Symbolic computation of the Hartree-Fock energy from a chiral EFT three-nucleon interaction at N$^2$LO

We present the first of a two-part Mathematica notebook collection that implements a symbolic approach for the application of the density matrix expansion (DME) to the Hartree-Fock (HF) energy from a chiral effective field theory (EFT) three-nucleon interaction at N$^2$LO. The final output from the notebooks is a Skyrme-like energy density functional that provides a quasi-local approximation to the nonlocal HF energy. In this paper, we discuss the derivation of the HF energy and its simplification in terms of the scalar/vector-isoscalar/isovector parts of the one-body density matrix. Furthermore, a set of steps is described and illustrated on how to extend the approach to other three-nucleon interactions.

==> 3NFC-remaining-terms.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    942976,      21095]
NotebookOptionsPosition[    935708,      20862]
NotebookOutlinePosition[    936114,      20879]
CellTagsIndexPosition[    936071,      20876]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"C", "-", 
    RowBox[{"R", " ", 
     RowBox[{"(", 
      RowBox[{"remaining", " ", "piece"}], ")"}]}]}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->72,
  FontSlant->"Italic"]], "Input"],

Cell[TextData[{
 "Implements the D -like part of the C-term of the interaction : ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    FractionBox[
     SubscriptBox["g", 
      RowBox[{"A", "  "}]], 
     RowBox[{"2", 
      SuperscriptBox[
       SubscriptBox["f", "\[CapitalPi]"], "    "]}]], ")"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 Cell[BoxData[
  FormBox[
   SuperscriptBox["", 
    RowBox[{"2", "    "}]], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   RowBox[{"   ", 
    RowBox[{"[", " ", 
     RowBox[{
      FractionBox[
       SuperscriptBox[
        RowBox[{
         SubscriptBox["C", "4"], " "}], "    "], 
       SuperscriptBox[
        RowBox[{"(", 
         SubscriptBox["f", "\[CapitalPi]"], ")"}], 
        RowBox[{"2", "    "}]]], " ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"\[Sigma]1", ".", " ", "q2"}], "  ", "\[CircleTimes]", "  ", 
        "q3"}], ")"}], "  ", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"\[Tau]1", ".", "  ", "\[Tau]2"}], " ", "\[CircleTimes]", " ",
         "\[Tau]3"}], " ", ")"}]}], "    ", "]"}], " "}], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   FractionBox[
    SubscriptBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Sigma]2", " ", ".", " ", "q2"}], "    ", 
        RowBox[{"\[Sigma]3", ".", " ", "q3"}]}], " ", ")"}], "   "}], "  "], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", "q3", ")"}], 
      RowBox[{"2", "    "}]], "+", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["m", "\[CapitalPi]"], ")"}], 
      RowBox[{"2", "    "}]]}]], TraditionalForm]]],
 " .   Note that the constant of the Interaction is to be plugged back only \
at the end. In addition, this notebook implements only the tracing part. As \
expained in the Readme file, the scalar/vector-isoscalar/isovector \
re-expression  is carried out in a the four notebooks (after splitting the \
result of this notebook for ease of manipulation).  Refer the corresponding \
section in the Manuscript."
}], "Text",
 CellChangeTimes->{{3.466176496425888*^9, 3.4661766735078893`*^9}, {
  3.4661775156810274`*^9, 3.466177744035902*^9}, {3.4661777776046314`*^9, 
  3.4661781301700554`*^9}, {3.466178177116267*^9, 3.4661782032617435`*^9}, {
  3.4661782365112267`*^9, 3.466178315944151*^9}, {3.46617838601824*^9, 
  3.466178413235422*^9}, {3.4661784480615406`*^9, 3.4661785684383564`*^9}},
 FontSize->16],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"iM", "=", 
     RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]x", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]y", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]z", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]x", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]y", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]z", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]", "=", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]x", ",", "\[Sigma]y", ",", "\[Sigma]z"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]", "=", 
     RowBox[{"{", 
      RowBox[{"\[Tau]x", ",", "\[Tau]y", ",", "\[Tau]z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", "the", " ", "actual", " ", "calculation"}], ",", " ", 
     RowBox[{
     "one", " ", "should", " ", "use", " ", "the", " ", "generalized", " ", 
      RowBox[{"DM", "/", "not"}], " ", "in", " ", "the", " ", "HFB", " ", 
      "sense"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
       "rather", " ", "in", " ", "the", " ", "sense", " ", "that", " ", "not",
         " ", "diagonal", " ", "in", " ", "iso"}], "-", 
       RowBox[{"spin", " ", "space"}]}], "/."}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]11", "=", 
     RowBox[{"{", 
      RowBox[{"\[Rho]11x", ",", "\[Rho]11y", ",", "\[Rho]11z"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s10", "=", 
     RowBox[{"{", 
      RowBox[{"s10x", ",", "s10y", ",", "s10z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
     "the", " ", "cols", " ", "isospin", " ", "coordinates"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s11", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s11xx", ",", "s11xy", ",", "s11xz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s11yx", ",", "s11yy", ",", "s11yz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s11zx", ",", "s11zy", ",", "s11zz"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]21", "=", 
     RowBox[{"{", 
      RowBox[{"\[Rho]21x", ",", "\[Rho]21y", ",", "\[Rho]21z"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s20", "=", 
     RowBox[{"{", 
      RowBox[{"s20x", ",", "s20y", ",", "s20z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
     "the", " ", "cols", " ", "isospin", " ", "coordinates"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s21xx", ",", "s21xy", ",", "s21xz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s21yx", ",", "s21yy", ",", "s21yz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s21zx", ",", "s21zy", ",", "s21zz"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]31", "=", 
     RowBox[{"{", 
      RowBox[{"\[Rho]31x", ",", "\[Rho]31y", ",", "\[Rho]31z"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s30", "=", 
     RowBox[{"{", 
      RowBox[{"s30x", ",", "s30y", ",", "s30z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
     "the", " ", "cols", " ", "isospin", " ", "coordinates"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s31xx", ",", "s31xy", ",", "s31xz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s31yx", ",", "s31yy", ",", "s31yz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s31zx", ",", "s31zy", ",", "s31zz"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q2", "=", 
     RowBox[{"{", 
      RowBox[{"q2x", ",", "q2y", ",", "q2z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q3", "=", 
     RowBox[{"{", 
      RowBox[{"q3x", ",", "q3y", ",", "q3z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"LeviCivitaEpsilon", "=", 
     RowBox[{"Array", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Signature", "[", 
         RowBox[{"{", "##", "}"}], "]"}], "&"}], ",", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
       "Now", " ", "the", " ", "main", " ", "problem", " ", "is", " ", "in", 
        " ", "defining", " ", "the", " ", "Tr1", " ", "Tr2", " ", "Tr3"}], 
       "..."}], "since", " ", "there", " ", "is", " ", "no", " ", "way"}], 
     ",", " ", 
     RowBox[{"at", " ", "least", " ", "a", " ", "simple", " ", "way"}], ",", 
     " ", 
     RowBox[{
      RowBox[{
      "of", " ", "doing", " ", "this", " ", "symbolically", " ", "one", " ", 
       "has", " ", "to", " ", "parse", " ", "the", " ", "overall", " ", 
       "expression", " ", "manually", " ", "and", " ", "write", " ", "it", 
       " ", "in", " ", "terms", " ", "of", " ", "the", " ", "terms", " ", 
       "defined", " ", "above"}], ".."}]}], "*)"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.4165745817144146`*^9, 3.416574647477522*^9}, {
   3.416574712707163*^9, 3.4165747595285807`*^9}, {3.4165749087106605`*^9, 
   3.4165750633516884`*^9}, {3.4165750967114105`*^9, 
   3.4165752330159335`*^9}, {3.416575340584284*^9, 3.4165753597089195`*^9}, {
   3.416575403132908*^9, 3.4165755872874055`*^9}, {3.4165756203512254`*^9, 
   3.416575685427642*^9}, {3.416575771645319*^9, 3.416575819026064*^9}, {
   3.4165759416213255`*^9, 3.41657599186036*^9}, {3.4165760289705105`*^9, 
   3.4165761669173574`*^9}, {3.4165762858445864`*^9, 3.41657629607366*^9}, {
   3.4165763290686593`*^9, 3.416576389351584*^9}, {3.416576657959609*^9, 
   3.416576691048379*^9}, {3.416576731481547*^9, 3.416576786478935*^9}, {
   3.4165768277858515`*^9, 3.4165769154519463`*^9}, {3.416576946467219*^9, 
   3.4165769488062286`*^9}, {3.41657697944726*^9, 3.4165771269452305`*^9}, {
   3.4165771753315506`*^9, 3.4165771770000443`*^9}, {3.416577308140538*^9, 
   3.416577308390033*^9}, {3.4165773572129683`*^9, 3.4165774099810343`*^9}, {
   3.416577441292581*^9, 3.416577654797414*^9}, {3.416577691208003*^9, 
   3.416577744225563*^9}, {3.4165778119165125`*^9, 3.416577861191656*^9}, {
   3.4165781833357067`*^9, 3.416578194360241*^9}, {3.416578245023197*^9, 
   3.4165783948445845`*^9}, {3.4165850392040033`*^9, 
   3.4165850654166875`*^9}, {3.416585282652156*^9, 3.416585416325903*^9}, {
   3.416585482271826*^9, 3.416585625402146*^9}, {3.4165856623843822`*^9, 
   3.416585668011434*^9}, {3.4165857224219007`*^9, 3.4165857517607245`*^9}, {
   3.4165857854292526`*^9, 3.4165859365468597`*^9}, {3.416586009135831*^9, 
   3.416586011371021*^9}, {3.4165860933384113`*^9, 3.4165861054990964`*^9}, {
   3.4165861629888105`*^9, 3.416586291942086*^9}, {3.4165863391780615`*^9, 
   3.4165865105686865`*^9}, {3.416586544268476*^9, 3.4165865566792517`*^9}, {
   3.416586644773877*^9, 3.416586704592566*^9}, {3.4165867391520433`*^9, 
   3.4165867514065123`*^9}, {3.4165868325142145`*^9, 
   3.4165868520525894`*^9}, {3.416587035056825*^9, 3.416587058299676*^9}, {
   3.4165874113815584`*^9, 3.416587417321224*^9}, {3.4165874512398434`*^9, 
   3.4165875023366017`*^9}, {3.416587538318473*^9, 3.416587741376897*^9}, {
   3.4165878576380434`*^9, 3.416587902873289*^9}, {3.416587954595276*^9, 
   3.4165879914212046`*^9}, {3.416588042017781*^9, 3.4165880630254416`*^9}, {
   3.416591005914432*^9, 3.416591174428895*^9}, {3.4166639733095512`*^9, 
   3.416663988184456*^9}, {3.4362895319233313`*^9, 3.4362895413473773`*^9}, {
   3.4362897848253365`*^9, 3.4362897904360037`*^9}, {3.4362929163748045`*^9, 
   3.436292916703005*^9}, {3.4362930011130733`*^9, 3.4362930023477325`*^9}, {
   3.436293040122059*^9, 3.4362930556881447`*^9}, {3.436293088195633*^9, 
   3.4362933234529486`*^9}, {3.4362934013927765`*^9, 
   3.4362934456373434`*^9}, {3.4362934758317986`*^9, 
   3.4362934789731474`*^9}, {3.436293536908367*^9, 3.436293541909519*^9}, {
   3.4362935760892677`*^9, 3.436293583825424*^9}, {3.436293642542075*^9, 
   3.436293689287217*^9}, {3.436294354237262*^9, 3.4362943758985014`*^9}, 
   3.4363892019586906`*^9, {3.436394760703125*^9, 3.436394764328125*^9}, {
   3.436395260515625*^9, 3.436395262140625*^9}, {3.4363953035*^9, 
   3.436395484296875*^9}, 3.436468348625*^9, {3.43689009534375*^9, 
   3.436890101328125*^9}, {3.43689110871875*^9, 3.4368911270625*^9}, {
   3.4368917658125*^9, 3.43689177796875*^9}, {3.436891824828125*^9, 
   3.436891835203125*^9}, {3.436892555140625*^9, 3.436892558671875*^9}, {
   3.44941535403468*^9, 3.4494154003901978`*^9}, {3.4494176826477547`*^9, 
   3.44941768343086*^9}, 3.449424120587059*^9, {3.4495181478137617`*^9, 
   3.449518167192953*^9}, {3.4495780207797613`*^9, 3.449578022436615*^9}, 
   3.466178216215521*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"The", " ", "direct", " ", "piece"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->48,
   FontSlant->"Italic"], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"V3NDirectHFCR", " ", "=", " ", 
   RowBox[{"Simplify", "[", "  ", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
           RowBox[{
            RowBox[{"1", "/", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1", "/", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Rho]10", "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                 ")"}]}], ")"}], "*", 
              RowBox[{"1", "/", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Rho]20", "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                 ")"}]}], ")"}], "*", 
              RowBox[{"1", "/", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Rho]30", "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
                 ")"}]}], ")"}], "*", 
              RowBox[{"q2", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
              RowBox[{"q3", "[", 
               RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
              RowBox[{
               RowBox[{
                RowBox[{"LeviCivitaEpsilon", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
               RowBox[{"[", "\[Alpha]5", "]"}], "]"}], 
              RowBox[{
               RowBox[{"Cross", "[", 
                RowBox[{"q2", ",", "q3"}], "]"}], "[", 
               RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], ")"}]}]}]}]}]}]}]}], 
     ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
        "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}], 
        ",", 
        RowBox[{
        "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
       "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{
  3.43646835575*^9, {3.4368900816875*^9, 3.436890088046875*^9}, {
   3.43689074065625*^9, 3.436890773296875*^9}, {3.4368909805*^9, 
   3.436891081609375*^9}, {3.4368911386875*^9, 3.43689140403125*^9}, {
   3.436891844390625*^9, 3.436891937859375*^9}, {3.43689316665625*^9, 
   3.4368931691875*^9}, {3.43689377953125*^9, 3.43689380234375*^9}, {
   3.4492295852195697`*^9, 3.4492296095270185`*^9}, {3.449415393718878*^9, 
   3.4494154058428693`*^9}, {3.449417982010456*^9, 3.4494179836996193`*^9}, {
   3.4494180215650277`*^9, 3.449418030667741*^9}, {3.4495195286339693`*^9, 
   3.4495195367771473`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.4165857939167223`*^9, 3.4165858220519824`*^9}, 
   3.4165858721796374`*^9, 3.4165859295443068`*^9, 3.416587418227805*^9, {
   3.4165874617436743`*^9, 3.4165875031650286`*^9}, {3.4165877451438956`*^9, 
   3.416587806041103*^9}, {3.416587891994322*^9, 3.4165879043894672`*^9}, {
   3.4165879553299184`*^9, 3.4165879923903084`*^9}, 3.416588066135951*^9, {
   3.43629007045363*^9, 3.436290077611529*^9}, 3.4362928720677233`*^9, {
   3.436293429399228*^9, 3.436293448231691*^9}, {3.43629369216288*^9, 
   3.4362936966951733`*^9}, {3.4362943767893314`*^9, 3.4362943806339664`*^9}, 
   3.4363892047405815`*^9, 3.43639477378125*^9, {3.436395461375*^9, 
   3.436395485234375*^9}, {3.436468366*^9, 3.436468373546875*^9}, 
   3.4365328407509346`*^9, {3.436891929515625*^9, 3.4368919445625*^9}, {
   3.436892563875*^9, 3.436892575984375*^9}, 3.436892772296875*^9, {
   3.436893783734375*^9, 3.436893804359375*^9}, 3.447171147904523*^9, 
   3.447415355440071*^9, 3.447415760466385*^9, {3.4494180018268433`*^9, 
   3.4494180343432345`*^9}, 3.449421067102046*^9, 3.449422085569633*^9, 
   3.4495181754464684`*^9, 3.4495780407557955`*^9, 3.449579918404736*^9, 
   3.449580436456193*^9, 3.449583586674316*^9, 3.449592702506278*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "The", " ", "single", " ", "exchange", " ", "part", " ", "of", " ", 
      "the", " ", "C"}], "-", 
     RowBox[{"remaining", " ", "piece", "\[IndentingNewLine]", "part"}], "-", 
     "I"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->48,
   FontSlant->"Italic"]}]], "Input",
 CellChangeTimes->{{3.416664017668642*^9, 3.41666403137168*^9}, {
  3.4166640859025807`*^9, 3.4166640924962883`*^9}, {3.43647519078125*^9, 
  3.436475191046875*^9}, {3.436893173828125*^9, 3.43689317790625*^9}, {
  3.449580885688246*^9, 3.4495809067112684`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange1HFCR1", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]10", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]20", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]30", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"q2", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
               RowBox[{"q3", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"LeviCivitaEpsilon", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                RowBox[{"[", "\[Alpha]5", "]"}], "]"}], "*", 
               RowBox[{
                RowBox[{"Cross", "[", 
                 RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], ")"}]}]}]}]}]}]}]}],
       ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange1HFCR2", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]10", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]20", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]30", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"q2", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                RowBox[{"q3", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
                RowBox[{
                 RowBox[{
                  RowBox[{"LeviCivitaEpsilon", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Alpha]5", "]"}], "]"}], "*", 
                RowBox[{
                 RowBox[{"Cross", "[", 
                  RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                 RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], 
               ")"}]}]}]}]}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange1HFCR3", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]10", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]20", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]30", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"q2", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                RowBox[{"q3", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
                RowBox[{
                 RowBox[{
                  RowBox[{"LeviCivitaEpsilon", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Alpha]5", "]"}], "]"}], "*", 
                RowBox[{
                 RowBox[{"Cross", "[", 
                  RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                 RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], 
               ")"}]}]}]}]}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange1HFCR4", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Alpha]8", "=", "1"}], "3"], " ", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]10", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]20", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]30", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"q2", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                 RowBox[{"q3", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"LeviCivitaEpsilon", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]5", "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{"Cross", "[", 
                   RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], 
                ")"}]}]}]}]}]}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3NSingleExchange1HFCR", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{
     "V3NSingleExchange1HFCR1", " ", "+", " ", "V3NSingleExchange1HFCR2", "+",
       " ", "V3NSingleExchange1HFCR3", " ", "+", " ", 
      "V3NSingleExchange1HFCR4"}], ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
        "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}], 
        ",", 
        RowBox[{
        "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}], 
        ",", "\[IndentingNewLine]", 
        RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], ",",
         "\[IndentingNewLine]", 
        RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
       "}"}]}]}], "]"}]}], "\[IndentingNewLine]"}], "\n"}], "Input",
 CellChangeTimes->{{3.4494236038098516`*^9, 3.449423650320565*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2x", " ", "s21xz"}], "+", 
    RowBox[{"q2y", " ", "s21yz"}], "+", 
    RowBox[{"q2z", " ", "s21zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11yz"}], " ", "s30x"}], "-", 
          RowBox[{"s11xz", " ", "s30y"}], "+", 
          RowBox[{"s10y", " ", "s31xz"}], "+", 
          RowBox[{"s10x", " ", "s31yz"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]10"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s30z", " ", "\[Rho]11z"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "\[Rho]30"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "\[Rho]31z"}]}], ")"}]}],
        "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s30x"}], "-", 
             RowBox[{"s11yz", " ", "s30y"}], "-", 
             RowBox[{"s10x", " ", "s31xz"}], "+", 
             RowBox[{"s10y", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s30y"}], "-", 
             RowBox[{"s11yz", " ", "s30z"}], "+", 
             RowBox[{"s10z", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s31zz"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s31xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s30x", " ", "\[Rho]11z"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "\[Rho]30"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "\[Rho]31z"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s30z"}], "-", 
             RowBox[{"s10z", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s31zz"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s30y", " ", "\[Rho]11z"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "\[Rho]30"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s30y"}], "-", 
             RowBox[{"s10y", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s31yz"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]10"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s30z", " ", "\[Rho]11z"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "\[Rho]30"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "\[Rho]31z"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "q3y", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s30y"}], "-", 
          RowBox[{"s11zz", " ", "s30z"}], "-", 
          RowBox[{"s10y", " ", "s31yz"}], "+", 
          RowBox[{"s10z", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s30y"}], "+", 
          RowBox[{"s11yz", " ", "s30z"}], "-", 
          RowBox[{"s10z", " ", "s31yz"}], "-", 
          RowBox[{"s10y", " ", "s31zz"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s31xz", " ", "\[Rho]10"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s30x", " ", "\[Rho]11z"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "\[Rho]30"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "\[Rho]31z"}]}], ")"}]}],
        "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11zz"}], " ", "s30y"}], "-", 
          RowBox[{"s11yz", " ", "s30z"}], "+", 
          RowBox[{"s10z", " ", "s31yz"}], "+", 
          RowBox[{"s10y", " ", "s31zz"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s31xz", " ", "\[Rho]10"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s30x", " ", "\[Rho]11z"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "\[Rho]30"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "\[Rho]31z"}]}], ")"}]}],
        "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s30z"}], "+", 
             RowBox[{"s10z", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s31zz"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s30y", " ", "\[Rho]11z"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "\[Rho]30"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s30y"}], "-", 
             RowBox[{"s10y", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s31yz"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s30z", " ", "\[Rho]11z"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "\[Rho]30"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "\[Rho]31z"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s30x"}], "+", 
          RowBox[{"s11xz", " ", "s30z"}], "-", 
          RowBox[{"s10z", " ", "s31xz"}], "-", 
          RowBox[{"s10x", " ", "s31zz"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]10"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s30y", " ", "\[Rho]11z"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "\[Rho]30"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "\[Rho]31z"}]}], ")"}]}],
        "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s30z"}], "+", 
             RowBox[{"s10z", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s31zz"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s30y", " ", "\[Rho]11z"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "\[Rho]30"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11yz"}], " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s30y"}], "+", 
             RowBox[{"s10y", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s31yz"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s30z", " ", "\[Rho]11z"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "\[Rho]30"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "\[Rho]31z"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s30x"}], "-", 
             RowBox[{"s11zz", " ", "s30z"}], "-", 
             RowBox[{"s10x", " ", "s31xz"}], "+", 
             RowBox[{"s10z", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s30z"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "s31yz"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "s31zz"}], "-", 
                RowBox[{"s31xz", " ", "\[Rho]10"}], "+", 
                RowBox[{"s30x", " ", "\[Rho]11z"}], "-", 
                RowBox[{"s11xz", " ", "\[Rho]30"}], "+", 
                RowBox[{"s10x", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4494236975816383`*^9, 3.4495182114905005`*^9, 
  3.4495183006457677`*^9, 3.449578083974681*^9, 3.449579952834762*^9, 
  3.4495804698378143`*^9, 3.44958362002518*^9, 3.449592738998592*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Simplify", " ", "the", " ", "single", " ", "exchange", " ", "part"}], 
    "-", "I"}], " ", "*)"}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.449581034371982*^9, 3.449581041107995*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "From", " ", "the", " ", "result", " ", "note", " ", "that", " ", "we", 
     " ", "have", " ", 
     RowBox[{"q2", ".", "s21z"}], " ", "factored", " ", 
     RowBox[{"out", ".", " ", "So"}], " ", "the", " ", "remaining", " ", 
     "vectors", " ", "are", " ", "q2"}], ",", "q3", ",", "q3", ",", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"rho", "/", "s"}], ")"}], " ", "\[CircleTimes]", "  ", 
     RowBox[{"(", 
      RowBox[{"rho", "/", "s"}], ")"}], " ", "\[CircleTimes]", "  ", 
     RowBox[{"(", 
      RowBox[{"rho", "/", "s"}], ")"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[IndentingNewLine]", 
      RowBox[{
      "The", " ", "general", " ", "technique", " ", "followed", " ", "is", 
       " ", "\[IndentingNewLine]", "1.", " ", "identify", " ", "the", " ", 
       "group", " ", "of", " ", "vectors", " ", "appearing", " ", "in", " ", 
       "each", " ", "set", " ", "of", " ", "terms", " ", 
       "\[IndentingNewLine]", "2.", " ", "write", " ", "the", " ", "most", 
       " ", "general", " ", "scalar", " ", "expression", " ", "combining", 
       " ", "the", " ", "vectors", " ", "in", " ", "the", " ", "groups", " ", 
       "\[IndentingNewLine]", "The", " ", "eight", " ", "groups", " ", "are", 
       " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho10", ",", " ", "rho11z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s10", ",", "s11z"}], ")"}]}], " ", "}"}], "    ", 
        "\[CircleTimes]", "   ", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho20", ",", " ", "rho21z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s20", ",", "s21z"}], ")"}]}], " ", "}"}], "   ", 
        "\[CircleTimes]", "   ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho20", ",", " ", "rho21z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s20", ",", "s21z"}], ")"}]}], "}"}]}]}], "}"}], 
     "\[IndentingNewLine]", "representing", " ", "each", " ", "group", " ", 
     "by", " ", "a", " ", "bit"}], ",", " ", 
    RowBox[{"we", " ", "have", " ", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", "|", "1"}], "}"}], " ", "\[CircleTimes]", "  ", 
       RowBox[{"{", 
        RowBox[{"0", " ", "|", " ", "1"}], "}"}], " ", "\[CircleTimes]", "  ", 
       RowBox[{"{", 
        RowBox[{"0", "|", "1"}], "}"}]}], "}"}], "\[IndentingNewLine]", 
     "Hence", " ", "\[IndentingNewLine]", "000", "\[IndentingNewLine]", "001",
      "\[IndentingNewLine]", "010", "\[IndentingNewLine]", "011", 
     "\[IndentingNewLine]", "100", "\[IndentingNewLine]", "101", 
     "\[IndentingNewLine]", "110", "\[IndentingNewLine]", "111", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "Done", " ", "exactly", 
     " ", "in", " ", "this", " ", "order"}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "000"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NSingleExchange1HFCRAss000", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NSingleExchange1HFCR", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.44957808997687*^9, 3.449578172506966*^9}, {
   3.4495782193614373`*^9, 3.449578249914764*^9}, {3.449578295189949*^9, 
   3.449578315444226*^9}, 3.4495783880689363`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.4495783255869923`*^9, 3.4495783916790733`*^9, 
  3.449578601170128*^9, 3.4495799855456314`*^9, 3.4495804700566072`*^9, 
  3.4495836203690023`*^9, 3.44959273931116*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPartI000", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.449578348279284*^9, 3.449578363079284*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "001"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NSingleExchange1HFCRAss001", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NSingleExchange1HFCR", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4495783824114914`*^9, 3.4495784019468665`*^9}, {
  3.44957858408927*^9, 3.4495785937314377`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.449578403025219*^9, 3.449578595247305*^9, 
  3.4495799868271847`*^9, 3.449580470291029*^9, 3.449583620681568*^9, 
  3.4495927395612144`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPartI001", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.449578412074005*^9, 3.449578412199031*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "010"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NSingleExchange1HFCRAss010", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NSingleExchange1HFCR", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449578428280552*^9, 3.4495784378606997`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.449578440533139*^9, 3.4495799911094484`*^9, 
  3.449580470509823*^9, 3.4495836209316216`*^9, 3.449592739811269*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPartI010", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.449578450300826*^9, 3.449578451301038*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "011"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NSingleExchange1HFCRAss011", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NSingleExchange1HFCR", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4495784667261696`*^9, 3.449578469992484*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2x", " ", "s21xz"}], "+", 
    RowBox[{"q2y", " ", "s21yz"}], "+", 
    RowBox[{"q2z", " ", "s21zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s31xz", " ", "\[Rho]10"}], "-", 
          RowBox[{"s30x", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", "q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s31yz"}], " ", "\[Rho]10"}], "+", 
          RowBox[{"s30y", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s31xz", " ", "\[Rho]10"}], "-", 
          RowBox[{"q3x", " ", "s31zz", " ", "\[Rho]10"}], "-", 
          RowBox[{"q3z", " ", "s30x", " ", "\[Rho]11z"}], "+", 
          RowBox[{"q3x", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{"q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s31xz"}], " ", "\[Rho]10"}], "+", 
          RowBox[{"s30x", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s31zz", " ", "\[Rho]10"}], "-", 
          RowBox[{"s30z", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", "s31yz", " ", "\[Rho]10"}], "+", 
          RowBox[{"q3y", " ", "s31zz", " ", "\[Rho]10"}], "+", 
          RowBox[{"q3z", " ", "s30y", " ", "\[Rho]11z"}], "-", 
          RowBox[{"q3y", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s31xz"}], " ", "\[Rho]10"}], "+", 
          RowBox[{"s30x", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s31yz", " ", "\[Rho]10"}], "-", 
          RowBox[{"s30y", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s31yz", " ", "\[Rho]10"}], "-", 
          RowBox[{"q3y", " ", "s31zz", " ", "\[Rho]10"}], "-", 
          RowBox[{"q3z", " ", "s30y", " ", "\[Rho]11z"}], "+", 
          RowBox[{"q3y", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4495836223069115`*^9, 3.4495927412490816`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "also", " ", "note", " ", "that", " ", "we", " ", "have", " ", "only", 
      " ", 
      RowBox[{"rho10", "/", "rho11z"}]}], "..."}], "which", " ", "means", " ",
     "the", " ", "vectors", " ", "we", " ", "have", " ", "at", " ", "hand", 
    " ", "are", " ", "q2"}], ",", "q3", ",", "q3", ",", 
   RowBox[{"s30", "|", "s31z"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.4495786436715374`*^9, 3.4495786920347795`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPartI010", "=", 
   RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"V3NSingleExchange1HFCRAss011", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q2", ".", "s21z"}], ")"}], 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"a1", " ", 
           RowBox[{"(", 
            RowBox[{"q2", ".", "q3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]10"}], " ", "+", 
          " ", 
          RowBox[{"a2", " ", 
           RowBox[{"(", 
            RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"q3", ".", "q3"}], " ", ")"}], "\[Rho]10"}], " ", "+", 
          "  ", "\[IndentingNewLine]", 
          RowBox[{"a3", " ", 
           RowBox[{"(", 
            RowBox[{"q2", ".", "q3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]11z"}], " ", "+", 
          " ", 
          RowBox[{"a4", " ", 
           RowBox[{"(", 
            RowBox[{"q2", ".", "s30"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"q3", ".", "q3"}], " ", ")"}], "\[Rho]11z"}]}], 
         "\[IndentingNewLine]", ")"}]}]}], "\[IndentingNewLine]", "\[Equal]", 
      "0"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{
      "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
       "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",",
        "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
       ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
       "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
       "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
      "}"}]}], "]"}]}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.4495787087446394`*^9, 3.449578849332551*^9}, {
  3.4495788950697355`*^9, 3.4495789299230165`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a1", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], ",", 
    RowBox[{"a2", "\[Rule]", 
     FractionBox["1", "2"]}], ",", 
    RowBox[{"a3", "\[Rule]", 
     FractionBox["1", "2"]}], ",", 
    RowBox[{"a4", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4495789333926105`*^9, 3.449579997063983*^9, 
  3.449580473291624*^9, 3.4495836301679463`*^9, 3.4495927436089697`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "100"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NSingleExchange1HFCRAss100", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NSingleExchange1HFCR", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449578958164258*^9, 3.449578961055586*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.4495789766375*^9, 3.449579026555887*^9}, 
   3.4495799983924227`*^9, 3.4495804734947896`*^9, 3.449583631183786*^9, 
   3.4495927439059095`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPartI100", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4495790186008277`*^9, 3.449579024102165*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "101"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NSingleExchange1HFCRAss101", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NSingleExchange1HFCR", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449579053062332*^9, 3.449579057266479*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.449579058923132*^9, 3.449580005425338*^9, 
  3.449580473713583*^9, 3.4495836335592875`*^9, 3.4495927441403356`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPartI101", "=", 
  RowBox[{"{", 
   RowBox[{"{", "}"}], "}"}]}]], "Input",
 CellChangeTimes->{{3.4495790820693846`*^9, 3.4495790840855*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4495790849450836`*^9, 3.449580007238267*^9, 
  3.449580473744839*^9, 3.4495836350752325`*^9, 3.449592744155964*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "110"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NSingleExchange1HFCRAss110", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NSingleExchange1HFCR", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449579115796335*^9, 3.4495791181719127`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2x", " ", "s21xz"}], "+", 
    RowBox[{"q2y", " ", "s21yz"}], "+", 
    RowBox[{"q2z", " ", "s21zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", "\[Rho]30"}], "-", 
          RowBox[{"s10x", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", "q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11yz"}], " ", "\[Rho]30"}], "+", 
          RowBox[{"s10y", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s11xz", " ", "\[Rho]30"}], "-", 
          RowBox[{"q3x", " ", "s11zz", " ", "\[Rho]30"}], "-", 
          RowBox[{"q3z", " ", "s10x", " ", "\[Rho]31z"}], "+", 
          RowBox[{"q3x", " ", "s10z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{"q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11xz"}], " ", "\[Rho]30"}], "+", 
          RowBox[{"s10x", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "\[Rho]30"}], "-", 
          RowBox[{"s10z", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", "s11yz", " ", "\[Rho]30"}], "+", 
          RowBox[{"q3y", " ", "s11zz", " ", "\[Rho]30"}], "+", 
          RowBox[{"q3z", " ", "s10y", " ", "\[Rho]31z"}], "-", 
          RowBox[{"q3y", " ", "s10z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11xz"}], " ", "\[Rho]30"}], "+", 
          RowBox[{"s10x", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "\[Rho]30"}], "-", 
          RowBox[{"s10y", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s11yz", " ", "\[Rho]30"}], "-", 
          RowBox[{"q3y", " ", "s11zz", " ", "\[Rho]30"}], "-", 
          RowBox[{"q3z", " ", "s10y", " ", "\[Rho]31z"}], "+", 
          RowBox[{"q3y", " ", "s10z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4495791208444376`*^9, 3.449580009895146*^9, 
  3.449580474995087*^9, 3.449583636981885*^9, 3.4495927455000067`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPartI110", "=", 
  RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NSingleExchange1HFCRAss110", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"a5", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s11z"}], " ", ")"}], "\[Rho]30"}], " ", "+", 
         " ", 
         RowBox[{"a6", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], "\[Rho]30"}], " ", "+", " ", 
         "\[IndentingNewLine]", 
         RowBox[{"a7", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s10"}], " ", ")"}], "\[Rho]31z"}], " ", "+", 
         " ", 
         RowBox[{"a8", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], "\[Rho]31z"}]}], 
        "\[IndentingNewLine]", ")"}]}]}], "\[IndentingNewLine]", "\[Equal]", 
     "0"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4495791530085077`*^9, 3.4495791895955286`*^9}, {
  3.4495792557022457`*^9, 3.4495793209799843`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a5", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], ",", 
    RowBox[{"a6", "\[Rule]", 
     FractionBox["1", "2"]}], ",", 
    RowBox[{"a7", "\[Rule]", 
     FractionBox["1", "2"]}], ",", 
    RowBox[{"a8", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449579323527332*^9, 3.4495800128958564`*^9, 
  3.4495804765891533`*^9, 3.449583640670164*^9, 3.449592748063064*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "111"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NSingleExchange1HFCRAss111", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NSingleExchange1HFCR", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4495793487195063`*^9, 3.4495793581118746`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2x", " ", "s21xz"}], "+", 
    RowBox[{"q2y", " ", "s21yz"}], "+", 
    RowBox[{"q2z", " ", "s21zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s30y"}], "+", 
          RowBox[{"s11yz", " ", "s30z"}], "-", 
          RowBox[{"s10z", " ", "s31yz"}], "-", 
          RowBox[{"s10y", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11zz"}], " ", "s30y"}], "-", 
          RowBox[{"s11yz", " ", "s30z"}], "+", 
          RowBox[{"s10z", " ", "s31yz"}], "+", 
          RowBox[{"s10y", " ", "s31zz"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "q3y", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s30y"}], "-", 
          RowBox[{"s11zz", " ", "s30z"}], "-", 
          RowBox[{"s10y", " ", "s31yz"}], "+", 
          RowBox[{"s10z", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11yz"}], " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s30y"}], "+", 
             RowBox[{"s10y", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s30z"}], "-", 
             RowBox[{"s10z", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s31zz"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s30x"}], "+", 
          RowBox[{"s11xz", " ", "s30y"}], "-", 
          RowBox[{"s10y", " ", "s31xz"}], "-", 
          RowBox[{"s10x", " ", "s31yz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11yz"}], " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s30y"}], "+", 
             RowBox[{"s10y", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s30z"}], "+", 
             RowBox[{"s10z", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s30x"}], "-", 
             RowBox[{"s11yz", " ", "s30y"}], "-", 
             RowBox[{"s10x", " ", "s31xz"}], "+", 
             RowBox[{"s10y", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s30z"}], "-", 
             RowBox[{"s10z", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s31zz"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11zz"}], " ", "s30x"}], "-", 
          RowBox[{"s11xz", " ", "s30z"}], "+", 
          RowBox[{"s10z", " ", "s31xz"}], "+", 
          RowBox[{"s10x", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s30y"}], "-", 
             RowBox[{"s10y", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s30z"}], "-", 
             RowBox[{"s10z", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s30y"}], "-", 
             RowBox[{"s11yz", " ", "s30z"}], "+", 
             RowBox[{"s10z", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s30x"}], "-", 
             RowBox[{"s11zz", " ", "s30z"}], "-", 
             RowBox[{"s10x", " ", "s31xz"}], "+", 
             RowBox[{"s10z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.449579362487686*^9, 3.449580018006441*^9, 
  3.4495804795741205`*^9, 3.44958364410839*^9, 3.449592751345028*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"split", " ", "into", " ", "two", " ", "parts"}], " ", "..."}], 
    "containing", " ", "s10", " ", "or", " ", "s11z"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"V3NSingleExchange1HFCRAss111part1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"V3NSingleExchange1HFCRAss111", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
        RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
        RowBox[{"s11zz", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4495803553463535`*^9, 3.4495804288140516`*^9}, {
  3.4495804986247745`*^9, 3.4495805444144497`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2x", " ", "s21xz"}], "+", 
    RowBox[{"q2y", " ", "s21yz"}], "+", 
    RowBox[{"q2z", " ", "s21zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s31xz"}], "+", 
          RowBox[{"s10x", " ", "s31zz"}]}], ")"}]}], "-", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", "s10y", " ", "s31xz"}], "+", 
          RowBox[{"q3z", " ", "s10z", " ", "s31xz"}], "+", 
          RowBox[{"q3y", " ", "s10x", " ", "s31yz"}], "+", 
          RowBox[{"q3z", " ", "s10x", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "q3z", " ", "s10x", " ", "s31xz"}], "+", 
          RowBox[{"q3y", " ", "s10z", " ", "s31yz"}], "+", 
          RowBox[{"q3y", " ", "s10y", " ", "s31zz"}], "+", 
          RowBox[{"2", " ", "q3z", " ", "s10z", " ", "s31zz"}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q3y", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s31yz"}], "+", 
          RowBox[{"s10y", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s31yz"}], "+", 
          RowBox[{"s10y", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "q3y", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s31yz"}], "-", 
          RowBox[{"s10z", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s31yz"}]}], ")"}]}], "-", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s31zz"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q3x", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s31xz"}], "+", 
          RowBox[{"s10x", " ", "s31yz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", "s10y", " ", "s31xz"}], "+", 
          RowBox[{"q3z", " ", "s10z", " ", "s31xz"}], "+", 
          RowBox[{"q3y", " ", "s10x", " ", "s31yz"}], "+", 
          RowBox[{"q3z", " ", "s10x", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10x", " ", "s31xz"}], "-", 
             RowBox[{"s10y", " ", "s31yz"}]}], ")"}]}], "-", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s31zz"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.4495804812619553`*^9, 3.449580501875419*^9}, 
   3.4495805461803913`*^9, 3.449583650515993*^9, 3.4495927531891794`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SolveAlways", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"V3NSingleExchange1HFCRAss111part1", "-", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q2", ".", "s21z"}], ")"}], 
      RowBox[{"(", "\[IndentingNewLine]", "    ", 
       RowBox[{
        RowBox[{"a9", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s31z"}], "]"}], ".", "q2"}], ")"}]}], "+", 
        " ", "\[IndentingNewLine]", " ", 
        RowBox[{"a10", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s31z"}], "]"}], ".", "q3"}], ")"}]}], " ", 
        "+", "\[IndentingNewLine]", 
        RowBox[{"a11", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"s31z", ",", "q2"}], "]"}], ".", "q3"}], ")"}]}], " ", 
        "+", "\[IndentingNewLine]", 
        RowBox[{"a12", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "q2"}], "]"}], ".", "q3"}], ")"}]}]}], " ", 
       "\[IndentingNewLine]", ")"}]}]}], "\[Equal]", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
     "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
     "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
     ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
     "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
     "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4495794007291574`*^9, 3.4495794198264513`*^9}, {
   3.449579509045994*^9, 3.4495797138649797`*^9}, {3.449579779653754*^9, 
   3.449579866887575*^9}, 3.4495800744104195`*^9, {3.449580555072609*^9, 
   3.449580561151823*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a10", "\[Rule]", 
     RowBox[{"-", "a9"}]}], ",", 
    RowBox[{"a11", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "2"]}], "-", "a9"}]}], ",", 
    RowBox[{"a12", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "2"]}], "+", "a9"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.449580604034507*^9, 3.4495836509379573`*^9, 
  3.449592753876829*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"remove", " ", "indeterminate"}], "*)"}]], "Input",
 CellChangeTimes->{{3.4495806160522847`*^9, 3.4495806260384493`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPartI110part1", "=", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NSingleExchange1HFCRAss111part1", "-", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"a11", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"s31z", ",", "q2"}], "]"}], ".", "q3"}], ")"}]}], " ", 
         "+", "\[IndentingNewLine]", 
         RowBox[{"a12", "  ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"s10", ",", "q2"}], "]"}], ".", "q3"}], ")"}]}]}], " ", 
        "\[IndentingNewLine]", ")"}]}]}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4495806362434025`*^9, 3.4495806643916273`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a11", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "2"]}]}], ",", 
    RowBox[{"a12", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "2"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.449580636962281*^9, 3.449580665939047*^9}, 
   3.4495836529852643`*^9, 3.4495927544863367`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3NSingleExchange1HFCRAss111part2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
   "V3NSingleExchange1HFCRAss111", "-", "V3NSingleExchange1HFCRAss111part1"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.4495806748796926`*^9, 3.4495806849457345`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2x", " ", "s21xz"}], "+", 
    RowBox[{"q2y", " ", "s21yz"}], "+", 
    RowBox[{"q2z", " ", "s21zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s30x"}], "+", 
          RowBox[{"s11xz", " ", "s30y"}]}], ")"}]}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", "s11yz", " ", "s30x"}], "+", 
          RowBox[{"q3z", " ", "s11zz", " ", "s30x"}], "+", 
          RowBox[{"q3y", " ", "s11xz", " ", "s30y"}], "+", 
          RowBox[{"q3z", " ", "s11xz", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "q3y", " ", "s11xz", " ", "s30x"}], "+", 
          RowBox[{"2", " ", "q3y", " ", "s11yz", " ", "s30y"}], "+", 
          RowBox[{"q3z", " ", "s11zz", " ", "s30y"}], "+", 
          RowBox[{"q3z", " ", "s11yz", " ", "s30z"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q3x", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s30x"}], "+", 
          RowBox[{"s11xz", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", "s11yz", " ", "s30x"}], "+", 
          RowBox[{"q3z", " ", "s11zz", " ", "s30x"}], "+", 
          RowBox[{"q3y", " ", "s11xz", " ", "s30y"}], "+", 
          RowBox[{"q3z", " ", "s11xz", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "q3z", " ", "s11xz", " ", "s30x"}], "-", 
          RowBox[{"q3y", " ", "s11zz", " ", "s30y"}], "-", 
          RowBox[{"q3y", " ", "s11yz", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "q3z", " ", "s11zz", " ", "s30z"}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s30y"}], "+", 
          RowBox[{"s11yz", " ", "s30z"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s30y"}], "+", 
          RowBox[{"s11yz", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "s11yz", " ", "s30y"}], "+", 
          RowBox[{"2", " ", "s11zz", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s30y"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s30z"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4495806867276115`*^9, 3.4495836545949793`*^9, 
  3.449592754783276*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SolveAlways", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"V3NSingleExchange1HFCRAss111part2", "-", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"q2", ".", "s21z"}], ")"}], 
      RowBox[{"(", "\[IndentingNewLine]", "    ", 
       RowBox[{
        RowBox[{"a13", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s30"}], "]"}], ".", "q2"}], ")"}]}], "+", 
        " ", "\[IndentingNewLine]", " ", 
        RowBox[{"a14", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s30"}], "]"}], ".", "q3"}], ")"}]}], " ", 
        "+", "\[IndentingNewLine]", 
        RowBox[{"a15", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"s30", ",", "q2"}], "]"}], ".", "q3"}], ")"}]}], " ", "+",
         "\[IndentingNewLine]", 
        RowBox[{"a16", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "q2"}], "]"}], ".", "q3"}], ")"}]}]}], " ", 
       "\[IndentingNewLine]", ")"}]}]}], "\[Equal]", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
     "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
     "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
     ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
     "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
     "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4495806966373487`*^9, 3.4495807346507244`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a13", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "2"]}], "+", "a16"}]}], ",", 
    RowBox[{"a14", "\[Rule]", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "-", "a16"}]}], ",", 
    RowBox[{"a15", "\[Rule]", 
     RowBox[{"\[ImaginaryI]", "-", "a16"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4495807372141266`*^9, 3.4495836572986755`*^9, 
  3.4495927554552975`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"remove", " ", "indeterminate"}], " ", "*)"}]], "Input",
 CellChangeTimes->{{3.449580741449992*^9, 3.449580750187442*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPartI110part2", "=", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NSingleExchange1HFCRAss111part2", "-", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], 
       RowBox[{"(", "\[IndentingNewLine]", "    ", 
        RowBox[{
         RowBox[{"a13", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s30"}], "]"}], ".", "q2"}], ")"}]}], "+", 
         " ", "\[IndentingNewLine]", " ", 
         RowBox[{"a14", "  ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s30"}], "]"}], ".", "q3"}], ")"}]}], " ", 
         "+", "\[IndentingNewLine]", 
         RowBox[{"a15", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"s30", ",", "q2"}], "]"}], ".", "q3"}], ")"}]}]}], " ", 
        "\[IndentingNewLine]", ")"}]}]}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449580760644246*^9, 3.4495807736019306`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a13", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "2"]}]}], ",", 
    RowBox[{"a14", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "2"]}], ",", 
    RowBox[{"a15", "\[Rule]", "\[ImaginaryI]"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.4495807633795834`*^9, 3.4495807761340714`*^9}, 
   3.449583659111558*^9, 3.44959275611169*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Check", " ", "consistency", " ", "of", " ", "the", " ", "scheme", " ", 
     "for", " ", "single"}], "-", 
    RowBox[{"exchange", " ", "part", " ", "I"}]}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.449583959494499*^9, 3.4495839779062862`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "ExpressionSingleExchangeI", "=", 
   "\"\<a1 (q2.q3) (q2.s21z) (q3.s31z )\[Rho]10 + a2 (q2.s21z) (q2.s31z) \
(q3.q3 )\[Rho]10 +  \[IndentingNewLine]a3 (q2.q3) (q2.s21z)(q3.s30 )\[Rho]11z \
+ a4 (q2.s21z)(q2.s30) (q3.q3 )\[Rho]11z +\[IndentingNewLine]a5 (q2.q3) \
(q2.s21z) (q3.s11z )\[Rho]30 + a6 (q2.s21z)(q2.s11z) (q3.q3)\[Rho]30 + \
\[IndentingNewLine]a7 (q2.q3) (q2.s21z)(q3.s10 )\[Rho]31z + a8 \
(q2.s21z)(q2.s10) (q3.q3)\[Rho]31z +\[IndentingNewLine]  a9(q3.q3)  (q2.s21z) \
(Cross[s10,s31z].q2)+ \[IndentingNewLine] a10  (q3.q2) (q2.s21z) \
(Cross[s10,s31z].q3) +\[IndentingNewLine]a11 (q3.s10) (q2.s21z)  \
(Cross[s31z,q2].q3) +\[IndentingNewLine]a12  (q3.s31z) (q2.s21z) \
(Cross[s10,q2].q3) +\[IndentingNewLine] a13(q3.q3) (Cross[s11z,s30].q2)+ \
\[IndentingNewLine] a14  (q3.q2) (Cross[s11z,s30].q3) \
+\[IndentingNewLine]a15(q3.s11z) (Cross[s30,q2].q3) +\[IndentingNewLine]a16 \
(q3.s30) (Cross[s11z,q2].q3) \>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"V3NSingleExchange1HFCR", "-", "\[IndentingNewLine]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]10"}], " ", "+", " ", 
      RowBox[{"a2", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], " ", ")"}], "\[Rho]10"}], " ", "+", "  ", 
      "\[IndentingNewLine]", 
      RowBox[{"a3", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]11z"}], " ", "+", " ", 
      RowBox[{"a4", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s30"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], " ", ")"}], "\[Rho]11z"}], " ", "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a5", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s11z"}], " ", ")"}], "\[Rho]30"}], " ", "+", " ", 
      RowBox[{"a6", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], "\[Rho]30"}], " ", "+", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"a7", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s10"}], " ", ")"}], "\[Rho]31z"}], " ", "+", " ", 
      RowBox[{"a8", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], "\[Rho]31z"}], " ", "+", 
      "\[IndentingNewLine]", "  ", 
      RowBox[{"a9", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], "  ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"s10", ",", "s31z"}], "]"}], ".", "q2"}], ")"}]}], "+", " ",
       "\[IndentingNewLine]", " ", 
      RowBox[{"a10", "  ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"s10", ",", "s31z"}], "]"}], ".", "q3"}], ")"}]}], " ", "+",
       "\[IndentingNewLine]", 
      RowBox[{"a11", " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], "  ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"s31z", ",", "q2"}], "]"}], ".", "q3"}], ")"}]}], " ", "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a12", "  ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"s10", ",", "q2"}], "]"}], ".", "q3"}], ")"}]}], " ", "+", 
      "\[IndentingNewLine]", " ", 
      RowBox[{"a13", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"s11z", ",", "s30"}], "]"}], ".", "q2"}], ")"}]}], "+", " ",
       "\[IndentingNewLine]", " ", 
      RowBox[{"a14", "  ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"s11z", ",", "s30"}], "]"}], ".", "q3"}], ")"}]}], " ", "+",
       "\[IndentingNewLine]", 
      RowBox[{"a15", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"s30", ",", "q2"}], "]"}], ".", "q3"}], ")"}]}], " ", "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a16", " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s30"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"s11z", ",", "q2"}], "]"}], ".", "q3"}], ")"}]}]}], " ", 
     ")"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], ",", 
      RowBox[{"a2", "\[Equal]", 
       RowBox[{"1", "/", "2"}]}], ",", 
      RowBox[{"a3", "\[Equal]", 
       RowBox[{"1", "/", "2"}]}], ",", 
      RowBox[{"a4", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], ",", "\n", 
      RowBox[{"a5", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], ",", 
      RowBox[{"a6", "\[Equal]", 
       RowBox[{"1", "/", "2"}]}], ",", 
      RowBox[{"a7", "\[Equal]", 
       RowBox[{"1", "/", "2"}]}], ",", 
      RowBox[{"a8", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], " ", ",", 
      RowBox[{"a9", "\[Equal]", "0"}], ",", 
      RowBox[{"a10", "\[Equal]", "0"}], ",", 
      RowBox[{"a11", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "/", "2"}]}], ",", 
      RowBox[{"a12", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "/", "2"}]}], ",", " ", 
      RowBox[{"a13", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "/", "2"}]}], ",", ",", 
      RowBox[{"a14", "\[Equal]", 
       RowBox[{"\[ImaginaryI]", "/", "2"}]}], ",", ",", 
      RowBox[{"a15", "\[Equal]", "\[ImaginaryI]"}], ",", 
      RowBox[{"a16", "\[Equal]", "0"}]}], "}"}]}]}], "\[IndentingNewLine]", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.4495840231845827`*^9, 3.4495840425017796`*^9}, {
   3.4495841149568963`*^9, 3.449584115144442*^9}, 3.449584304424839*^9, {
   3.449585076934725*^9, 3.449585078138119*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.4495850802010813`*^9, 3.4495850876089897`*^9}, 
   3.449592758033983*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "verifies", " ", "that", " ", "the", " ", "whole", " ", 
    "scheme", " ", "works", " ", 
    RowBox[{"correctly", "!"}]}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.4495846654116044`*^9, 3.4495846848689623`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Now", " ", "automatic", " ", "coordinate", " ", 
    RowBox[{"replacement", "!"}]}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.449585359576059*^9, 3.4495853688124433`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "V3NSingleExchange1HFCRtotalexpstr", "=", "ExpressionSingleExchangeI"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange1HFCRtotalexpstrMod", "=", 
    RowBox[{"StringReplace", "[", 
     RowBox[{"V3NSingleExchange1HFCRtotalexpstr", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<\[Rho]10\>\"", "\[Rule]", "\"\<\[Rho]0r3r1\>\""}], ",", 
        RowBox[{"\"\<\[Rho]20\>\"", "\[Rule]", "\"\<\[Rho]0r2\>\""}], ",", 
        RowBox[{"\"\<\[Rho]30\>\"", "\[Rule]", "\"\<\[Rho]0r1r3\>\""}], ",", 
        RowBox[{"\"\<\[Rho]11z\>\"", "\[Rule]", "\"\<\[Rho]1r3r1\>\""}], ",", 
        RowBox[{"\"\<\[Rho]21z\>\"", "\[Rule]", "\"\<\[Rho]1r2\>\""}], ",", 
        RowBox[{"\"\<\[Rho]31z\>\"", "\[Rule]", "\"\<\[Rho]1r1r3\>\""}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<s10\>\"", "\[Rule]", "\"\<s0r3r1\>\""}], ",", 
        RowBox[{"\"\<s20\>\"", "\[Rule]", "\"\<s0r2\>\""}], ",", 
        RowBox[{"\"\<s30\>\"", "\[Rule]", "\"\<s0r1r3\>\""}], ",", 
        RowBox[{"\"\<s11z\>\"", "\[Rule]", "\"\<s1r3r1\>\""}], ",", 
        RowBox[{"\"\<s21z\>\"", "\[Rule]", "\"\<s1r2\>\""}], ",", 
        RowBox[{"\"\<s31z\>\"", "\[Rule]", "\"\<s1r1r3\>\""}]}], "}"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<Part I of single exchange CR (remaining)  term\>\"", 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "V3NSingleExchange1HFCRtotalexpstrMod", "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.4471637890191445`*^9, 3.4471639306317015`*^9}, {
   3.447163961467324*^9, 3.447164038970543*^9}, {3.4471641038609357`*^9, 
   3.447164119348977*^9}, {3.447164154576067*^9, 3.4471642438159437`*^9}, {
   3.4471651036250706`*^9, 3.447165114658862*^9}, 3.4471682435386143`*^9, {
   3.447168273920807*^9, 3.447168356096512*^9}, {3.447168392167551*^9, 
   3.447168448868475*^9}, {3.447168927245433*^9, 3.447168989228857*^9}, {
   3.4495024822748804`*^9, 3.4495024981849985`*^9}, {3.449585385925541*^9, 
   3.449585433045167*^9}, {3.4495854780237026`*^9, 3.4495854933395343`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Part I of single exchange CR (remaining)  term\"\>"], \
"Print",
 CellChangeTimes->{3.449585494996145*^9, 3.4495927581277533`*^9}],

Cell[BoxData["\<\"a1 (q2.q3) (q2.s1r2) (q3.s1r1r3 )\[Rho]0r3r1 + a2 (q2.s1r2) \
(q2.s1r1r3) (q3.q3 )\[Rho]0r3r1 +  \[IndentingNewLine]a3 (q2.q3) \
(q2.s1r2)(q3.s0r1r3 )\[Rho]1r3r1 + a4 (q2.s1r2)(q2.s0r1r3) (q3.q3 \
)\[Rho]1r3r1 +\[IndentingNewLine]a5 (q2.q3) (q2.s1r2) (q3.s1r3r1 )\[Rho]0r1r3 \
+ a6 (q2.s1r2)(q2.s1r3r1) (q3.q3)\[Rho]0r1r3 + \[IndentingNewLine]a7 (q2.q3) \
(q2.s1r2)(q3.s0r3r1 )\[Rho]1r1r3 + a8 (q2.s1r2)(q2.s0r3r1) (q3.q3)\[Rho]1r1r3 \
+\[IndentingNewLine]  a9(q3.q3)  (q2.s1r2) (Cross[s0r3r1,s1r1r3].q2)+ \
\[IndentingNewLine] a10  (q3.q2) (q2.s1r2) (Cross[s0r3r1,s1r1r3].q3) +\
\[IndentingNewLine]a11 (q3.s0r3r1) (q2.s1r2)  (Cross[s1r1r3,q2].q3) +\
\[IndentingNewLine]a12  (q3.s1r1r3) (q2.s1r2) (Cross[s0r3r1,q2].q3) +\
\[IndentingNewLine] a13(q3.q3) (Cross[s1r3r1,s0r1r3].q2)+ \[IndentingNewLine] \
a14  (q3.q2) (Cross[s1r3r1,s0r1r3].q3) +\[IndentingNewLine]a15(q3.s1r3r1) \
(Cross[s0r1r3,q2].q3) +\[IndentingNewLine]a16 (q3.s0r1r3) \
(Cross[s1r3r1,q2].q3) \"\>"], "Print",
 CellChangeTimes->{3.449585494996145*^9, 3.4495927581277533`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ls", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], ",", 
     RowBox[{"a2", "=", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"a3", "=", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"a4", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], ",", 
     RowBox[{"a5", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], ",", 
     RowBox[{"a6", "=", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"a7", "=", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"a8", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], ",", 
     RowBox[{"a9", "=", "0"}], ",", 
     RowBox[{"a10", "=", "0"}], ",", 
     RowBox[{"a11", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "2"}]}], ",", 
     RowBox[{"a12", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "2"}]}], ",", 
     RowBox[{"a13", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "2"}]}], " ", ",", 
     RowBox[{"a14", "=", 
      RowBox[{"\[ImaginaryI]", "/", "2"}]}], " ", ",", 
     RowBox[{"a15", "=", "\[ImaginaryI]"}], ",", 
     RowBox[{"a16", "=", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"templs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "V3NSingleExchange1HFCRtotalexpstrModtemp", "=", 
    "V3NSingleExchange1HFCRtotalexpstrMod"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"take", " ", "out", " ", "a", " ", "factor", " ", "of", " ", 
    RowBox[{"i", "/", "4"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", 
    RowBox[{"Length", "[", "ls", "]"}]}], ",", 
   RowBox[{"i", "\[GreaterEqual]", "1"}], ",", 
   RowBox[{"i", "=", 
    RowBox[{"i", "-", "1"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"astr", "=", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<a\>\"", ",", 
        RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"val", "=", 
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", "astr", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "/", "4"}], ")"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"V3NSingleExchange1HFCRtotalexpstrModtemp", "=", 
      RowBox[{"StringReplace", "[", 
       RowBox[{"V3NSingleExchange1HFCRtotalexpstrModtemp", ",", 
        RowBox[{"astr", "\[Rule]", "val"}]}], "]"}]}], ";"}], 
    "\[IndentingNewLine]", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3NSingleExchange1HFCRtotalexpstrModtemp", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
    "\"\<\[ImaginaryI]/4\>\"", ",", "\"\< {\>\"", ",", " ", 
     "V3NSingleExchange1HFCRtotalexpstrModtemp", ",", "\"\< }\>\""}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "V3NSingleExchange1HFCRtotalexpstrModtemp", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.449585531801027*^9, {3.4495855713721356`*^9, 3.4495855799990125`*^9}, {
   3.4495856347609262`*^9, 3.449585650936287*^9}, {3.449585735110311*^9, 
   3.449585736938822*^9}, {3.449592677266412*^9, 3.449592682033074*^9}, {
   3.4496657966848383`*^9, 3.449665819284589*^9}, 3.4496658541053324`*^9}],

Cell[BoxData["\<\"\[ImaginaryI]/4 {2 I (q2.q3) (q2.s1r2) (q3.s1r1r3 \
)\[Rho]0r3r1 + -2 I (q2.s1r2) (q2.s1r1r3) (q3.q3 )\[Rho]0r3r1 +  \
\[IndentingNewLine]-2 I (q2.q3) (q2.s1r2)(q3.s0r1r3 )\[Rho]1r3r1 + 2 I \
(q2.s1r2)(q2.s0r1r3) (q3.q3 )\[Rho]1r3r1 +\[IndentingNewLine]2 I (q2.q3) \
(q2.s1r2) (q3.s1r3r1 )\[Rho]0r1r3 + -2 I (q2.s1r2)(q2.s1r3r1) \
(q3.q3)\[Rho]0r1r3 + \[IndentingNewLine]-2 I (q2.q3) (q2.s1r2)(q3.s0r3r1 )\
\[Rho]1r1r3 + 2 I (q2.s1r2)(q2.s0r3r1) (q3.q3)\[Rho]1r1r3 \
+\[IndentingNewLine]  0(q3.q3)  (q2.s1r2) (Cross[s0r3r1,s1r1r3].q2)+ \
\[IndentingNewLine] 0  (q3.q2) (q2.s1r2) (Cross[s0r3r1,s1r1r3].q3) +\
\[IndentingNewLine]-2 (q3.s0r3r1) (q2.s1r2)  (Cross[s1r1r3,q2].q3) +\
\[IndentingNewLine]-2  (q3.s1r1r3) (q2.s1r2) (Cross[s0r3r1,q2].q3) +\
\[IndentingNewLine] -2(q3.q3) (Cross[s1r3r1,s0r1r3].q2)+ \[IndentingNewLine] \
2  (q3.q2) (Cross[s1r3r1,s0r1r3].q3) +\[IndentingNewLine]4(q3.s1r3r1) \
(Cross[s0r1r3,q2].q3) +\[IndentingNewLine]0 (q3.s0r1r3) (Cross[s1r3r1,q2].q3) \
 }\"\>"], "Print",
 CellChangeTimes->{3.4495856550777864`*^9, 3.449585740001969*^9, 
  3.449592758143382*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ls"], "Input",
 CellChangeTimes->{{3.449585721794999*^9, 3.449585724358041*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox["1", "2"], ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "2"]}], ",", 
   FractionBox["\[ImaginaryI]", "2"], ",", "\[ImaginaryI]", ",", "0"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.449585724748748*^9, 3.449585745378104*^9}, 
   3.4495927581590104`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.449584654034129*^9, 3.4495846551437454`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "single", " ", "exchange", " ", "part", " ", "of", " ", "the",
      " ", "C"}], "-", 
    RowBox[{"remaining", " ", "piece", "\[IndentingNewLine]", "part"}], "-", 
    "II"}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->48,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{
  3.416664108027439*^9, {3.43647519840625*^9, 3.436475199296875*^9}, {
   3.436893755703125*^9, 3.4368937591875*^9}, {3.449580918793645*^9, 
   3.4495809246863437`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange2HFCR1", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", "8"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]10", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]20", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]30", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"q2", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
               RowBox[{"q3", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"LeviCivitaEpsilon", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                RowBox[{"[", "\[Alpha]5", "]"}], "]"}], "*", 
               RowBox[{
                RowBox[{"Cross", "[", 
                 RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], ")"}]}]}]}]}]}]}]}],
       ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange2HFCR2", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "8"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]10", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]20", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]30", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"q2", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                RowBox[{"q3", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
                RowBox[{
                 RowBox[{
                  RowBox[{"LeviCivitaEpsilon", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Alpha]5", "]"}], "]"}], "*", 
                RowBox[{
                 RowBox[{"Cross", "[", 
                  RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                 RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], 
               ")"}]}]}]}]}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange2HFCR3", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "1"}], "/", "8"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]10", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]20", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]30", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"q2", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                RowBox[{"q3", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
                RowBox[{
                 RowBox[{
                  RowBox[{"LeviCivitaEpsilon", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Alpha]5", "]"}], "]"}], "*", 
                RowBox[{
                 RowBox[{"Cross", "[", 
                  RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                 RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], 
               ")"}]}]}]}]}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange2HFCR4", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Alpha]8", "=", "1"}], "3"], " ", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "1"}], "/", "8"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]10", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]20", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]30", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"q2", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                 RowBox[{"q3", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"LeviCivitaEpsilon", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]5", "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{"Cross", "[", 
                   RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], 
                ")"}]}]}]}]}]}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"V3NSingleExchange2HFCR", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
    "V3NSingleExchange2HFCR1", " ", "+", " ", "V3NSingleExchange2HFCR2", "+", 
     " ", "V3NSingleExchange2HFCR3", " ", "+", " ", 
     "V3NSingleExchange2HFCR4"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
       "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}], 
       ",", 
       RowBox[{
       "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
      "}"}]}]}], "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.4165882300551014`*^9, 3.416588259894108*^9}, {
   3.4165883753580885`*^9, 3.4165885733052735`*^9}, {3.416588636593978*^9, 
   3.416588691520258*^9}, {3.4165887533406115`*^9, 3.4165887855726237`*^9}, 
   3.436475221203125*^9, {3.436475267875*^9, 3.436475299359375*^9}, {
   3.43647533715625*^9, 3.436475387359375*^9}, {3.43647557515625*^9, 
   3.436475641390625*^9}, {3.436475725953125*^9, 3.436476002875*^9}, {
   3.436893886859375*^9, 3.436893934671875*^9}, {3.436893997890625*^9, 
   3.436894220203125*^9}, {3.4471764346795597`*^9, 3.447176444885101*^9}, {
   3.4494201132385015`*^9, 3.449420159437234*^9}, {3.449421782091717*^9, 
   3.4494217939852333`*^9}, {3.4494219142332206`*^9, 
   3.4494219495070415`*^9}, {3.449423735809438*^9, 3.449423765879057*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2z", " ", "q3y", " ", "s11xz"}], "-", 
    RowBox[{"q2y", " ", "q3z", " ", "s11xz"}], "-", 
    RowBox[{"q2z", " ", "q3x", " ", "s11yz"}], "+", 
    RowBox[{"q2x", " ", "q3z", " ", "s11yz"}], "+", 
    RowBox[{"q2y", " ", "q3x", " ", "s11zz"}], "-", 
    RowBox[{"q2x", " ", "q3y", " ", "s11zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s21zz"}], " ", "s30x"}], "-", 
          RowBox[{"s21xz", " ", "s30z"}], "+", 
          RowBox[{"s20z", " ", "s31xz"}], "+", 
          RowBox[{"s20x", " ", "s31zz"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]20"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s30y", " ", "\[Rho]21z"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]30"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s20y", " ", "\[Rho]31z"}]}], ")"}]}],
        "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s21yz"}], " ", "s30x"}], "-", 
          RowBox[{"s21xz", " ", "s30y"}], "+", 
          RowBox[{"s20y", " ", "s31xz"}], "+", 
          RowBox[{"s20x", " ", "s31yz"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]20"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s30z", " ", "\[Rho]21z"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]30"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]31z"}]}], ")"}]}],
        "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s21xz"}], " ", "s30x"}], "+", 
          RowBox[{"s21yz", " ", "s30y"}], "+", 
          RowBox[{"s21zz", " ", "s30z"}], "+", 
          RowBox[{"s20x", " ", "s31xz"}], "-", 
          RowBox[{"s20y", " ", "s31yz"}], "-", 
          RowBox[{"s20z", " ", "s31zz"}], "-", 
          RowBox[{"\[Rho]21z", " ", "\[Rho]30"}], "+", 
          RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s21zz"}], " ", "s30y"}], "-", 
          RowBox[{"s21yz", " ", "s30z"}], "+", 
          RowBox[{"s20z", " ", "s31yz"}], "+", 
          RowBox[{"s20y", " ", "s31zz"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s31xz", " ", "\[Rho]20"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s30x", " ", "\[Rho]21z"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "\[Rho]30"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s20x", " ", "\[Rho]31z"}]}], ")"}]}],
        "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s21yz"}], " ", "s30x"}], "-", 
          RowBox[{"s21xz", " ", "s30y"}], "+", 
          RowBox[{"s20y", " ", "s31xz"}], "+", 
          RowBox[{"s20x", " ", "s31yz"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]20"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s30z", " ", "\[Rho]21z"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]30"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]31z"}]}], ")"}]}],
        "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21xz", " ", "s30x"}], "-", 
          RowBox[{"s21yz", " ", "s30y"}], "+", 
          RowBox[{"s21zz", " ", "s30z"}], "-", 
          RowBox[{"s20x", " ", "s31xz"}], "+", 
          RowBox[{"s20y", " ", "s31yz"}], "-", 
          RowBox[{"s20z", " ", "s31zz"}], "-", 
          RowBox[{"\[Rho]21z", " ", "\[Rho]30"}], "+", 
          RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s21zz"}], " ", "s30y"}], "-", 
          RowBox[{"s21yz", " ", "s30z"}], "+", 
          RowBox[{"s20z", " ", "s31yz"}], "+", 
          RowBox[{"s20y", " ", "s31zz"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s31xz", " ", "\[Rho]20"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s30x", " ", "\[Rho]21z"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "\[Rho]30"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s20x", " ", "\[Rho]31z"}]}], ")"}]}],
        "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s21zz"}], " ", "s30x"}], "-", 
          RowBox[{"s21xz", " ", "s30z"}], "+", 
          RowBox[{"s20z", " ", "s31xz"}], "+", 
          RowBox[{"s20x", " ", "s31zz"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]20"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s30y", " ", "\[Rho]21z"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]30"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s20y", " ", "\[Rho]31z"}]}], ")"}]}],
        "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21xz", " ", "s30x"}], "+", 
          RowBox[{"s21yz", " ", "s30y"}], "-", 
          RowBox[{"s21zz", " ", "s30z"}], "-", 
          RowBox[{"s20x", " ", "s31xz"}], "-", 
          RowBox[{"s20y", " ", "s31yz"}], "+", 
          RowBox[{"s20z", " ", "s31zz"}], "-", 
          RowBox[{"\[Rho]21z", " ", "\[Rho]30"}], "+", 
          RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.4494222480129404`*^9, 3.4494238199856167`*^9, {3.4495809626670475`*^9, 
   3.449580983875329*^9}, 3.4495836956192665`*^9, 3.449592796933071*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Simplify", " ", "the", " ", "single", " ", "exchange", " ", "part"}], 
     "-", "II"}], " ", "*)"}],
   FontFamily->"Kaufmann",
   FontSize->36,
   FontSlant->"Italic"], "\n", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "From", " ", "the", " ", "result", " ", "note", " ", "that", " ", "we", 
     " ", "have", " ", 
     RowBox[{
      RowBox[{"cross", "[", 
       RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], " ", "factored", " ", 
     RowBox[{"out", ".", " ", "So"}], " ", "the", " ", "remaining", " ", 
     "vectors", " ", "are", " ", "q2"}], ",", "q3", ",", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"rho", "/", "s"}], ")"}], " ", "\[CircleTimes]", "  ", 
     RowBox[{"(", 
      RowBox[{"rho", "/", "s"}], ")"}], " ", "\[CircleTimes]", "  ", 
     RowBox[{"(", 
      RowBox[{"rho", "/", "s"}], ")"}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[IndentingNewLine]", 
      RowBox[{
      "The", " ", "general", " ", "technique", " ", "followed", " ", "is", 
       " ", "\[IndentingNewLine]", "1.", " ", "identify", " ", "the", " ", 
       "group", " ", "of", " ", "vectors", " ", "appearing", " ", "in", " ", 
       "each", " ", "set", " ", "of", " ", "terms", " ", 
       "\[IndentingNewLine]", "2.", " ", "write", " ", "the", " ", "most", 
       " ", "general", " ", "scalar", " ", "expression", " ", "combining", 
       " ", "the", " ", "vectors", " ", "in", " ", "the", " ", "groups", " ", 
       "\[IndentingNewLine]", "The", " ", "eight", " ", "groups", " ", "are", 
       " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho10", ",", " ", "rho11z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s10", ",", "s11z"}], ")"}]}], " ", "}"}], "    ", 
        "\[CircleTimes]", "   ", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho20", ",", " ", "rho21z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s20", ",", "s21z"}], ")"}]}], " ", "}"}], "   ", 
        "\[CircleTimes]", "   ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho20", ",", " ", "rho21z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s20", ",", "s21z"}], ")"}]}], "}"}]}]}], "}"}], 
     "\[IndentingNewLine]", "representing", " ", "each", " ", "group", " ", 
     "by", " ", "a", " ", "bit"}], ",", " ", 
    RowBox[{"we", " ", "have", " ", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", "|", "1"}], "}"}], " ", "\[CircleTimes]", "  ", 
       RowBox[{"{", 
        RowBox[{"0", " ", "|", " ", "1"}], "}"}], " ", "\[CircleTimes]", "  ", 
       RowBox[{"{", 
        RowBox[{"0", "|", "1"}], "}"}]}], "}"}], "\[IndentingNewLine]", 
     "Hence", " ", "\[IndentingNewLine]", "000", "\[IndentingNewLine]", "001",
      "\[IndentingNewLine]", "010", "\[IndentingNewLine]", "011", 
     "\[IndentingNewLine]", "100", "\[IndentingNewLine]", "101", 
     "\[IndentingNewLine]", "110", "\[IndentingNewLine]", "111", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "Done", " ", "exactly", 
     " ", "in", " ", "this", " ", "order"}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "000"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NSingleExchange2HFCRAss000", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NSingleExchange2HFCR", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}], 
   "\n"}]}]], "Input",
 CellChangeTimes->{{3.44958116881092*^9, 3.4495811785789194`*^9}, {
   3.449581541671623*^9, 3.4495815755532317`*^9}, 3.44958161526398*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.449581626969352*^9, 3.449583695884948*^9, 
  3.4495927972768955`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPartII000", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.4495826148304167`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "001"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NSingleExchange2HFCRAss001", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NSingleExchange2HFCR", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4495825990929193`*^9, 3.4495825992804565`*^9}, {
  3.4495826881262054`*^9, 3.449582688266858*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.4495826016871843`*^9, 3.449582688970123*^9, 
  3.449583696166257*^9, 3.4495927975582066`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPartII001", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.449582624441698*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "010"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NSingleExchange2HFCRAss010", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NSingleExchange2HFCR", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4495826361315165`*^9, 3.4495826362409134`*^9}, {
  3.4495826724668493`*^9, 3.449582672576246*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.4495826382881947`*^9, 3.449582699378652*^9, 
  3.449583696447567*^9, 3.449592797839518*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPartII010", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.449582646367922*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "011"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NSingleExchange2HFCRAss011", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NSingleExchange2HFCR", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449582662230444*^9, 3.449582668450427*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.449582713508172*^9, 3.449583696728876*^9, 
  3.449592798120829*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPartII011", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.449582722229712*^9, 3.4495827223703823`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "100"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NSingleExchange2HFCRAss100", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NSingleExchange2HFCR", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}], 
   "\n"}]}]], "Input",
 CellChangeTimes->{{3.449582740469922*^9, 3.449582742923832*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2x", " ", "q3x"}], "+", 
    RowBox[{"q2y", " ", "q3y"}], "+", 
    RowBox[{"q2z", " ", "q3z"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "q2z"}], " ", "q3y", " ", "s11xz"}], "+", 
    RowBox[{"q2y", " ", "q3z", " ", "s11xz"}], "+", 
    RowBox[{"q2z", " ", "q3x", " ", "s11yz"}], "-", 
    RowBox[{"q2x", " ", "q3z", " ", "s11yz"}], "-", 
    RowBox[{"q2y", " ", "q3x", " ", "s11zz"}], "+", 
    RowBox[{"q2x", " ", "q3y", " ", "s11zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Rho]21z", " ", "\[Rho]30"}], "-", 
    RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4495827454090023`*^9, 3.449582959555632*^9, 
  3.4495836972758665`*^9, 3.449592798761594*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPartII100", "=", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NSingleExchange2HFCRAss100", "-", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"b1", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], 
          "\[Rho]21z", " ", "\[Rho]30"}], " ", "+", "  ", 
         RowBox[{"b2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], 
          "\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449582767212852*^9, 3.449582913103272*^9}, {
  3.449582975717052*^9, 3.449582986204782*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"b1", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "4"]}]}], ",", 
    RowBox[{"b2", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "4"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.4495829605403223`*^9, 3.4495829884086123`*^9}, 
   3.449583697463406*^9, 3.4495927989491343`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "101"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NSingleExchange2HFCRAss101", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NSingleExchange2HFCR", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449583010555418*^9, 3.449583014759592*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2z", " ", "q3y", " ", "s11xz"}], "-", 
    RowBox[{"q2y", " ", "q3z", " ", "s11xz"}], "-", 
    RowBox[{"q2z", " ", "q3x", " ", "s11yz"}], "+", 
    RowBox[{"q2x", " ", "q3z", " ", "s11yz"}], "+", 
    RowBox[{"q2y", " ", "q3x", " ", "s11zz"}], "-", 
    RowBox[{"q2x", " ", "q3y", " ", "s11zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", "s31xz", " ", "\[Rho]20"}], "-", 
       RowBox[{"q3x", " ", "s31yz", " ", "\[Rho]20"}], "-", 
       RowBox[{"q3y", " ", "s30x", " ", "\[Rho]21z"}], "+", 
       RowBox[{"q3x", " ", "s30y", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3z"}], " ", "s31xz", " ", "\[Rho]20"}], "+", 
       RowBox[{"q3x", " ", "s31zz", " ", "\[Rho]20"}], "+", 
       RowBox[{"q3z", " ", "s30x", " ", "\[Rho]21z"}], "-", 
       RowBox[{"q3x", " ", "s30z", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", "s31yz", " ", "\[Rho]20"}], "-", 
       RowBox[{"q3y", " ", "s31zz", " ", "\[Rho]20"}], "-", 
       RowBox[{"q3z", " ", "s30y", " ", "\[Rho]21z"}], "+", 
       RowBox[{"q3y", " ", "s30z", " ", "\[Rho]21z"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.449583021620679*^9, 3.449583698213565*^9, 
  3.4495927997618113`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPartII101", "=", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NSingleExchange2HFCRAss101", "-", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"b3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], 
          "\[Rho]20"}], " ", "+", 
         RowBox[{"b4", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], 
          "\[Rho]21z"}]}], " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        ")"}]}]}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449583048096036*^9, 3.449583142775912*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"b3", "\[Rule]", 
     FractionBox["1", "4"]}], ",", 
    RowBox[{"b4", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449583144432575*^9, 3.449583699698253*^9, 
  3.4495928021529565`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "110"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NSingleExchange2HFCRAss110", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NSingleExchange2HFCR", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449583166156746*^9, 3.4495831773782964`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2z", " ", "q3y", " ", "s11xz"}], "-", 
    RowBox[{"q2y", " ", "q3z", " ", "s11xz"}], "-", 
    RowBox[{"q2z", " ", "q3x", " ", "s11yz"}], "+", 
    RowBox[{"q2x", " ", "q3z", " ", "s11yz"}], "+", 
    RowBox[{"q2y", " ", "q3x", " ", "s11zz"}], "-", 
    RowBox[{"q2x", " ", "q3y", " ", "s11zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", "s21xz", " ", "\[Rho]30"}], "-", 
       RowBox[{"q3x", " ", "s21yz", " ", "\[Rho]30"}], "-", 
       RowBox[{"q3y", " ", "s20x", " ", "\[Rho]31z"}], "+", 
       RowBox[{"q3x", " ", "s20y", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3z"}], " ", "s21xz", " ", "\[Rho]30"}], "+", 
       RowBox[{"q3x", " ", "s21zz", " ", "\[Rho]30"}], "+", 
       RowBox[{"q3z", " ", "s20x", " ", "\[Rho]31z"}], "-", 
       RowBox[{"q3x", " ", "s20z", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", "s21yz", " ", "\[Rho]30"}], "-", 
       RowBox[{"q3y", " ", "s21zz", " ", "\[Rho]30"}], "-", 
       RowBox[{"q3z", " ", "s20y", " ", "\[Rho]31z"}], "+", 
       RowBox[{"q3y", " ", "s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.449583178738011*^9, 3.449583700354642*^9, 
  3.4495928029500046`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPartII110", "=", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NSingleExchange2HFCRAss110", "-", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"b5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], 
          "\[Rho]30"}], " ", "+", 
         RowBox[{"b6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], 
          "\[Rho]31z"}]}], " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        ")"}]}]}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4495831926008453`*^9, 3.449583228437913*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"b5", "\[Rule]", 
     FractionBox["1", "4"]}], ",", 
    RowBox[{"b6", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449583230735361*^9, 3.44958370202687*^9, 
  3.4495928054974337`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "111"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NSingleExchange2HFCRAss111", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NSingleExchange2HFCR", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4495832554915385`*^9, 3.4495832576170692`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2z", " ", "q3y", " ", "s11xz"}], "-", 
    RowBox[{"q2y", " ", "q3z", " ", "s11xz"}], "-", 
    RowBox[{"q2z", " ", "q3x", " ", "s11yz"}], "+", 
    RowBox[{"q2x", " ", "q3z", " ", "s11yz"}], "+", 
    RowBox[{"q2y", " ", "q3x", " ", "s11zz"}], "-", 
    RowBox[{"q2x", " ", "q3y", " ", "s11zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21zz", " ", "s30x"}], "+", 
          RowBox[{"s21xz", " ", "s30z"}], "-", 
          RowBox[{"s20z", " ", "s31xz"}], "-", 
          RowBox[{"s20x", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21zz", " ", "s30y"}], "+", 
          RowBox[{"s21yz", " ", "s30z"}], "-", 
          RowBox[{"s20z", " ", "s31yz"}], "-", 
          RowBox[{"s20y", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s21xz"}], " ", "s30x"}], "-", 
          RowBox[{"s21yz", " ", "s30y"}], "+", 
          RowBox[{"s21zz", " ", "s30z"}], "+", 
          RowBox[{"s20x", " ", "s31xz"}], "+", 
          RowBox[{"s20y", " ", "s31yz"}], "-", 
          RowBox[{"s20z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21yz", " ", "s30x"}], "+", 
          RowBox[{"s21xz", " ", "s30y"}], "-", 
          RowBox[{"s20y", " ", "s31xz"}], "-", 
          RowBox[{"s20x", " ", "s31yz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21zz", " ", "s30y"}], "+", 
          RowBox[{"s21yz", " ", "s30z"}], "-", 
          RowBox[{"s20z", " ", "s31yz"}], "-", 
          RowBox[{"s20y", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s21xz"}], " ", "s30x"}], "+", 
          RowBox[{"s21yz", " ", "s30y"}], "-", 
          RowBox[{"s21zz", " ", "s30z"}], "+", 
          RowBox[{"s20x", " ", "s31xz"}], "-", 
          RowBox[{"s20y", " ", "s31yz"}], "+", 
          RowBox[{"s20z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21yz", " ", "s30x"}], "+", 
          RowBox[{"s21xz", " ", "s30y"}], "-", 
          RowBox[{"s20y", " ", "s31xz"}], "-", 
          RowBox[{"s20x", " ", "s31yz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21zz", " ", "s30x"}], "+", 
          RowBox[{"s21xz", " ", "s30z"}], "-", 
          RowBox[{"s20z", " ", "s31xz"}], "-", 
          RowBox[{"s20x", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21xz", " ", "s30x"}], "-", 
          RowBox[{"s21yz", " ", "s30y"}], "-", 
          RowBox[{"s21zz", " ", "s30z"}], "-", 
          RowBox[{"s20x", " ", "s31xz"}], "+", 
          RowBox[{"s20y", " ", "s31yz"}], "+", 
          RowBox[{"s20z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.4495832614774075`*^9, 3.449583704808707*^9, 
  3.449592808623114*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"split", " ", "into", " ", "two", " ", "pieces"}], "*)"}]], "Input",
 CellChangeTimes->{{3.4495837199849763`*^9, 3.4495837259086328`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3NSingleExchange2HFCRAss111part1", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"V3NSingleExchange2HFCRAss111", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s30x", "\[Equal]", "0"}], ",", 
       RowBox[{"s30y", "\[Equal]", "0"}], ",", 
       RowBox[{"s30z", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4495837384749117`*^9, 3.449583750634818*^9}, {
  3.4495837838948197`*^9, 3.4495837943979783`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "q2z"}], " ", "q3y", " ", "s11xz"}], "+", 
    RowBox[{"q2y", " ", "q3z", " ", "s11xz"}], "+", 
    RowBox[{"q2z", " ", "q3x", " ", "s11yz"}], "-", 
    RowBox[{"q2x", " ", "q3z", " ", "s11yz"}], "-", 
    RowBox[{"q2y", " ", "q3x", " ", "s11zz"}], "+", 
    RowBox[{"q2x", " ", "q3y", " ", "s11zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3y"}], " ", "s20x", " ", "s31xz"}], "+", 
       RowBox[{"q3x", " ", "s20y", " ", "s31xz"}], "+", 
       RowBox[{"q3x", " ", "s20x", " ", "s31yz"}], "+", 
       RowBox[{"q3y", " ", "s20y", " ", "s31yz"}], "+", 
       RowBox[{"q3z", " ", "s20z", " ", "s31yz"}], "+", 
       RowBox[{"q3z", " ", "s20y", " ", "s31zz"}], "-", 
       RowBox[{"q3y", " ", "s20z", " ", "s31zz"}]}], ")"}]}], "+", 
    RowBox[{"q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3z"}], " ", "s20x", " ", "s31xz"}], "+", 
       RowBox[{"q3x", " ", "s20z", " ", "s31xz"}], "-", 
       RowBox[{"q3z", " ", "s20y", " ", "s31yz"}], "+", 
       RowBox[{"q3y", " ", "s20z", " ", "s31yz"}], "+", 
       RowBox[{"q3x", " ", "s20x", " ", "s31zz"}], "+", 
       RowBox[{"q3y", " ", "s20y", " ", "s31zz"}], "+", 
       RowBox[{"q3z", " ", "s20z", " ", "s31zz"}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", "s20y", " ", "s31xz"}], "+", 
       RowBox[{"q3z", " ", "s20z", " ", "s31xz"}], "+", 
       RowBox[{"q3y", " ", "s20x", " ", "s31yz"}], "+", 
       RowBox[{"q3z", " ", "s20x", " ", "s31zz"}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s20x", " ", "s31xz"}], "-", 
          RowBox[{"s20y", " ", "s31yz"}], "-", 
          RowBox[{"s20z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.4495837521977882`*^9, 3.449583797211324*^9, 
  3.449592810060927*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SolveAlways", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"V3NSingleExchange2HFCRAss111part1", "-", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cross", "[", 
         RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(", "   ", "\[IndentingNewLine]", "   ", 
       RowBox[{
        RowBox[{"b7", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s20", ".", "s31z"}], ")"}]}], " ", "+", " ", 
        RowBox[{"b8", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], ")"}]}], " ", "+", " ", 
        RowBox[{"b9", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}]}]}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", ")"}]}]}], "\[Equal]", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
     "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
     "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
     ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
     "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
     "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.449583286405503*^9, 3.449583527458308*^9}, {
   3.4495837581370745`*^9, 3.4495837812221413`*^9}, 3.449583822781513*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"b7", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "4"]}]}], ",", 
    RowBox[{"b8", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "4"]}], ",", 
    RowBox[{"b9", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "4"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4495838240318894`*^9, 3.4495928107329483`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3NSingleExchange2HFCRAss111part2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
   "V3NSingleExchange2HFCRAss111", "-", "V3NSingleExchange2HFCRAss111part1"}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.449582931609192*^9, 3.4495829316248217`*^9}, {
  3.449583831565405*^9, 3.449583854634842*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2z", " ", "q3y", " ", "s11xz"}], "-", 
    RowBox[{"q2y", " ", "q3z", " ", "s11xz"}], "-", 
    RowBox[{"q2z", " ", "q3x", " ", "s11yz"}], "+", 
    RowBox[{"q2x", " ", "q3z", " ", "s11yz"}], "+", 
    RowBox[{"q2y", " ", "q3x", " ", "s11zz"}], "-", 
    RowBox[{"q2x", " ", "q3y", " ", "s11zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3y"}], " ", "s21xz", " ", "s30x"}], "+", 
       RowBox[{"q3x", " ", "s21yz", " ", "s30x"}], "+", 
       RowBox[{"q3x", " ", "s21xz", " ", "s30y"}], "+", 
       RowBox[{"q3y", " ", "s21yz", " ", "s30y"}], "+", 
       RowBox[{"q3z", " ", "s21zz", " ", "s30y"}], "+", 
       RowBox[{"q3z", " ", "s21yz", " ", "s30z"}], "-", 
       RowBox[{"q3y", " ", "s21zz", " ", "s30z"}]}], ")"}]}], "+", 
    RowBox[{"q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3z"}], " ", "s21xz", " ", "s30x"}], "+", 
       RowBox[{"q3x", " ", "s21zz", " ", "s30x"}], "-", 
       RowBox[{"q3z", " ", "s21yz", " ", "s30y"}], "+", 
       RowBox[{"q3y", " ", "s21zz", " ", "s30y"}], "+", 
       RowBox[{"q3x", " ", "s21xz", " ", "s30z"}], "+", 
       RowBox[{"q3y", " ", "s21yz", " ", "s30z"}], "+", 
       RowBox[{"q3z", " ", "s21zz", " ", "s30z"}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", "s21yz", " ", "s30x"}], "+", 
       RowBox[{"q3z", " ", "s21zz", " ", "s30x"}], "+", 
       RowBox[{"q3y", " ", "s21xz", " ", "s30y"}], "+", 
       RowBox[{"q3z", " ", "s21xz", " ", "s30z"}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21xz", " ", "s30x"}], "-", 
          RowBox[{"s21yz", " ", "s30y"}], "-", 
          RowBox[{"s21zz", " ", "s30z"}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.449583855635143*^9, 3.4495928110298877`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SolveAlways", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"V3NSingleExchange2HFCRAss111part2", "-", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Cross", "[", 
         RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], 
      "\[IndentingNewLine]", 
      RowBox[{"(", "   ", "\[IndentingNewLine]", "   ", 
       RowBox[{
        RowBox[{"b10", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s21z", ".", "s30"}], ")"}]}], " ", "+", " ", 
        RowBox[{"b11", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], ")"}]}], " ", "+", " ", 
        RowBox[{"b12", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s30"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}]}]}], "\[IndentingNewLine]", 
       "\[IndentingNewLine]", ")"}]}]}], "\[Equal]", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
     "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
     "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
     ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
     "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
     "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.449583866997935*^9, 3.4495838945843554`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"b10", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "4"]}], ",", 
    RowBox[{"b11", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "4"]}]}], ",", 
    RowBox[{"b12", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "4"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4495838960691767`*^9, 3.449592811701909*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "Check", " ", "consistency", " ", "of", " ", "the", " ", "scheme", "  ", 
     "for", " ", "single", " ", "exchange", " ", "part"}], " ", "-", "II"}], 
   "*)"}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.449583921592477*^9, 3.449583944833841*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "ExpressionSingleExchangeII", "=", 
   "\"\<b1  (q2.q3) (Cross[q2,q3].s11z)\[Rho]21z \[Rho]30 +  b2 \
(q2.q3)(Cross[q2,q3].s11z)\[Rho]20 \[Rho]31z +\[IndentingNewLine]b3 \
(Cross[q2,q3].s11z) (Cross[q2,q3].s31z)\[Rho]20 +b4 \
(Cross[q2,q3].s11z)(Cross[q2,q3].s30)\[Rho]21z +\[IndentingNewLine]b5 \
(Cross[q2,q3].s11z) (Cross[q2,q3].s21z)\[Rho]30 +b6 \
(Cross[q2,q3].s11z)(Cross[q2,q3].s20)\[Rho]31z +\[IndentingNewLine]   \
b7(q2.q3)(Cross[q2,q3].s11z) (s20.s31z) + b8(Cross[q2,q3].s11z)(q2.s20) \
(q3.s31z) + b9(Cross[q2,q3].s11z)(q2.s31z) (q3.s20) \
+\[IndentingNewLine]b10(q2.q3)(Cross[q2,q3].s11z) (s21z.s30) + \
b11(Cross[q2,q3].s11z)(q2.s21z) (q3.s30) + b12 (Cross[q2,q3].s11z)(q2.s30) \
(q3.s21z)\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"V3NSingleExchange2HFCR", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"b1", "  ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], "\[Rho]21z",
        " ", "\[Rho]30"}], " ", "+", "  ", 
      RowBox[{"b2", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], "\[Rho]20", 
       " ", "\[Rho]31z"}], " ", "+", "\[IndentingNewLine]", 
      RowBox[{"b3", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], 
       "\[Rho]20"}], " ", "+", 
      RowBox[{"b4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], 
       "\[Rho]21z"}], " ", "+", "\[IndentingNewLine]", 
      RowBox[{"b5", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], 
       "\[Rho]30"}], " ", "+", 
      RowBox[{"b6", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], 
       "\[Rho]31z"}], " ", "+", "\[IndentingNewLine]", "   ", 
      RowBox[{"b7", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s20", ".", "s31z"}], ")"}]}], " ", "+", " ", 
      RowBox[{"b8", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s20"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s31z"}], ")"}]}], " ", "+", " ", 
      RowBox[{"b9", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s20"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
      RowBox[{"b10", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s21z", ".", "s30"}], ")"}]}], " ", "+", " ", 
      RowBox[{"b11", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s30"}], ")"}]}], " ", "+", " ", 
      RowBox[{"b12", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s30"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s21z"}], ")"}]}]}], ")"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b1", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "/", "4"}]}], ",", 
      RowBox[{"b2", "\[Equal]", 
       RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
      RowBox[{"b3", "\[Equal]", 
       RowBox[{"1", "/", "4"}]}], ",", 
      RowBox[{"b4", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}]}], ",", 
      RowBox[{"b5", "\[Equal]", 
       RowBox[{"1", "/", "4"}]}], ",", 
      RowBox[{"b6", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}]}], ",", 
      RowBox[{"b7", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "/", "4"}]}], ",", 
      RowBox[{"b8", "\[Equal]", 
       RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
      RowBox[{"b9", "\[Equal]", 
       RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
      RowBox[{"b10", "\[Equal]", 
       RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
      RowBox[{"b11", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "/", "4"}]}], ",", 
      RowBox[{"b12", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "/", "4"}]}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.4495847293942738`*^9, 3.4495847318948183`*^9}, {
  3.4495850025885715`*^9, 3.449585042833246*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.4495850513039846`*^9, 3.4495851062069054`*^9, 
  3.449592814046169*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "verifies", " ", "that", " ", "the", " ", "whole", " ", 
    "scheme", " ", "works", " ", 
    RowBox[{"correctly", "!"}]}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input"],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Now", " ", "automatic", " ", "coordinate", " ", 
    RowBox[{"replacement", "!"}]}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.449585359576059*^9, 3.4495853688124433`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "V3NSingleExchange2HFCRtotalexpstr", "=", "ExpressionSingleExchangeII"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange2HFCRtotalexpstrMod", "=", 
    RowBox[{"StringReplace", "[", 
     RowBox[{"V3NSingleExchange2HFCRtotalexpstr", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\"\<\[Rho]10\>\"", "\[Rule]", "\"\<\[Rho]0r1\>\""}], ",", 
        RowBox[{"\"\<\[Rho]20\>\"", "\[Rule]", "\"\<\[Rho]0r3r2\>\""}], ",", 
        RowBox[{"\"\<\[Rho]30\>\"", "\[Rule]", "\"\<\[Rho]0r2r3\>\""}], ",", 
        RowBox[{"\"\<\[Rho]11z\>\"", "\[Rule]", "\"\<\[Rho]1r1\>\""}], ",", 
        RowBox[{"\"\<\[Rho]21z\>\"", "\[Rule]", "\"\<\[Rho]1r3r2\>\""}], ",", 
        RowBox[{"\"\<\[Rho]31z\>\"", "\[Rule]", "\"\<\[Rho]1r2r3\>\""}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"\"\<s10\>\"", "\[Rule]", "\"\<s0r1\>\""}], ",", 
        RowBox[{"\"\<s20\>\"", "\[Rule]", "\"\<s0r3r2\>\""}], ",", 
        RowBox[{"\"\<s30\>\"", "\[Rule]", "\"\<s0r2r3\>\""}], ",", 
        RowBox[{"\"\<s11z\>\"", "\[Rule]", "\"\<s1r1\>\""}], ",", 
        RowBox[{"\"\<s21z\>\"", "\[Rule]", "\"\<s1r3r2\>\""}], ",", 
        RowBox[{"\"\<s31z\>\"", "\[Rule]", "\"\<s1r2r3\>\""}]}], "}"}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "Print", "[", "\"\<Part II of single exchange CR (remaining)  term\>\"", 
   "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "V3NSingleExchange2HFCRtotalexpstrMod", "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.4471637890191445`*^9, 3.4471639306317015`*^9}, {
   3.447163961467324*^9, 3.447164038970543*^9}, {3.4471641038609357`*^9, 
   3.447164119348977*^9}, {3.447164154576067*^9, 3.4471642438159437`*^9}, {
   3.4471651036250706`*^9, 3.447165114658862*^9}, 3.4471682435386143`*^9, {
   3.447168273920807*^9, 3.447168356096512*^9}, {3.447168392167551*^9, 
   3.447168448868475*^9}, {3.447168927245433*^9, 3.447168989228857*^9}, {
   3.4495024822748804`*^9, 3.4495024981849985`*^9}, {3.449585385925541*^9, 
   3.449585433045167*^9}, {3.4495854780237026`*^9, 3.4495854933395343`*^9}, {
   3.4495857862474957`*^9, 3.449585833759656*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Part II of single exchange CR (remaining)  term\"\>"], \
"Print",
 CellChangeTimes->{3.44958586339224*^9, 3.4495928141243105`*^9}],

Cell[BoxData["\<\"b1  (q2.q3) (Cross[q2,q3].s1r1)\[Rho]1r3r2 \[Rho]0r2r3 +  \
b2 (q2.q3)(Cross[q2,q3].s1r1)\[Rho]0r3r2 \[Rho]1r2r3 +\[IndentingNewLine]b3 \
(Cross[q2,q3].s1r1) (Cross[q2,q3].s1r2r3)\[Rho]0r3r2 +b4 \
(Cross[q2,q3].s1r1)(Cross[q2,q3].s0r2r3)\[Rho]1r3r2 +\[IndentingNewLine]b5 \
(Cross[q2,q3].s1r1) (Cross[q2,q3].s1r3r2)\[Rho]0r2r3 +b6 \
(Cross[q2,q3].s1r1)(Cross[q2,q3].s0r3r2)\[Rho]1r2r3 +\[IndentingNewLine]   \
b7(q2.q3)(Cross[q2,q3].s1r1) (s0r3r2.s1r2r3) + \
b8(Cross[q2,q3].s1r1)(q2.s0r3r2) (q3.s1r2r3) + \
b9(Cross[q2,q3].s1r1)(q2.s1r2r3) (q3.s0r3r2) \
+\[IndentingNewLine]b10(q2.q3)(Cross[q2,q3].s1r1) (s1r3r2.s0r2r3) + \
b11(Cross[q2,q3].s1r1)(q2.s1r3r2) (q3.s0r2r3) + b12 \
(Cross[q2,q3].s1r1)(q2.s0r2r3) (q3.s1r3r2)\"\>"], "Print",
 CellChangeTimes->{3.44958586339224*^9, 3.4495928141243105`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ls", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b1", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "4"}]}], ",", 
     RowBox[{"b2", "=", 
      RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
     RowBox[{"b3", "=", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"b4", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "4"}]}], ",", 
     RowBox[{"b5", "=", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"b6", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "4"}]}], ",", 
     RowBox[{"b7", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "4"}]}], ",", 
     RowBox[{"b8", "=", 
      RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
     RowBox[{"b9", "=", 
      RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
     RowBox[{"b10", "=", 
      RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
     RowBox[{"b11", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "4"}]}], ",", 
     RowBox[{"b12", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "4"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"templs", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "V3NSingleExchange2HFCRtotalexpstrModtemp", "=", 
    "V3NSingleExchange2HFCRtotalexpstrMod"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"take", " ", "out", " ", "a", " ", "factor", " ", "of", " ", 
    RowBox[{"i", "/", "4"}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"For", "[", 
  RowBox[{
   RowBox[{"i", "=", 
    RowBox[{"Length", "[", "ls", "]"}]}], ",", 
   RowBox[{"i", "\[GreaterEqual]", "1"}], ",", 
   RowBox[{"i", "=", 
    RowBox[{"i", "-", "1"}]}], ",", "\[IndentingNewLine]", 
   RowBox[{"{", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"astr", "=", 
      RowBox[{"StringJoin", "[", 
       RowBox[{"\"\<b\>\"", ",", 
        RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"val", "=", 
      RowBox[{"ToString", "[", 
       RowBox[{
        RowBox[{"ToExpression", "[", "astr", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{"\[ImaginaryI]", "/", "4"}], ")"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"V3NSingleExchange2HFCRtotalexpstrModtemp", "=", 
      RowBox[{"StringReplace", "[", 
       RowBox[{"V3NSingleExchange2HFCRtotalexpstrModtemp", ",", 
        RowBox[{"astr", "\[Rule]", "val"}]}], "]"}]}], ";"}], 
    "\[IndentingNewLine]", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3NSingleExchange2HFCRtotalexpstrModtemp", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
    "\"\<\[ImaginaryI]/4\>\"", ",", "\"\< {\>\"", ",", " ", 
     "V3NSingleExchange2HFCRtotalexpstrModtemp", ",", "\"\< }\>\""}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "V3NSingleExchange2HFCRtotalexpstrModtemp", 
  "]"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{
  3.44958596607477*^9, {3.4495860124929*^9, 3.449586042547467*^9}, {
   3.449592632287877*^9, 3.44959263625749*^9}, {3.4496657281664257`*^9, 
   3.449665753751426*^9}, {3.4496658366011887`*^9, 3.449665837679569*^9}}],

Cell[BoxData["\<\"\[ImaginaryI]/4 {-1  (q2.q3) (Cross[q2,q3].s1r1)\[Rho]1r3r2 \
\[Rho]0r2r3 +  1 (q2.q3)(Cross[q2,q3].s1r1)\[Rho]0r3r2 \[Rho]1r2r3 +\
\[IndentingNewLine]-I (Cross[q2,q3].s1r1) (Cross[q2,q3].s1r2r3)\[Rho]0r3r2 +I \
(Cross[q2,q3].s1r1)(Cross[q2,q3].s0r2r3)\[Rho]1r3r2 +\[IndentingNewLine]-I \
(Cross[q2,q3].s1r1) (Cross[q2,q3].s1r3r2)\[Rho]0r2r3 +I \
(Cross[q2,q3].s1r1)(Cross[q2,q3].s0r3r2)\[Rho]1r2r3 +\[IndentingNewLine]   \
-1(q2.q3)(Cross[q2,q3].s1r1) (s0r3r2.s1r2r3) + \
1(Cross[q2,q3].s1r1)(q2.s0r3r2) (q3.s1r2r3) + 1(Cross[q2,q3].s1r1)(q2.s1r2r3) \
(q3.s0r3r2) +\[IndentingNewLine]1(q2.q3)(Cross[q2,q3].s1r1) (s1r3r2.s0r2r3) + \
-1(Cross[q2,q3].s1r1)(q2.s1r3r2) (q3.s0r2r3) + -1 \
(Cross[q2,q3].s1r1)(q2.s0r2r3) (q3.s1r3r2) }\"\>"], "Print",
 CellChangeTimes->{3.449586044719898*^9, 3.4495928141399393`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ls"], "Input",
 CellChangeTimes->{{3.449586051643545*^9, 3.449586051737319*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "4"]}], ",", 
   FractionBox["\[ImaginaryI]", "4"], ",", 
   FractionBox["1", "4"], ",", 
   RowBox[{"-", 
    FractionBox["1", "4"]}], ",", 
   FractionBox["1", "4"], ",", 
   RowBox[{"-", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "4"]}], ",", 
   FractionBox["\[ImaginaryI]", "4"], ",", 
   FractionBox["\[ImaginaryI]", "4"], ",", 
   FractionBox["\[ImaginaryI]", "4"], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "4"]}], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "4"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.449586052096786*^9, 3.4495928141555676`*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"The", " ", "DOUBLE", " ", "EXCHANGE", " ", "OF", " ", "CR", " ", 
    RowBox[{"(", "remaining", ")"}], " ", "term"}], " ", "*)"}],
  FontFamily->"Kaufmann",
  FontSize->48,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.416592064399111*^9, 3.4165920876743665`*^9}, {
  3.4166640627933536`*^9, 3.4166640702620564`*^9}, {3.43648185315625*^9, 
  3.436481853421875*^9}, {3.4371384849657335`*^9, 3.4371384992971597`*^9}, {
  3.4495862628159556`*^9, 3.449586297933195*^9}}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.4371394691768184`*^9, 3.437139477475605*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFCR1", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             RowBox[{"1", "/", "16"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]10", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]20", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]30", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"q2", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
               RowBox[{"q3", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
               RowBox[{
                RowBox[{
                 RowBox[{"LeviCivitaEpsilon", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                RowBox[{"[", "\[Alpha]5", "]"}], "]"}], 
               RowBox[{
                RowBox[{"Cross", "[", 
                 RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], ")"}]}]}]}]}]}]}]}],
       ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFCR2", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
             RowBox[{
              RowBox[{"1", "/", "16"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]10", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]20", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]30", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"q2", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                RowBox[{"q3", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
                RowBox[{
                 RowBox[{
                  RowBox[{"LeviCivitaEpsilon", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Alpha]5", "]"}], "]"}], 
                RowBox[{
                 RowBox[{"Cross", "[", 
                  RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                 RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], 
               ")"}]}]}]}]}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFCR3", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
             RowBox[{
              RowBox[{"1", "/", "16"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]10", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]20", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]30", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"q2", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                RowBox[{"q3", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
                RowBox[{
                 RowBox[{
                  RowBox[{"LeviCivitaEpsilon", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Alpha]5", "]"}], "]"}], 
                RowBox[{
                 RowBox[{"Cross", "[", 
                  RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                 RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], 
               ")"}]}]}]}]}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFCR4", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Alpha]8", "=", "1"}], "3"], " ", 
              RowBox[{
               RowBox[{"1", "/", "16"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]10", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]20", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]30", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"q2", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                 RowBox[{"q3", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"LeviCivitaEpsilon", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]5", "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"Cross", "[", 
                   RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], 
                ")"}]}]}]}]}]}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFCR5", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
             RowBox[{
              RowBox[{"1", "/", "16"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]10", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]20", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]30", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"q2", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                RowBox[{"q3", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
                RowBox[{
                 RowBox[{
                  RowBox[{"LeviCivitaEpsilon", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Alpha]5", "]"}], "]"}], 
                RowBox[{
                 RowBox[{"Cross", "[", 
                  RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                 RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], 
               ")"}]}]}]}]}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFCR6", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Alpha]8", "=", "1"}], "3"], " ", 
              RowBox[{
               RowBox[{"1", "/", "16"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]10", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]20", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]30", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"q2", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                 RowBox[{"q3", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"LeviCivitaEpsilon", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]5", "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"Cross", "[", 
                   RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], 
                ")"}]}]}]}]}]}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFCR7", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Alpha]8", "=", "1"}], "3"], " ", 
              RowBox[{
               RowBox[{"1", "/", "16"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]10", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]20", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]30", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"q2", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                 RowBox[{"q3", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"LeviCivitaEpsilon", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]5", "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"Cross", "[", 
                   RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], 
                ")"}]}]}]}]}]}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFCR8", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Alpha]8", "=", "1"}], "3"], " ", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Alpha]9", "=", "1"}], "3"], " ", 
               RowBox[{
                RowBox[{"1", "/", "16"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1", "/", "4"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Rho]10", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                  RowBox[{"1", "/", "4"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Rho]20", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                  RowBox[{"1", "/", "4"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Rho]30", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                  RowBox[{"q2", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                  RowBox[{"q3", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"LeviCivitaEpsilon", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}], 
                  RowBox[{
                   RowBox[{"Cross", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                   RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], 
                 ")"}]}]}]}]}]}]}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFCR9", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
             RowBox[{
              RowBox[{"1", "/", "16"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]10", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]20", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]30", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"q2", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                RowBox[{"q3", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
                RowBox[{
                 RowBox[{
                  RowBox[{"LeviCivitaEpsilon", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Alpha]5", "]"}], "]"}], 
                RowBox[{
                 RowBox[{"Cross", "[", 
                  RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                 RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], 
               ")"}]}]}]}]}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFCR10", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Alpha]8", "=", "1"}], "3"], " ", 
              RowBox[{
               RowBox[{"1", "/", "16"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]10", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]20", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]30", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"q2", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                 RowBox[{"q3", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"LeviCivitaEpsilon", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]5", "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"Cross", "[", 
                   RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], 
                ")"}]}]}]}]}]}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFCR11", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Alpha]8", "=", "1"}], "3"], " ", 
              RowBox[{
               RowBox[{"1", "/", "16"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]10", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]20", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]30", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"q2", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                 RowBox[{"q3", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"LeviCivitaEpsilon", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]5", "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"Cross", "[", 
                   RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], 
                ")"}]}]}]}]}]}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFCR12", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Alpha]8", "=", "1"}], "3"], " ", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Alpha]9", "=", "1"}], "3"], " ", 
               RowBox[{
                RowBox[{"1", "/", "16"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1", "/", "4"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Rho]10", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                  RowBox[{"1", "/", "4"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Rho]20", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                  RowBox[{"1", "/", "4"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Rho]30", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                  RowBox[{"q2", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                  RowBox[{"q3", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"LeviCivitaEpsilon", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}], 
                  RowBox[{
                   RowBox[{"Cross", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                   RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], 
                 ")"}]}]}]}]}]}]}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFCR13", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Alpha]8", "=", "1"}], "3"], " ", 
              RowBox[{
               RowBox[{"1", "/", "16"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]10", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]20", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]30", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"q2", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                 RowBox[{"q3", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"LeviCivitaEpsilon", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]5", "]"}], "]"}], 
                 RowBox[{
                  RowBox[{"Cross", "[", 
                   RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                  RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], 
                ")"}]}]}]}]}]}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFCR14", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Alpha]8", "=", "1"}], "3"], " ", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Alpha]9", "=", "1"}], "3"], " ", 
               RowBox[{
                RowBox[{"1", "/", "16"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1", "/", "4"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Rho]10", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                  RowBox[{"1", "/", "4"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Rho]20", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                  RowBox[{"1", "/", "4"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Rho]30", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                  RowBox[{"q2", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                  RowBox[{"q3", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"LeviCivitaEpsilon", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}], 
                  RowBox[{
                   RowBox[{"Cross", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                   RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], 
                 ")"}]}]}]}]}]}]}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFCR15", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Alpha]8", "=", "1"}], "3"], " ", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Alpha]9", "=", "1"}], "3"], " ", 
               RowBox[{
                RowBox[{"1", "/", "16"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1", "/", "4"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Rho]10", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                  RowBox[{"1", "/", "4"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Rho]20", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                  RowBox[{"1", "/", "4"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"\[Rho]30", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                  RowBox[{"q2", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                  RowBox[{"q3", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"LeviCivitaEpsilon", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}], 
                  RowBox[{
                   RowBox[{"Cross", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                   RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], 
                 ")"}]}]}]}]}]}]}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFCR16", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Alpha]8", "=", "1"}], "3"], " ", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Alpha]9", "=", "1"}], "3"], " ", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Alpha]10", "=", "1"}], "3"], " ", 
                RowBox[{
                 RowBox[{"1", "/", "16"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"1", "/", "4"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Rho]10", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                   RowBox[{"1", "/", "4"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Rho]20", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]10", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]10", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]10", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]8", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]10", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                   RowBox[{"1", "/", "4"}], "*", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[Rho]30", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]10", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]10", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]10", "]"}], "]"}]}], "]"}]}], "+", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]9", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]10", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                   RowBox[{"q2", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                   RowBox[{"q3", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], "*", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"LeviCivitaEpsilon", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], 
                   RowBox[{
                    RowBox[{"Cross", "[", 
                    RowBox[{"q2", ",", "q3"}], "]"}], "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], 
                  ")"}]}]}]}]}]}]}]}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}], "\[IndentingNewLine]"}], "\n", 
 RowBox[{"Print", "[", 
  "\"\<-----------------CR1,2X------------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"V3NDoubleExchangeHFCRpart1", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
    "V3NDoubleExchangeHFCR1", " ", "+", " ", "V3NDoubleExchangeHFCR2", " ", 
     "+", " ", "V3NDoubleExchangeHFCR3", " ", "+", "V3NDoubleExchangeHFCR4"}],
     " ", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
       "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}], 
       ",", 
       RowBox[{
       "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
      "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<---------------------CR2, 2X--------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"V3NDoubleExchangeHFCRpart2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
    "V3NDoubleExchangeHFCR5", " ", "+", " ", "V3NDoubleExchangeHFCR6", " ", 
     "+", " ", "V3NDoubleExchangeHFCR7", " ", "+", "V3NDoubleExchangeHFCR8"}],
     ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
       "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}], 
       ",", 
       RowBox[{
       "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
      "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<---------------------CR3,2X--------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"V3NDoubleExchangeHFCRpart3", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
    "V3NDoubleExchangeHFCR9", " ", "+", " ", "V3NDoubleExchangeHFCR10", " ", 
     "+", " ", "V3NDoubleExchangeHFCR11", " ", "+", 
     "V3NDoubleExchangeHFCR12"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
       "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}], 
       ",", 
       RowBox[{
       "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
      "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<------------------------CR4, 2X-----------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"V3NDoubleExchangeHFCRpart4", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
    "V3NDoubleExchangeHFCR13", " ", "+", " ", "V3NDoubleExchangeHFCR14", " ", 
     "+", " ", "V3NDoubleExchangeHFCR15", " ", "+", 
     "V3NDoubleExchangeHFCR16"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
       "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}], 
       ",", 
       RowBox[{
       "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
      "}"}]}]}], " ", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<----------------------TOTAL READS-------------------------------\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"V3NDoubleExchangeHFCR", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
    "V3NDoubleExchangeHFCRpart1", " ", "+", " ", "V3NDoubleExchangeHFCRpart2",
      " ", "+", "V3NDoubleExchangeHFCRpart3", " ", "+", " ", 
     "V3NDoubleExchangeHFCRpart4"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
       "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}], 
       ",", 
       RowBox[{
       "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
      "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", 
  "\"\<------------------- ----------------------------------\>\"", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.4165898491111574`*^9, 3.4165899255693607`*^9}, {
   3.416654857674367*^9, 3.4166548628462086`*^9}, {3.416654991704759*^9, 
   3.416655308280858*^9}, {3.416655344983748*^9, 3.416655405498986*^9}, {
   3.4166554403893876`*^9, 3.4166554602955103`*^9}, {3.416655500592127*^9, 
   3.4166555439043503`*^9}, {3.4166591055282054`*^9, 
   3.4166591206843586`*^9}, {3.4166592037463264`*^9, 
   3.4166595600409217`*^9}, {3.416662586709051*^9, 3.4166628320824804`*^9}, {
   3.4166628876289997`*^9, 3.416662943706766*^9}, {3.416663746654752*^9, 
   3.4166639495753284`*^9}, {3.4166641356053877`*^9, 
   3.4166642667139235`*^9}, {3.416664301307452*^9, 3.4166644158223443`*^9}, {
   3.416664710117336*^9, 3.4166647176954126`*^9}, {3.436481878859375*^9, 
   3.436481980734375*^9}, {3.436482588609375*^9, 3.43648261071875*^9}, {
   3.436482658859375*^9, 3.43648272421875*^9}, {3.436482787578125*^9, 
   3.43648321115625*^9}, {3.436483257390625*^9, 3.436483426484375*^9}, {
   3.43648345778125*^9, 3.436483527625*^9}, {3.43648357025*^9, 
   3.43648357971875*^9}, {3.43648361771875*^9, 3.43648364046875*^9}, {
   3.436483688375*^9, 3.43648378815625*^9}, {3.436483818296875*^9, 
   3.436483846875*^9}, {3.436483877734375*^9, 3.436484008609375*^9}, {
   3.4365330624241266`*^9, 3.436533078834262*^9}, {3.4365333921755686`*^9, 
   3.4365334877931795`*^9}, 3.4365335405407166`*^9, {3.4365336109647703`*^9, 
   3.4365336650411105`*^9}, {3.4365336999705863`*^9, 3.43653372488114*^9}, {
   3.4365337741240225`*^9, 3.4365337748272696`*^9}, {3.4365338091769543`*^9, 
   3.4365339437001953`*^9}, {3.4365339779717417`*^9, 3.436534130865052*^9}, {
   3.4365341792821455`*^9, 3.4365342370919666`*^9}, {3.4365342806798534`*^9, 
   3.4365343586045094`*^9}, {3.436534409866645*^9, 3.4365348701464343`*^9}, {
   3.437139451266443*^9, 3.4371395011373053`*^9}, {3.4371395639642773`*^9, 
   3.437139568371543*^9}, 3.43713962019598*^9, 3.4371396577671347`*^9, {
   3.4371396899620504`*^9, 3.437139697026178*^9}, {3.4371397687770805`*^9, 
   3.4371398123339887`*^9}, {3.437139916904951*^9, 3.4371401307354565`*^9}, 
   3.4371402464964967`*^9, {3.4371402785507555`*^9, 3.4371403770734496`*^9}, {
   3.437151335856284*^9, 3.4371514512778034`*^9}, {3.437151498995407*^9, 
   3.4371516671855326`*^9}, {3.4371517004765806`*^9, 
   3.4371517835311937`*^9}, {3.4371521355885096`*^9, 3.437152169534046*^9}, {
   3.4371522685546293`*^9, 3.4371523308955193`*^9}, {3.437152386297488*^9, 
   3.437152595966913*^9}, {3.4371526428677416`*^9, 3.4371527048343477`*^9}, {
   3.4371529050045033`*^9, 3.437152970519595*^9}, {3.437153011575927*^9, 
   3.4371531154748597`*^9}, {3.437153149217007*^9, 3.4371532970503373`*^9}, {
   3.4372263793701825`*^9, 3.437226396233226*^9}, {3.4372264411023626`*^9, 
   3.4372264944733486`*^9}, {3.4372265718808136`*^9, 
   3.4372266155934486`*^9}, {3.4372266830925083`*^9, 
   3.4372267328533335`*^9}, {3.4372274784842978`*^9, 
   3.4372275248537607`*^9}, {3.437227585179384*^9, 3.437227641425996*^9}, {
   3.437228106886633*^9, 3.4372281519901953`*^9}, {3.4471792623470736`*^9, 
   3.4471793183447056`*^9}, {3.44741530992498*^9, 3.447415323556582*^9}, {
   3.4494222974768267`*^9, 3.449422471827257*^9}}],

Cell[BoxData["\<\"-----------------CR1,2X------------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.4371535769643126`*^9, 3.4371570536059523`*^9, 
  3.437227068488852*^9, 3.4372284798271427`*^9, 3.437231763650922*^9, 
  3.4471788572215085`*^9, 3.4474163079502573`*^9, 3.447432672047952*^9, 
  3.4494231076623774`*^9, 3.449586937992877*^9, 3.4495934941448307`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", "s31xz"}], "+", 
    RowBox[{"q3y", " ", "s31yz"}], "+", 
    RowBox[{"q3z", " ", "s31zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11zz"}], " ", "s20y"}], "-", 
          RowBox[{"s11yz", " ", "s20z"}], "+", 
          RowBox[{"s10z", " ", "s21yz"}], "+", 
          RowBox[{"s10y", " ", "s21zz"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "\[Rho]10"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s20x", " ", "\[Rho]11z"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "\[Rho]20"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "\[Rho]21z"}]}], ")"}]}],
        "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20z"}], "-", 
          RowBox[{"s10z", " ", "s21xz"}], "-", 
          RowBox[{"s10x", " ", "s21zz"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]10"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s20y", " ", "\[Rho]11z"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "\[Rho]20"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "\[Rho]21z"}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11yz"}], " ", "s20y"}], "+", 
          RowBox[{"s11zz", " ", "s20z"}], "+", 
          RowBox[{"s10y", " ", "s21yz"}], "-", 
          RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11zz"}], " ", "s20x"}], "-", 
          RowBox[{"s11xz", " ", "s20z"}], "+", 
          RowBox[{"s10z", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21zz"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]10"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s20y", " ", "\[Rho]11z"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "\[Rho]20"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "\[Rho]21z"}]}], ")"}]}],
        "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20y"}], "-", 
          RowBox[{"s10y", " ", "s21xz"}], "-", 
          RowBox[{"s10x", " ", "s21yz"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]10"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]11z"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "\[Rho]20"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "\[Rho]21z"}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11zz"}], " ", "s20x"}], "-", 
          RowBox[{"s11xz", " ", "s20z"}], "+", 
          RowBox[{"s10z", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21zz"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]10"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s20y", " ", "\[Rho]11z"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "\[Rho]20"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "\[Rho]21z"}]}], ")"}]}],
        "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20y"}], "-", 
          RowBox[{"s10y", " ", "s21xz"}], "-", 
          RowBox[{"s10x", " ", "s21yz"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]10"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]11z"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "\[Rho]20"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "\[Rho]21z"}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11yz"}], " ", "s20x"}], "-", 
          RowBox[{"s11xz", " ", "s20y"}], "+", 
          RowBox[{"s10y", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21yz"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]10"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]11z"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "\[Rho]20"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "\[Rho]21z"}]}], ")"}]}],
        "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20y"}], "+", 
          RowBox[{"s11yz", " ", "s20z"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "s21yz"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "s21zz"}], "-", 
             RowBox[{"s21xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s20x", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s11xz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s10x", " ", "\[Rho]21z"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s20x"}], "-", 
             RowBox[{"s11yz", " ", "s20y"}], "-", 
             RowBox[{"s10x", " ", "s21xz"}], "+", 
             RowBox[{"s10y", " ", "s21yz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s20y"}], "-", 
             RowBox[{"s11yz", " ", "s20z"}], "+", 
             RowBox[{"s10z", " ", "s21yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "\[Rho]10"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s20x", " ", "\[Rho]11z"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "\[Rho]20"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20x"}], "+", 
             RowBox[{"s11xz", " ", "s20z"}], "-", 
             RowBox[{"s10z", " ", "s21xz"}], "-", 
             RowBox[{"s10x", " ", "s21zz"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s20y", " ", "\[Rho]11z"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "\[Rho]20"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s20x"}], "-", 
             RowBox[{"s11zz", " ", "s20z"}], "-", 
             RowBox[{"s10x", " ", "s21xz"}], "+", 
             RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20y"}], "+", 
             RowBox[{"s11yz", " ", "s20z"}], "-", 
             RowBox[{"s10z", " ", "s21yz"}], "-", 
             RowBox[{"s10y", " ", "s21zz"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "\[Rho]10"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s20x", " ", "\[Rho]11z"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "\[Rho]20"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11yz"}], " ", "s20x"}], "-", 
             RowBox[{"s11xz", " ", "s20y"}], "+", 
             RowBox[{"s10y", " ", "s21xz"}], "+", 
             RowBox[{"s10x", " ", "s21yz"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]10"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]11z"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "\[Rho]20"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.436539327616841*^9, 3.437140159663995*^9, 
  3.4371518743982*^9, 3.4371535769643126`*^9, 3.4371570535119596`*^9, 
  3.4372270684732237`*^9, 3.4372284798271427`*^9, 3.4372317636352935`*^9, 
  3.4471788572215085`*^9, 3.4474163089506483`*^9, 3.447432672970028*^9, 
  3.449423113804496*^9, 3.44958694421294*^9, 3.4495935007556014`*^9}],

Cell[BoxData["\<\"---------------------CR2, \
2X--------------------------------\"\>"], "Print",
 CellChangeTimes->{3.4371535769643126`*^9, 3.4371570536059523`*^9, 
  3.437227068488852*^9, 3.4372284798271427`*^9, 3.437231763650922*^9, 
  3.4471788572215085`*^9, 3.4474163079502573`*^9, 3.447432672047952*^9, 
  3.4494231076623774`*^9, 3.449586937992877*^9, 3.4495935007556014`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "s31xz"}], 
          "+", 
          RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "s31xz"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "s31xz"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "s31zz"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "s31zz"}], 
          "+", 
          RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "s31zz"}], 
          "+", 
          RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31zz"}], 
          "-", 
          RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
          RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
          RowBox[{"s20x", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
          RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}], "+", 
          RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
          RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
          RowBox[{"s10z", " ", "s31zz", " ", "\[Rho]21z"}], "-", 
          RowBox[{"s11xz", " ", "s20x", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s11yz", " ", "s20y", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
          RowBox[{"s10y", " ", "s21yz", " ", "\[Rho]31z"}], "-", 
          RowBox[{"s10z", " ", "s21zz", " ", "\[Rho]31z"}], "-", 
          RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
          RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s11zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "s20y", " ", "s31xz"}], 
             "-", 
             RowBox[{"s31zz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{"s11xz", " ", "s20y", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "-", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31zz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", "\[Rho]10"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20z", " ", "s31yz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20y", " ", "s31zz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s31yz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s31zz", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s31zz", " ", "\[Rho]21z"}]}],
             ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20y", " ", "s31yz"}], "-", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31zz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20x", " ", "s31yz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s31yz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{"s31zz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{"s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s20z", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s11zz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10z", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s20x", " ", "s31yz"}], "-", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31yz"}], "-", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "-", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31zz"}], "-", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31zz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20x", " ", "s31zz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s31zz", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{"s31yz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{"s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s20y", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11yz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s10y", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s20y", " ", 
              "s31xz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "s31xz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s20x", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s10y", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "\[Rho]31z"}], "-", 
             RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
             RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "s31xz"}], 
          "+", 
          RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "s31xz"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "s31zz"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "s31zz"}], 
          "+", 
          RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31zz"}], 
          "+", 
          RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
          RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
          RowBox[{"s20x", " ", "s31xz", " ", "\[Rho]11z"}], "-", 
          RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}], "+", 
          RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
          RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
          RowBox[{"s10z", " ", "s31zz", " ", "\[Rho]21z"}], "-", 
          RowBox[{"s11xz", " ", "s20x", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s10y", " ", "s21yz", " ", "\[Rho]31z"}], "-", 
          RowBox[{"s10z", " ", "s21zz", " ", "\[Rho]31z"}], "+", 
          RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "-", 
          RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s20z"}], " ", "s31xz"}], "+", 
             RowBox[{"s20x", " ", "s31zz"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s20y", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"s11zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "s20y", " ", "s31xz"}], 
             "-", 
             RowBox[{"s31zz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20x", " ", "s31xz"}], "+", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31xz"}], "-", 
             RowBox[{"s10z", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "-", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31yz"}], "-", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20y", " ", "s31xz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20x", " ", "s31yz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s31xz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s31yz", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}]}],
             ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11yz"}], " ", "s20y", " ", "s31xz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"s11yz", " ", "s20x", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20z", " ", "s31yz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s31yz", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{"s31xz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{"s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s20x", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s10x", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20x", " ", "s31xz"}], "+", 
                RowBox[{"s20y", " ", "s31yz"}], "-", 
                RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "s10z", " ", "s21xz", " ", 
              "s31yz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "s31zz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s10y", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s10z", " ", "s31zz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11yz", " ", "s20y", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "-", 
             RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20z", " ", "s31yz"}], "-", 
                RowBox[{"s20y", " ", "s31zz"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "s20x", " ", "\[Rho]31z"}]}], 
               ")"}]}], "+", 
             RowBox[{"s11zz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ImaginaryI]", " ", "s20x", " ", "s31yz"}], "-", 
                RowBox[{"s31zz", " ", "\[Rho]20"}], "+", 
                RowBox[{"s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s10y"}], " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20z", " ", "s31xz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s31xz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{"s31yz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{"s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s20y", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10y", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s20y"}], " ", "s31xz"}], "+", 
                RowBox[{"s20x", " ", "s31yz"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]31z"}]}], 
               ")"}]}], "+", 
             RowBox[{"s11yz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20x", " ", "s31xz"}], "+", 
                RowBox[{"s20y", " ", "s31yz"}], "-", 
                RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "s31xz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "s31zz"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20x", " ", "s31xz"}], "-", 
                RowBox[{"s20z", " ", "s31zz"}]}], ")"}]}], "-", 
             RowBox[{"s21zz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21xz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s20z", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s20x", " ", "s31zz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s11zz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11xz", " ", "s31zz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s10z", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s10x", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "s31zz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s10y", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s10z", " ", "s31zz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "-", 
             RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20z", " ", "s31yz"}], "-", 
                RowBox[{"s20y", " ", "s31zz"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "s20x", " ", "\[Rho]31z"}]}], 
               ")"}]}], "+", 
             RowBox[{"s11zz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "s20x", " ", "s31yz"}], 
                "+", 
                RowBox[{"s31zz", " ", "\[Rho]20"}], "-", 
                RowBox[{"s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "s10z", " ", "s21yz", " ", 
              "s31xz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s20x", " ", "s31xz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s10y", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "-", 
             RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11yz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "s31xz"}], "-", 
                RowBox[{"s31yz", " ", "\[Rho]20"}], "+", 
                RowBox[{"s20y", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20y", " ", "s31xz"}], "-", 
                RowBox[{"s20x", " ", "s31yz"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]31z"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11yz"}], " ", "s20y", " ", "s31xz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "-", 
             RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31zz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", "\[Rho]10"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20y", " ", "s31zz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s31zz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{"s31xz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s31zz", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{"s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s20x", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10x", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20x", " ", "s31xz"}], "+", 
                RowBox[{"s20z", " ", "s31zz"}], "-", 
                RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s20z", " ", "s31xz"}], "+", 
             RowBox[{"s10z", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20y", " ", "s31xz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s31xz", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{"s31zz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{"s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s20z", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s10z", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s11zz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20x", " ", "s31xz"}], "+", 
                RowBox[{"s20z", " ", "s31zz"}], "-", 
                RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11zz"}], " ", "s20z", " ", "s31xz"}], "-", 
          RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "-", 
          RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "+", 
          RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "+", 
          RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "-", 
          RowBox[{"s10x", " ", "s21yz", " ", "s31yz"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s20z", " ", "s31yz", " ", "\[Rho]11z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s31yz", " ", "\[Rho]20"}], "-", 
          RowBox[{"s31xz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
          RowBox[{"s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "\[Rho]31z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "\[Rho]31z"}], "-", 
          RowBox[{"s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s20x", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s10x", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s11yz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s20y", " ", "s31xz"}], "-", 
             RowBox[{"s20x", " ", "s31yz"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"s11xz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s20x", " ", "s31xz"}], "+", 
             RowBox[{"s20y", " ", "s31yz"}], "-", 
             RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11zz"}], " ", "s20z", " ", "s31xz"}], "+", 
          RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "-", 
          RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "+", 
          RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "+", 
          RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "-", 
          RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"s10x", " ", "s21zz", " ", "s31zz"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s20y", " ", "s31zz", " ", "\[Rho]11z"}], "+", 
          RowBox[{"s31xz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s10y", " ", "s31zz", " ", "\[Rho]21z"}], "-", 
          RowBox[{"s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "\[Rho]31z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
          RowBox[{"s20x", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
          RowBox[{"s10x", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s11yz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s20y", " ", "s31xz"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]20"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]31z"}]}], 
            ")"}]}], "-", 
          RowBox[{"s11xz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s20x", " ", "s31xz"}], "+", 
             RowBox[{"s20z", " ", "s31zz"}], "-", 
             RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11yz"}], " ", "s20z", " ", "s31yz"}], "+", 
          RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "-", 
          RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "-", 
          RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "+", 
          RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s20x", " ", "s31yz", " ", "\[Rho]11z"}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s31xz", " ", 
           "\[Rho]20"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11xz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
          RowBox[{"s31zz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", 
           "\[Rho]21z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
          RowBox[{"s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "\[Rho]31z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "\[Rho]31z"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
          RowBox[{"s20z", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s11zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "s20x", " ", "s31xz"}], "-", 
             RowBox[{"s20y", " ", "s31yz"}], "+", 
             RowBox[{"s20z", " ", "s31zz"}], "+", 
             RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s21zz", " ", "s31zz"}], "-", 
             RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "-", 
          RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "\[Rho]31z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s21xz", " ", "s31yz"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "-", 
          RowBox[{"s11yz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s20x", " ", "s31yz"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s31zz", " ", "\[Rho]20"}], "-", 
                RowBox[{"s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "s31zz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s20x", " ", "s31xz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11zz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "s20x", " ", "s31yz"}], 
                "-", 
                RowBox[{"s31zz", " ", "\[Rho]20"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s10y", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s10z", " ", "s31zz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
             RowBox[{
             "2", " ", "\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "-", 
             RowBox[{
             "2", " ", "\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "s31yz"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", "s20y", " ", "s31zz"}], "+", 
                RowBox[{"2", " ", "s31xz", " ", "\[Rho]20"}], "-", 
                RowBox[{"2", " ", "s20x", " ", "\[Rho]31z"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "-", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20x", " ", "s31zz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s31xz", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s31zz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{"s31yz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", 
              "\[Rho]21z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{"s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s20y", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11yz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "s20x", " ", "s31xz"}], "-", 
                RowBox[{"s20y", " ", "s31yz"}], "+", 
                RowBox[{"s20z", " ", "s31zz"}], "-", 
                RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"s21yz", " ", "s31yz"}], "-", 
                RowBox[{"s21zz", " ", "s31zz"}], "+", 
                RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s10y", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11yz", " ", "s20x", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10y", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "s20z", " ", "s31xz"}], 
                "+", 
                RowBox[{"s31yz", " ", "\[Rho]20"}], "-", 
                RowBox[{"s20y", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], "-", 
                RowBox[{"s31yz", " ", "\[Rho]21z"}], "+", 
                RowBox[{"s21yz", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s10z"}], " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "-", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20y", " ", "s31xz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s31xz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{"s31zz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{"s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s20z", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10z", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s20z"}], " ", "s31xz"}], "+", 
                RowBox[{"s20x", " ", "s31zz"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "s20y", " ", "\[Rho]31z"}]}], 
               ")"}]}], "+", 
             RowBox[{"s11zz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20x", " ", "s31xz"}], "+", 
                RowBox[{"s20z", " ", "s31zz"}], "-", 
                RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20x", " ", "s31yz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s31yz", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{"s31zz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{"s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s20z", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s10z", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11yz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20z", " ", "s31yz"}], "-", 
                RowBox[{"s20y", " ", "s31zz"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "s20x", " ", "\[Rho]31z"}]}], 
               ")"}]}], "-", 
             RowBox[{"s11zz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20y", " ", "s31yz"}], "+", 
                RowBox[{"s20z", " ", "s31zz"}], "-", 
                RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31zz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20z", " ", "s31xz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s31xz", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{"s31yz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31zz", " ", 
              "\[Rho]21z"}], "-", 
             RowBox[{"s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s20y", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s10y", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20y", " ", "s31xz"}], "+", 
                RowBox[{"s20x", " ", "s31yz"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]20"}], 
                "+", 
                RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]31z"}]}], 
               ")"}]}], "+", 
             RowBox[{"s11yz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s20x"}], " ", "s31xz"}], "+", 
                RowBox[{"s20y", " ", "s31yz"}], "-", 
                RowBox[{"2", " ", "s20z", " ", "s31zz"}], "+", 
                RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s11yz"}], " ", "s20z", " ", "s31xz"}], "-", 
                RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"s11xz", " ", "s20z", " ", "s31yz"}], "+", 
                RowBox[{"s10z", " ", "s21xz", " ", "s31yz"}], "-", 
                RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21xz", " ", "s31xz", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21yz", " ", "s31yz", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31zz", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s20x", " ", "s31xz", " ", 
                 "\[Rho]11z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s20y", " ", "s31yz", " ", 
                 "\[Rho]11z"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s20z", " ", "s31zz", " ", 
                 "\[Rho]11z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11xz", " ", "s31xz", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s31yz", " ", 
                 "\[Rho]20"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s10x", " ", "s31xz", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s10y", " ", "s31yz", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31zz", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21zz", " ", 
                 "\[Rho]31z"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Rho]11z", " ", "\[Rho]20", 
                 " ", "\[Rho]31z"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Rho]10", " ", "\[Rho]21z", 
                 " ", "\[Rho]31z"}], "+", 
                RowBox[{"s11zz", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"s20y", " ", "s31xz"}], "-", 
                   RowBox[{"s20x", " ", "s31yz"}], "-", 
                   RowBox[{
                   "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]20"}],
                    "+", 
                   RowBox[{
                   "2", " ", "\[ImaginaryI]", " ", "s20z", " ", 
                    "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "+", 
                RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "-", 
                RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "-", 
                RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "-", 
                RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "-", 
                RowBox[{"s10x", " ", "s21yz", " ", "s31yz"}], "-", 
                RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31zz"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s20z", " ", "s31yz", " ", 
                 "\[Rho]11z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11zz", " ", "s31yz", " ", 
                 "\[Rho]20"}], "-", 
                RowBox[{"s31xz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31zz", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{"s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", 
                 "\[Rho]31z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
                 "\[Rho]31z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", 
                 "\[Rho]31z"}], "-", 
                RowBox[{"s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
                RowBox[{"s20x", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
                RowBox[{"s10x", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
                RowBox[{"s11yz", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"s20y", " ", "s31xz"}], "+", 
                   RowBox[{"s20x", " ", "s31yz"}], "+", 
                   RowBox[{
                   "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]20"}],
                    "-", 
                   RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]31z"}]}],
                   ")"}]}], "+", 
                RowBox[{"s11xz", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "s20x"}], " ", "s31xz"}], "+", 
                   RowBox[{"s20y", " ", "s31yz"}], "+", 
                   RowBox[{"2", " ", "s20z", " ", "s31zz"}], "-", 
                   RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20z", " ", "s31xz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s31xz", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{"s31yz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{"s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s20y", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s10y", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20y", " ", "s31xz"}], "-", 
                RowBox[{"s20x", " ", "s31yz"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]31z"}]}], 
               ")"}]}], "-", 
             RowBox[{"s11yz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20x", " ", "s31xz"}], "+", 
                RowBox[{"s20y", " ", "s31yz"}], "-", 
                RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s10z"}], " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20y", " ", "s31xz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s31xz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{"s31zz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31yz", " ", 
              "\[Rho]21z"}], "+", 
             RowBox[{"s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{"s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s20z", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10z", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20z", " ", "s31xz"}], "+", 
                RowBox[{"s20x", " ", "s31zz"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{"\[ImaginaryI]", " ", "s20y", " ", "\[Rho]31z"}]}], 
               ")"}]}], "+", 
             RowBox[{"s11zz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20x", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s20y", " ", "s31yz"}], "-", 
                RowBox[{"s20z", " ", "s31zz"}], "-", 
                RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31zz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20x", " ", "s31zz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{"s31yz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{"s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s20y", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10y", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11yz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20y", " ", "s31yz"}], "+", 
                RowBox[{"s20z", " ", "s31zz"}], "-", 
                RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}], "-", 
             RowBox[{"s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20x", " ", "s31yz"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"s31zz", " ", "\[Rho]20"}], "-", 
                   RowBox[{"s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}]}],
             ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s10x"}], " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s31xz", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20y", " ", "s31xz"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "s31zz"}], " ", "\[Rho]20"}], "+", 
                   RowBox[{"s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}]}],
             ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11zz", " ", "s20y", " ", "s31xz"}], "-", 
                RowBox[{"s11yz", " ", "s20z", " ", "s31xz"}], "-", 
                RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"s11yz", " ", "s20x", " ", "s31zz"}], "-", 
                RowBox[{"s11xz", " ", "s20y", " ", "s31zz"}], "-", 
                RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "+", 
                RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21xz", " ", "s31xz", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31yz", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21zz", " ", "s31zz", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s20x", " ", "s31xz", " ", 
                 "\[Rho]11z"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s20y", " ", "s31yz", " ", 
                 "\[Rho]11z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s20z", " ", "s31zz", " ", 
                 "\[Rho]11z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11xz", " ", "s31xz", " ", 
                 "\[Rho]20"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s31yz", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11zz", " ", "s31zz", " ", 
                 "\[Rho]20"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s10x", " ", "s31xz", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31yz", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s10z", " ", "s31zz", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s20y", " ", 
                 "\[Rho]31z"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s21yz", " ", 
                 "\[Rho]31z"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Rho]11z", " ", "\[Rho]20", 
                 " ", "\[Rho]31z"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Rho]10", " ", "\[Rho]21z", 
                 " ", "\[Rho]31z"}]}], ")"}]}], "+", 
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s11yz"}], " ", "s20y", " ", "s31xz"}], "-", 
                RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "-", 
                RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31yz"}], "-", 
                RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "+", 
                RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "+", 
                RowBox[{"s10x", " ", "s21zz", " ", "s31zz"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s20y", " ", "s31zz", " ", 
                 "\[Rho]11z"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s31yz", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s31zz", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{"s31xz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s10y", " ", "s31zz", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{"s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", 
                 "\[Rho]31z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", 
                 "\[Rho]31z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
                 "\[Rho]31z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", 
                 "\[Rho]31z"}], "+", 
                RowBox[{"s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
                RowBox[{"s20x", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
                RowBox[{"s10x", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
                RowBox[{"s11xz", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"s20x", " ", "s31xz"}], "-", 
                   RowBox[{"2", " ", "s20y", " ", "s31yz"}], "-", 
                   RowBox[{"s20z", " ", "s31zz"}], "+", 
                   RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.436539327616841*^9, 3.437140159663995*^9, 
  3.4371518743982*^9, 3.4371535769643126`*^9, 3.4371570535119596`*^9, 
  3.4372270684732237`*^9, 3.4372284798271427`*^9, 3.4372317636352935`*^9, 
  3.4471788572215085`*^9, 3.4474163089506483`*^9, 3.447432672970028*^9, 
  3.449423113804496*^9, 3.44958694421294*^9, 3.4495935523915043`*^9}],

Cell[BoxData["\<\"---------------------CR3,2X--------------------------------\
\"\>"], "Print",
 CellChangeTimes->{3.4371535769643126`*^9, 3.4371570536059523`*^9, 
  3.437227068488852*^9, 3.4372284798271427`*^9, 3.437231763650922*^9, 
  3.4471788572215085`*^9, 3.4474163079502573`*^9, 3.447432672047952*^9, 
  3.4494231076623774`*^9, 3.449586937992877*^9, 3.449593552407133*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30x"}], "-", 
          RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30x"}], "-", 
          RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "+", 
          RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "-", 
          RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31xz"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31xz"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10y", " ", "s20x", " ", "s30y"}], "-", 
          RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30y"}], "+", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31yz"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31yz"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30y", " ", 
           "\[Rho]10"}], "-", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", 
           "\[Rho]10"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21zz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
           "\[Rho]20"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
           "\[Rho]21z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30x"}], "-", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "+", 
             RowBox[{"6", " ", "s10y", " ", "s20y", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s11yz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s11zz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31xz"}], "-", 
             RowBox[{"4", " ", "s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"6", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"4", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", 
              "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10x", " ", "s20y", " ", "s30x"}], 
             "+", 
             RowBox[{"s11yz", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "-", 
             RowBox[{"6", " ", "s10z", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s11yz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s11zz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"4", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "+", 
                RowBox[{"6", " ", "s20y", " ", "s30y"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
                RowBox[{"4", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s30x", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30x", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s30x", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", 
              "\[Rho]21z"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11zz"}], " ", "s21xz", " ", "s30y"}], "-", 
          RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "-", 
          RowBox[{"3", " ", "s10y", " ", "s20x", " ", "s30z"}], "+", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "+", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"s10x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s20y", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30y", " ", 
           "\[Rho]10"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30z", " ", 
           "\[Rho]10"}], "-", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31yz", " ", 
           "\[Rho]10"}], "-", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31zz", " ", 
           "\[Rho]10"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21yz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21zz", " ", "s30z", " ", "\[Rho]11z"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30y", " ", 
           "\[Rho]20"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31yz", " ", 
           "\[Rho]21z"}], "+", 
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"s10x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "-", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s21xz", " ",
               "s30z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"3", " ", "s20y", " ", "s30z", " ", "\[Rho]10"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21yz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
             RowBox[{"3", " ", "s10y", " ", "s30z", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11yz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10y", " ", "s20x", " ", "s30z"}], "-", 
          RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30z"}], "+", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "+", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31zz"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30z", " ", 
           "\[Rho]10"}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31zz", " ", 
           "\[Rho]10"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21zz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30z", " ", 
           "\[Rho]20"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31zz", " ", 
           "\[Rho]21z"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"s10x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
             RowBox[{"3", " ", "s10y", " ", "s30y", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "+", 
          RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "-", 
          RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "-", 
          RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"s10x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20y", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30y", " ", 
           "\[Rho]10"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z", " ", 
           "\[Rho]10"}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", 
           "\[Rho]10"}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", 
           "\[Rho]10"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21zz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21yz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
           "\[Rho]20"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
           "\[Rho]21z"}], "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10y", " ", "s20x", " ", "s30x"}], 
             "-", 
             RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30x"}], "+", 
             RowBox[{"s11yz", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s30x", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30x", " ", 
              "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s30x", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", 
              "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}]}], ")"}]}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31xz"}]}], ")"}]}], "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "s30x"}], 
                "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30x"}], 
                "-", 
                RowBox[{"3", " ", "s20y", " ", "s30x", " ", "\[Rho]10"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], 
                "+", 
                RowBox[{"s21yz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
                RowBox[{"3", " ", "s10y", " ", "s30x", " ", "\[Rho]20"}], "-", 
                RowBox[{"s11yz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
                RowBox[{"2", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31xz"}]}], ")"}]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s10y", " ", 
              "s20z", " ", "s30x"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30x"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", 
              "s31xz"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s20x", " ", "s30y"}], 
             "-", 
             RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30y", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31yz", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s30y", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30y", " ", 
              "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s30y", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31yz", " ", 
              "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s20x", " ", "s30z"}], 
             "-", 
             RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31zz"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s30z", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30z", " ", 
              "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31zz", " ", 
              "\[Rho]21z"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s20y", " ", "s30z"}], 
             "-", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31zz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30z", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30z", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31zz", " ", 
              "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", 
              "\[Rho]21z"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], 
                "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]21z"}]}],
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10z", " ", "s20y", " ", "s30x"}], "-", 
          RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30x"}], "+", 
          RowBox[{"s11zz", " ", "s21yz", " ", "s30x"}], "+", 
          RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31xz"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31xz"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30x", " ", 
           "\[Rho]10"}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31xz", " ", 
           "\[Rho]10"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21xz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30x", " ", 
           "\[Rho]20"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31xz", " ", 
           "\[Rho]21z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s20y", " ", "s30y"}], 
             "-", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30y", " ", 
              "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31yz", " ", 
              "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11yz"}], " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s30x", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30z", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30x", " ", 
              "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s30x", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", 
              "\[Rho]21z"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}]}],
                ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30y"}], 
                "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30y"}], 
                "-", 
                RowBox[{"3", " ", "s20z", " ", "s30y", " ", "\[Rho]10"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}], 
                "+", 
                RowBox[{"s21zz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
                RowBox[{"3", " ", "s10z", " ", "s30y", " ", "\[Rho]20"}], "-", 
                RowBox[{"s11zz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
                RowBox[{"2", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], 
                "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30z"}], 
                "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], 
                "+", 
                RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
                RowBox[{"3", " ", "s10z", " ", "s30z", " ", "\[Rho]20"}], "-", 
                RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
                RowBox[{"2", " ", "s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "s10x", " ", "s20x", " ", "s30y"}], 
             "+", 
             RowBox[{"6", " ", "s10z", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s11xz", " ", "s21xz", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s11zz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"4", " ", "s10x", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"4", " ", "s10z", " ", "s21zz", " ", "s31yz"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10y", " ", "s20z", " ", "s30y"}], 
             "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"6", " ", "s10x", " ", "s20x", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s11xz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s11zz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"4", " ", "s10x", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20y", " ", "s30y"}], "+", 
                RowBox[{"6", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
                RowBox[{"4", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30y", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31yz", " ", 
              "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s20y", " ", "s30z"}], 
             "-", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31zz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30z", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30z", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31zz", " ", 
              "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}]}], ")"}]}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31xz"}]}], ")"}]}], "-", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "s11yz", " ", "s21xz", 
                 " ", "s30x"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30x"}], 
                "-", 
                RowBox[{"3", " ", "s20z", " ", "s30x", " ", "\[Rho]10"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], 
                "+", 
                RowBox[{"s21zz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
                RowBox[{"3", " ", "s10z", " ", "s30x", " ", "\[Rho]20"}], "-", 
                RowBox[{"s11zz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
                RowBox[{"2", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "s11xz", " ", "s21xz", " ", 
                 "s30x"}], "+", 
                RowBox[{"2", " ", "s11zz", " ", "s21zz", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s10y", " ", "s20x", " ", "s30y"}], "+", 
                RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
                RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "+", 
                RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31yz"}], "+", 
                RowBox[{"s10x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", " ", "s20x", " ", "s30x"}], "-", 
                   RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                   RowBox[{"4", " ", "s21xz", " ", "s31xz"}], "+", 
                   RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30y", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21zz", " ", "s30y", " ", 
                 "\[Rho]11z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{"s10z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", "s20z", " ", "s30x"}], "+", 
                   RowBox[{"4", " ", "s21zz", " ", "s31xz"}], "+", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], 
                   "-", 
                   RowBox[{
                   "2", " ", "\[ImaginaryI]", " ", "s31yz", " ", 
                    "\[Rho]21z"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s11zz"}], " ", "s21yz", " ", "s30x"}], "-", 
                RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30z"}], "+", 
                RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "+", 
                RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31zz"}], "+", 
                RowBox[{"s10y", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
                   RowBox[{"3", " ", "s20x", " ", "s30z"}], "-", 
                   RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "+", 
                   RowBox[{"2", " ", "s21xz", " ", "s31zz"}]}], ")"}]}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30x", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30z", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31xz", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31zz", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21xz", " ", "s30x", " ", 
                 "\[Rho]11z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21zz", " ", "s30z", " ", 
                 "\[Rho]11z"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30x", " ", 
                 "\[Rho]20"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11xz", " ", "s30x", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11zz", " ", "s30z", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31xz", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{"s10z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
                   RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                   "-", 
                   RowBox[{
                   "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", 
                    "\[Rho]21z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31zz"}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s20x", " ", "s30x"}], 
             "-", 
             RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30x"}], "+", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", 
              "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "s10x", " ", "s20x", " ", "s30y"}], "-", 
             RowBox[{"6", " ", "s10y", " ", "s20y", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s11xz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s11yz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"4", " ", "s10x", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"4", " ", "s10y", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31zz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30z", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30z", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31zz", " ", 
              "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20z", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "-", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s21yz", 
                 " ", "s30y"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30y"}], 
                "-", 
                RowBox[{"3", " ", "s20x", " ", "s30y", " ", "\[Rho]10"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], 
                "+", 
                RowBox[{"s21xz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
                RowBox[{"3", " ", "s10x", " ", "s30y", " ", "\[Rho]20"}], "-", 
                RowBox[{"s11xz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
                RowBox[{"2", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s11zz"}], " ", "s21yz", " ", "s30x"}], "-", 
                RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30y"}], "+", 
                RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "+", 
                RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "+", 
                RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "+", 
                RowBox[{"s10z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
                   RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
                   RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
                   RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30x", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30y", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31xz", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31yz", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21xz", " ", "s30x", " ", 
                 "\[Rho]11z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21yz", " ", "s30y", " ", 
                 "\[Rho]11z"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30x", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11xz", " ", "s30x", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s30y", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31xz", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{"s10y", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
                   RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "-", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], 
                   "+", 
                   RowBox[{
                   "2", " ", "\[ImaginaryI]", " ", "s31yz", " ", 
                    "\[Rho]21z"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "s11xz", " ", "s21xz", " ", 
                 "s30x"}], "+", 
                RowBox[{"2", " ", "s11yz", " ", "s21yz", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "+", 
                RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "+", 
                RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "+", 
                RowBox[{"s10x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", " ", "s20x", " ", "s30x"}], "-", 
                   RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                   RowBox[{"4", " ", "s21xz", " ", "s31xz"}], "+", 
                   RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21yz", " ", "s30z", " ", 
                 "\[Rho]11z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{"s10y", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "6"}], " ", "s20y", " ", "s30x"}], "+", 
                   RowBox[{"4", " ", "s21yz", " ", "s31xz"}], "-", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                   "+", 
                   RowBox[{
                   "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", 
                    "\[Rho]21z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.436539327616841*^9, 3.437140159663995*^9, 
  3.4371518743982*^9, 3.4371535769643126`*^9, 3.4371570535119596`*^9, 
  3.4372270684732237`*^9, 3.4372284798271427`*^9, 3.4372317636352935`*^9, 
  3.4471788572215085`*^9, 3.4474163089506483`*^9, 3.447432672970028*^9, 
  3.449423113804496*^9, 3.44958694421294*^9, 3.449593587023817*^9}],

Cell[BoxData["\<\"------------------------CR4, \
2X-----------------------------\"\>"], "Print",
 CellChangeTimes->{3.4371535769643126`*^9, 3.4371570536059523`*^9, 
  3.437227068488852*^9, 3.4372284798271427`*^9, 3.437231763650922*^9, 
  3.4471788572215085`*^9, 3.4474163079502573`*^9, 3.447432672047952*^9, 
  3.4494231076623774`*^9, 3.449586937992877*^9, 3.4495935870550737`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3x"}], " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10y", " ", "s20z", " ", "s30y"}], "+", 
          RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "-", 
          RowBox[{"3", " ", "s10x", " ", "s20x", " ", "s30z"}], "-", 
          RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "+", 
          RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "+", 
          RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31yz"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31zz"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
           "\[Rho]10"}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", 
           "\[Rho]10"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
          RowBox[{
          "6", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
           "\[Rho]20"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30y", " ", 
           "\[Rho]20"}], "+", 
          RowBox[{"3", " ", "s30z", " ", "\[Rho]10", " ", "\[Rho]20"}], "-", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", 
           "\[Rho]21z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
          RowBox[{
          "4", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", 
           "\[Rho]21z"}], "-", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31yz", " ", 
           "\[Rho]21z"}], "-", 
          RowBox[{"2", " ", "s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
          RowBox[{"s30z", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
           "\[Rho]30"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", 
           "\[Rho]30"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
          RowBox[{"3", " ", "s20z", " ", "\[Rho]10", " ", "\[Rho]30"}], "+", 
          RowBox[{"s21zz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
          RowBox[{"s11zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s21yz", " ", "s30y"}], "-", 
             RowBox[{"s21zz", " ", "s30z"}], "-", 
             RowBox[{"\[Rho]21z", " ", "\[Rho]30"}]}], ")"}]}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", 
           "\[Rho]31z"}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", 
           "\[Rho]31z"}], "+", 
          RowBox[{"2", " ", "s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "s20x", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
             RowBox[{"4", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "+", 
             RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
             RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10z", " ", "s20z", " ", "s30x"}], "-", 
          RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "-", 
          RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "+", 
          RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "+", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "-", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31xz"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30y", " ", 
           "\[Rho]10"}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", 
           "\[Rho]10"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21zz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
           "\[Rho]20"}], "-", 
          RowBox[{"3", " ", "s30x", " ", "\[Rho]10", " ", "\[Rho]20"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
           "\[Rho]21z"}], "+", 
          RowBox[{"2", " ", "s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
          RowBox[{"s30x", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
           "\[Rho]30"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
          RowBox[{"3", " ", "s20x", " ", "\[Rho]10", " ", "\[Rho]30"}], "-", 
          RowBox[{"s21xz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
          RowBox[{"s11xz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
           "\[Rho]31z"}], "-", 
          RowBox[{"2", " ", "s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"s10x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
             RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30x"}], "-", 
          RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "+", 
          RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "-", 
          RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "-", 
          RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "+", 
          RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "-", 
          RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31xz"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z", " ", 
           "\[Rho]10"}], "-", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", 
           "\[Rho]10"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21yz", " ", "s30z", " ", "\[Rho]11z"}], "-", 
          RowBox[{"3", " ", "s30x", " ", "\[Rho]10", " ", "\[Rho]20"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
          RowBox[{"2", " ", "s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
          RowBox[{"s30x", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
           "\[Rho]30"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
          RowBox[{"3", " ", "s20x", " ", "\[Rho]10", " ", "\[Rho]30"}], "-", 
          RowBox[{"s21xz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
          RowBox[{"s11xz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
           "\[Rho]31z"}], "-", 
          RowBox[{"2", " ", "s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"s10x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "-", 
             RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
             RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "-", 
          RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
           "\[Rho]20"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
           "\[Rho]21z"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
           "\[Rho]30"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
          RowBox[{"s11yz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s21xz", " ", "s30y"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s30z", " ", "\[Rho]21z"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]30"}]}], 
            ")"}]}], "-", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
           "\[Rho]31z"}], "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "s21xz", " ", 
                 "s31yz"}], "-", 
                RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "+", 
                RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s21xz", " ",
               "s30y"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
              "s30z"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", 
              "s31zz"}], "+", 
             RowBox[{"6", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "+", 
             RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "-", 
             RowBox[{"4", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
             RowBox[{"3", " ", "s10y", " ", "s30y", " ", "\[Rho]20"}], "+", 
             RowBox[{"2", " ", "s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y"}],
                 "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], "+", 
                RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "-", 
                RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "s11xz", " ", "s21xz", " ", "\[Rho]30"}], "-", 
             RowBox[{"6", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}],
              "+", 
             RowBox[{
             "2", " ", "\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "4", " ", "\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20z", " ", 
                 "s30y"}], "+", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z"}],
                 "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31yz"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz"}], "-", 
                RowBox[{"6", " ", "s30x", " ", "\[Rho]20"}], "+", 
                RowBox[{"4", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
                RowBox[{"6", " ", "s20x", " ", "\[Rho]30"}], "-", 
                RowBox[{"4", " ", "s21xz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10x", " ", "s20x", " ", "s30y"}], 
             "-", 
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30z", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "6", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30x", " ", 
              "\[Rho]20"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30z", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{"3", " ", "s30y", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s30x", " ", 
              "\[Rho]21z"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "4", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", 
              "\[Rho]21z"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31zz", " ", 
              "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{"s30y", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20x", " ", 
              "\[Rho]30"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20z", " ", 
              "\[Rho]30"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"3", " ", "s20y", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"s21yz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "s21xz", " ", "s30x"}], "-", 
                RowBox[{"s21yz", " ", "s30y"}], "+", 
                RowBox[{"s21zz", " ", "s30z"}], "-", 
                RowBox[{"\[Rho]21z", " ", "\[Rho]30"}]}], ")"}]}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", 
              "\[Rho]31z"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", 
              "\[Rho]31z"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "s20x", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"4", " ", "s21xz", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "+", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s21yz", " ", 
           "s30x"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30x"}], 
          "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", "s30z"}], 
          "+", 
          RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30z"}], 
          "-", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", 
           "s31zz"}], "+", 
          RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "+", 
          RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "-", 
          RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
          RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
          RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
          RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "-", 
          RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "+", 
          RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
          RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
          RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
          RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "-", 
          RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
          RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
          RowBox[{"3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}], 
          "+", 
          RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
          RowBox[{"2", " ", "\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], 
          "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x"}], 
             "-", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z"}], 
             "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], 
             "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31zz"}], 
             "+", 
             RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x"}], 
             "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], 
             "+", 
             RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "-", 
             RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", 
              "\[Rho]21z"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], 
                "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]21z"}]}],
                ")"}]}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30y", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s30y", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{"3", " ", "s30x", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
              "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{"s30x", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
              "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"3", " ", "s20x", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"s21xz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
              "\[Rho]31z"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31yz"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}],
                ")"}]}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "+", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
              "s30z"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", 
              "s31zz"}], "+", 
             RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s30y", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"3", " ", "s10y", " ", "s20y", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
             RowBox[{"3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}],
              "+", 
             RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "\[Rho]31z"}], "+", 
             RowBox[{
             "2", " ", "\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20z", " ", 
                 "s30y"}], "+", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z"}],
                 "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31yz"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz"}], "+", 
                RowBox[{"3", " ", "s20x", " ", "\[Rho]30"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20x", " ", 
                 "s30y"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], "+", 
                RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "-", 
                RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11yz"}], " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s30x", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30x", " ", 
              "\[Rho]20"}], "-", 
             RowBox[{"3", " ", "s30y", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s30x", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", 
              "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"s30y", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20x", " ", 
              "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"3", " ", "s20y", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"s21yz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", 
              "\[Rho]31z"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31yz"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}],
                ")"}]}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
                RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
              "s30z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
              "s31zz"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "s20z", " ", "s30x", " ", "\[Rho]10"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s30z", " ", "\[Rho]10"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21zz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s21xz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
             RowBox[{"3", " ", "s10z", " ", "s30x", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11zz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11xz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20y", " ", 
                 "s30x"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "-", 
                RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20z", " ", 
              "s30y"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", 
              "s31yz"}], "+", 
             RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "+", 
             RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
             RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
             RowBox[{"3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}],
              "+", 
             RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
             RowBox[{
             "2", " ", "\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20z", " ", 
                 "s30x"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"3", " ", "s30y", " ", "\[Rho]20"}], "-", 
                RowBox[{"2", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20y", " ", 
                 "s30x"}], "+", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y"}],
                 "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s21xz", " ",
               "s30y"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
              "s30z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", 
              "s31zz"}], "+", 
             RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
             RowBox[{"3", " ", "s10y", " ", "s30y", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20y", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
             RowBox[{"3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}],
              "+", 
             RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "\[Rho]31z"}], "+", 
             RowBox[{
             "2", " ", "\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20z", " ", 
                 "s30y"}], "+", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z"}],
                 "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31yz"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz"}], "+", 
                RowBox[{"3", " ", "s20x", " ", "\[Rho]30"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y"}],
                 "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], "-", 
                RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "+", 
                RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{"3", " ", "s30z", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", 
              "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{"s30z", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
              "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"3", " ", "s20z", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"s21zz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11zz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", 
              "\[Rho]31z"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20x", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31zz"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]31z"}]}],
                ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "+", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s30z", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{"3", " ", "s30x", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"2", " ", "s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"s30x", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
              "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"3", " ", "s20x", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"s21xz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11xz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
              "\[Rho]31z"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}], 
                "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}],
                ")"}]}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "-", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
                RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s21yz", " ", 
           "s30x"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30x"}], 
          "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", "s30z"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30z"}], 
          "-", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", 
           "s31zz"}], "-", 
          RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "-", 
          RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "+", 
          RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
          RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
          RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
          RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "-", 
          RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "+", 
          RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
          RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
          RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
          RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
          RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
          RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
          RowBox[{"3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}], 
          "-", 
          RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
          RowBox[{"2", " ", "\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], 
          "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20z", " ", 
              "s30x"}], "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z"}], 
             "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], 
             "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31zz"}], 
             "-", 
             RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x"}], 
             "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], 
             "+", 
             RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "-", 
             RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20y", " ", "s30y"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30y", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s30y", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s30z", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
              "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
              "\[Rho]21z"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30y"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31yz"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}]}],
                ")"}]}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30y", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{"3", " ", "s30z", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31yz", " ", 
              "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{"s30z", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", 
              "\[Rho]30"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"3", " ", "s20z", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"s21zz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11zz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", 
              "\[Rho]31z"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20z", " ", "s30y"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31yz"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31zz"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "\[Rho]30"}], 
                "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "\[Rho]31z"}]}],
                ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "+", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s21yz", " ",
               "s30x"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20z", " ", 
              "s30y"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", 
              "s31yz"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "-", 
             RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
             RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
             RowBox[{"3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}],
              "-", 
             RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
             RowBox[{
             "2", " ", "\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20z", " ", 
                 "s30x"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"3", " ", "s30y", " ", "\[Rho]20"}], "-", 
                RowBox[{"2", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x"}],
                 "-", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y"}],
                 "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30z", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{"3", " ", "s30y", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"2", " ", "s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"s30y", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20x", " ", 
              "\[Rho]30"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"3", " ", "s20y", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"s21yz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", 
              "\[Rho]31z"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "-", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
                RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}], 
             "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30y"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "s21xz", 
                    " ", "s31yz"}], "-", 
                   RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "+", 
                   RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}], "+", 
                   RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "-", 
                   RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}],
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "s11zz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{"3", " ", "s30z", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", 
              "\[Rho]21z"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", 
              "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{"s30z", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
              "\[Rho]30"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"3", " ", "s20z", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"s21zz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11zz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", 
              "\[Rho]31z"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20z", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20x", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31zz"}], "-", 
                RowBox[{
                "6", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], 
                "+", 
                RowBox[{
                "4", " ", "\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]21z"}], 
                "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "\[Rho]30"}], 
                "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]31z"}]}],
                ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"6", " ", "s20y", " ", "s30y"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"4", " ", "s21yz", " ", "s31yz"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "+", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11yz"}], " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s30x", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30x", " ", 
              "\[Rho]20"}], "-", 
             RowBox[{"3", " ", "s30y", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s30x", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", 
              "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"s30y", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20x", " ", 
              "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"3", " ", "s20y", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"s21yz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", 
              "\[Rho]31z"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31yz"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}],
                ")"}]}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
                RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11zz", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "s21yz", " ", 
                    "s30z"}], "+", 
                   RowBox[{"s30x", " ", "\[Rho]21z"}], "-", 
                   RowBox[{"s21xz", " ", "\[Rho]30"}]}], ")"}]}], "+", 
                RowBox[{"s11xz", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "s30x"}], "+", 
                   RowBox[{"s30z", " ", "\[Rho]21z"}], "-", 
                   RowBox[{"s21zz", " ", "\[Rho]30"}]}], ")"}]}], "+", 
                RowBox[{"s10z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z"}], "-", 
                   RowBox[{
                   "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz"}], 
                   "-", 
                   RowBox[{"3", " ", "s30x", " ", "\[Rho]20"}], "+", 
                   RowBox[{"2", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
                   RowBox[{"3", " ", "s20x", " ", "\[Rho]30"}], "-", 
                   RowBox[{"2", " ", "s21xz", " ", "\[Rho]31z"}]}], ")"}]}]}],
                ")"}]}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                   "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], 
                   "-", 
                   RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "+", 
                   RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}], "+", 
                   RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "-", 
                   RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}],
                ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s20z", " ", "s30y"}], 
             "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30z", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{"3", " ", "s30y", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{"2", " ", "s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{"s30y", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20x", " ", 
              "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"3", " ", "s20y", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"s21yz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11yz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", 
              "\[Rho]31z"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "+", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}], 
             "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "s21xz", 
                    " ", "s31yz"}], "-", 
                   RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "+", 
                   RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}], "+", 
                   RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "-", 
                   RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}],
                ")"}]}]}], ")"}]}], "-", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s11zz"}], " ", "s21yz", " ", "s30x"}], "+", 
                RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30z"}], "-", 
                RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "+", 
                RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31zz"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30x", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "6", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30y", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30z", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31xz", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "4", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31yz", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31zz", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21xz", " ", "s30x", " ", 
                 "\[Rho]11z"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s30y", " ", 
                 "\[Rho]11z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21zz", " ", "s30z", " ", 
                 "\[Rho]11z"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30x", " ", 
                 "\[Rho]20"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11xz", " ", "s30x", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s30y", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11zz", " ", "s30z", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31xz", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{"s10z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
                   RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                   "-", 
                   RowBox[{
                   "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", 
                    "\[Rho]21z"}]}], ")"}]}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s21yz", " ", 
                 "\[Rho]30"}], "-", 
                RowBox[{
                "6", " ", "\[ImaginaryI]", " ", "\[Rho]10", " ", "\[Rho]20", 
                 " ", "\[Rho]30"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Rho]11z", " ", "\[Rho]21z",
                  " ", "\[Rho]30"}], "+", 
                RowBox[{
                "4", " ", "\[ImaginaryI]", " ", "\[Rho]10", " ", "\[Rho]21z", 
                 " ", "\[Rho]31z"}], "+", 
                RowBox[{"s10y", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "s20z", " ", "s30x"}], "+", 
                   RowBox[{"3", " ", "s20x", " ", "s30z"}], "+", 
                   RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "-", 
                   RowBox[{"2", " ", "s21xz", " ", "s31zz"}], "-", 
                   RowBox[{
                   "6", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], 
                   "+", 
                   RowBox[{
                   "4", " ", "\[ImaginaryI]", " ", "s31yz", " ", 
                    "\[Rho]21z"}], "+", 
                   RowBox[{
                   "6", " ", "\[ImaginaryI]", " ", "s20y", " ", "\[Rho]30"}], 
                   "-", 
                   RowBox[{
                   "4", " ", "\[ImaginaryI]", " ", "s21yz", " ", 
                    "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s10z", " ", "s20z", " ", "s30x"}], 
                "-", 
                RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "+", 
                RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "+", 
                RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "+", 
                RowBox[{"2", " ", "s11xz", " ", "s21yz", " ", "s30y"}], "-", 
                RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "+", 
                RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "+", 
                RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21yz", " ", "s30z", " ", 
                 "\[Rho]11z"}], "+", 
                RowBox[{
                "6", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{"3", " ", "s30x", " ", "\[Rho]10", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{
                "4", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{
                "2", " ", "s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
                RowBox[{"s30x", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
                 "\[Rho]30"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", 
                 "\[Rho]30"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", 
                 "\[Rho]30"}], "-", 
                RowBox[{"3", " ", "s20x", " ", "\[Rho]10", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{"s21xz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
                RowBox[{"s11xz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
                 "\[Rho]31z"}], "+", 
                RowBox[{
                "2", " ", "s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
                RowBox[{"s10y", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
                   RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                   "-", 
                   RowBox[{
                   "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", 
                    "\[Rho]21z"}], "-", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], 
                   "+", 
                   RowBox[{
                   "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", 
                    "\[Rho]31z"}]}], ")"}]}], "+", 
                RowBox[{"s10x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                   RowBox[{"6", " ", "s20y", " ", "s30y"}], "-", 
                   RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                   RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                   RowBox[{"4", " ", "s21yz", " ", "s31yz"}], "+", 
                   RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "+", 
                   RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                   RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s10y", " ", 
              "s20z", " ", "s30y"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", 
              "s31yz"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s30x", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11yz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"3", " ", "s10y", " ", "s20x", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11yz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "\[ImaginaryI]"}], " ", "s21zz", " ", "s30x"}], 
                "+", 
                RowBox[{"s30y", " ", "\[Rho]21z"}], "-", 
                RowBox[{"s21yz", " ", "\[Rho]30"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x"}],
                 "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], "-", 
                RowBox[{"3", " ", "s30y", " ", "\[Rho]20"}], "+", 
                RowBox[{"2", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
                RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{"3", " ", "s30z", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", 
              "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{"s30z", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
              "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"3", " ", "s20z", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"s21zz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11zz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", 
              "\[Rho]31z"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20x", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31zz"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]31z"}]}],
                ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "+", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "s30z"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30y", " ", 
              "\[Rho]20"}], "-", 
             RowBox[{"3", " ", "s30z", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31yz", " ", 
              "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"s30z", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", 
              "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"3", " ", "s20z", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"s21zz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11zz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", 
              "\[Rho]31z"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20z", " ", "s30y"}], "+", 
                RowBox[{"3", " ", "s20y", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31yz"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31zz"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "\[Rho]31z"}]}],
                ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "-", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
                RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11yz"}], " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s11yz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s30x", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30x", " ", 
              "\[Rho]20"}], "-", 
             RowBox[{"3", " ", "s30y", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s30x", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", 
              "\[Rho]21z"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", 
              "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"s30y", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20x", " ", 
              "\[Rho]30"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"3", " ", "s20y", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"s21yz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", 
              "\[Rho]31z"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
                RowBox[{"6", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
                RowBox[{"4", " ", "s21zz", " ", "s31zz"}], "-", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
                RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}], 
             "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                   "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], 
                   "+", 
                   RowBox[{
                   "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], 
                   "-", 
                   RowBox[{"6", " ", "s30z", " ", "\[Rho]20"}], "+", 
                   RowBox[{"4", " ", "s31zz", " ", "\[Rho]21z"}], "+", 
                   RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "-", 
                   RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}],
                ")"}]}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11zz", " ", "s21yz", " ", "s30x"}], "-", 
                RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30y"}], "-", 
                RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "+", 
                RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "+", 
                RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30x", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30y", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "6", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30z", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31xz", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31yz", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "4", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31zz", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21xz", " ", "s30x", " ", 
                 "\[Rho]11z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21yz", " ", "s30y", " ", 
                 "\[Rho]11z"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s30z", " ", 
                 "\[Rho]11z"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30x", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11xz", " ", "s30x", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s30y", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s30z", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31xz", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{"s10y", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
                   RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "-", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], 
                   "+", 
                   RowBox[{
                   "2", " ", "\[ImaginaryI]", " ", "s31yz", " ", 
                    "\[Rho]21z"}]}], ")"}]}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s21zz", " ", 
                 "\[Rho]30"}], "+", 
                RowBox[{
                "6", " ", "\[ImaginaryI]", " ", "\[Rho]10", " ", "\[Rho]20", 
                 " ", "\[Rho]30"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "\[Rho]11z", " ", "\[Rho]21z",
                  " ", "\[Rho]30"}], "-", 
                RowBox[{
                "4", " ", "\[ImaginaryI]", " ", "\[Rho]10", " ", "\[Rho]21z", 
                 " ", "\[Rho]31z"}], "+", 
                RowBox[{"s10z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
                   RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                   RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "-", 
                   RowBox[{"2", " ", "s21xz", " ", "s31yz"}], "+", 
                   RowBox[{
                   "6", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                   "-", 
                   RowBox[{
                   "4", " ", "\[ImaginaryI]", " ", "s31zz", " ", 
                    "\[Rho]21z"}], "-", 
                   RowBox[{
                   "6", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], 
                   "+", 
                   RowBox[{
                   "4", " ", "\[ImaginaryI]", " ", "s21zz", " ", 
                    "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s10z", " ", "s20z", " ", "s30x"}], 
                "-", 
                RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "+", 
                RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "+", 
                RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "+", 
                RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
                RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "+", 
                RowBox[{"2", " ", "s11xz", " ", "s21zz", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30y", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21zz", " ", "s30y", " ", 
                 "\[Rho]11z"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{"3", " ", "s30x", " ", "\[Rho]10", " ", "\[Rho]20"}], 
                "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{
                "2", " ", "s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
                RowBox[{"s30x", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
                 "\[Rho]30"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", 
                 "\[Rho]30"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", 
                 "\[Rho]30"}], "-", 
                RowBox[{"3", " ", "s20x", " ", "\[Rho]10", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{"s21xz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
                RowBox[{"s11xz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
                 "\[Rho]31z"}], "+", 
                RowBox[{
                "2", " ", "s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
                RowBox[{"s10y", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "-", 
                   RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                   RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
                   RowBox[{"2", " ", "s21xz", " ", "s31yz"}], "-", 
                   RowBox[{
                   "6", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                   "+", 
                   RowBox[{
                   "4", " ", "\[ImaginaryI]", " ", "s31zz", " ", 
                    "\[Rho]21z"}], "+", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], 
                   "-", 
                   RowBox[{
                   "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", 
                    "\[Rho]31z"}]}], ")"}]}], "+", 
                RowBox[{"s10x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                   RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                   RowBox[{"6", " ", "s20z", " ", "s30z"}], "-", 
                   RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                   RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "+", 
                   RowBox[{"4", " ", "s21zz", " ", "s31zz"}], "+", 
                   RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                   RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.436539327616841*^9, 3.437140159663995*^9, 
  3.4371518743982*^9, 3.4371535769643126`*^9, 3.4371570535119596`*^9, 
  3.4372270684732237`*^9, 3.4372284798271427`*^9, 3.4372317636352935`*^9, 
  3.4471788572215085`*^9, 3.4474163089506483`*^9, 3.447432672970028*^9, 
  3.449423113804496*^9, 3.44958694421294*^9, 3.449593706455286*^9}],

Cell[BoxData["\<\"----------------------TOTAL \
READS-------------------------------\"\>"], "Print",
 CellChangeTimes->{3.4371535769643126`*^9, 3.4371570536059523`*^9, 
  3.437227068488852*^9, 3.4372284798271427`*^9, 3.437231763650922*^9, 
  3.4471788572215085`*^9, 3.4474163079502573`*^9, 3.447432672047952*^9, 
  3.4494231076623774`*^9, 3.449586937992877*^9, 3.4495937064865427`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["q2x", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20x", " ", 
              "s30z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "s31yz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "s31zz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "s31zz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"s21yz", " ", "s31yz"}], "+", 
                RowBox[{"s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30y", " ", "\[Rho]10"}], "+", 
             RowBox[{"3", " ", "s20y", " ", "s30z", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21zz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21yz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21zz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s21yz", " ", "s30z", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s20z", " ", "s31yz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s20y", " ", "s31zz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s30y", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11zz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11yz", " ", "s31zz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11zz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s11yz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s10z", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20x", " ", 
                 "s30y"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], "-", 
                RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "+", 
                RowBox[{"s31zz", " ", "\[Rho]21z"}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s21yz", " ",
               "s30x"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30x"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20z", " ", 
              "s30y"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "s30y"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", 
              "s30z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "s31xz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "s31xz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "s31yz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "s31zz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "s31zz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "+", 
             RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "-", 
             RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s20x", " ", "s31xz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11zz", " ", "s31zz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
             RowBox[{"3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}],
              "-", 
             RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
             RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "-", 
             RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20z", " ", 
                 "s30x"}], "+", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z"}],
                 "+", 
                RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s31zz"}], "-", 
                RowBox[{"3", " ", "s30y", " ", "\[Rho]20"}], "+", 
                RowBox[{"s31yz", " ", "\[Rho]21z"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "+", 
                RowBox[{"s21yz", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x"}],
                 "+", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y"}],
                 "-", 
                RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], "+", 
                RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "-", 
                RowBox[{"s31zz", " ", "\[Rho]21z"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "+", 
                RowBox[{"s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s21yz", " ",
               "s30x"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20z", " ", 
              "s30y"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", 
              "s30z"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "s31xz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "s31xz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "s31zz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "-", 
             RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s20x", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11zz", " ", "s31zz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
             RowBox[{"3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}],
              "-", 
             RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
             RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "-", 
             RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20z", " ", 
                 "s30x"}], "-", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z"}],
                 "+", 
                RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s31zz"}], "+", 
                RowBox[{"3", " ", "s30y", " ", "\[Rho]20"}], "-", 
                RowBox[{"s31yz", " ", "\[Rho]21z"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "+", 
                RowBox[{"s21yz", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x"}],
                 "-", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y"}],
                 "-", 
                RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], "-", 
                RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "+", 
                RowBox[{"s31zz", " ", "\[Rho]21z"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "+", 
                RowBox[{"s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30x"}], "-", 
             RowBox[{"s11yz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"s11yz", " ", "s20x", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20y", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31zz"}], "-", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s30x", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30z", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20z", " ", "s31xz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20x", " ", "s31zz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30x", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30z", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s31xz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s31zz", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{"3", " ", "s30y", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{"s31yz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s30x", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{"s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s30y", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20x", " ", 
              "\[Rho]30"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20z", " ", 
              "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"3", " ", "s20y", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"s21yz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11yz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s20y", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s11yz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"s21xz", " ", "s31xz"}], "+", 
                RowBox[{"s21yz", " ", "s31yz"}], "+", 
                RowBox[{"s21zz", " ", "s31zz"}], "+", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s20x", " ", "s31xz"}], "+", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31xz"}], "-", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "-", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "-", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31zz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20y", " ", "s31xz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20x", " ", "s31yz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s31xz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s31yz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{"3", " ", "s30z", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{"s31zz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s30z", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
              "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"3", " ", "s20z", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"s21zz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11zz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{"s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s20z", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11zz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20z", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20x", " ", "s30z"}], "+", 
                RowBox[{"s21zz", " ", "s31xz"}], "+", 
                RowBox[{"s21xz", " ", "s31zz"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{"\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]21z"}], 
                "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]31z"}]}], 
               ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"s21xz", " ", "s31xz"}], "-", 
                RowBox[{"s21yz", " ", "s31yz"}], "-", 
                RowBox[{"s21zz", " ", "s31zz"}], "-", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
                RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "q3x", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
              "s30z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "s31xz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "s31xz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "s31zz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "s31zz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"s21xz", " ", "s31xz"}], "+", 
                RowBox[{"s21zz", " ", "s31zz"}]}], ")"}]}], "-", 
             RowBox[{"3", " ", "s20z", " ", "s30x", " ", "\[Rho]10"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s30z", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21zz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21xz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21zz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s21xz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s20z", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s20x", " ", "s31zz", " ", "\[Rho]11z"}], "+", 
             RowBox[{"3", " ", "s10z", " ", "s30x", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11zz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11xz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11zz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11xz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s10z", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20y", " ", 
                 "s30x"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "-", 
                RowBox[{"s31zz", " ", "\[Rho]21z"}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20z", " ", 
              "s30y"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", 
              "s30z"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "s31xz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "s31xz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "s31zz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "+", 
             RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "-", 
             RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s20x", " ", "s31xz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11zz", " ", "s31zz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
             RowBox[{"3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}],
              "+", 
             RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s11zz", " ", "s20z", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
             RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20z", " ", 
                 "s30x"}], "-", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z"}],
                 "+", 
                RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s31zz"}], "+", 
                RowBox[{"3", " ", "s30y", " ", "\[Rho]20"}], "-", 
                RowBox[{"s31yz", " ", "\[Rho]21z"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "+", 
                RowBox[{"s21yz", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20y", " ", 
                 "s30x"}], "+", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y"}],
                 "+", 
                RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], "+", 
                RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "-", 
                RowBox[{"s31zz", " ", "\[Rho]21z"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "-", 
                RowBox[{"s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s21yz", " ",
               "s30x"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20z", " ", 
              "s30y"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", 
              "s30z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "s31xz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "s31xz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "s31zz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "s31zz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "+", 
             RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s20x", " ", "s31xz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11zz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
             RowBox[{"3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}],
              "+", 
             RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s11zz", " ", "s20z", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
             RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x"}],
                 "+", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z"}],
                 "-", 
                RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s31zz"}], "+", 
                RowBox[{"3", " ", "s30y", " ", "\[Rho]20"}], "-", 
                RowBox[{"s31yz", " ", "\[Rho]21z"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "+", 
                RowBox[{"s21yz", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x"}],
                 "+", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y"}],
                 "-", 
                RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], "-", 
                RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "+", 
                RowBox[{"s31zz", " ", "\[Rho]21z"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "-", 
                RowBox[{"s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "+", 
             RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31xz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31xz"}], "-", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"s11yz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{"s11xz", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "-", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30y", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s30y", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s30z", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20z", " ", "s31yz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20y", " ", "s31zz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s31yz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s31zz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{"3", " ", "s30x", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{"s31xz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s30x", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
              "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"3", " ", "s20x", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"s21xz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11xz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{"s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s20x", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11xz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                RowBox[{"s21yz", " ", "s31xz"}], "+", 
                RowBox[{"s21xz", " ", "s31yz"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{"\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}], 
                "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}], 
               ")"}]}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"s21xz", " ", "s31xz"}], "+", 
                RowBox[{"s21yz", " ", "s31yz"}], "-", 
                RowBox[{"s21zz", " ", "s31zz"}], "-", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
                RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}],
           "-", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s20x", " ", "s31xz"}], "+", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31xz"}], "+", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "-", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20y", " ", "s31xz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20x", " ", "s31yz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s31xz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s31yz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{"3", " ", "s30z", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{"s31zz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s30z", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
              "\[Rho]30"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"3", " ", "s20z", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"s21zz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11zz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{"s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s20z", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11zz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20z", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20x", " ", "s30z"}], "+", 
                RowBox[{"s21zz", " ", "s31xz"}], "-", 
                RowBox[{"s21xz", " ", "s31zz"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{"\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]21z"}], 
                "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "\[Rho]30"}], 
                "-", 
                RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]31z"}]}], 
               ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"s21xz", " ", "s31xz"}], "+", 
                RowBox[{"s21yz", " ", "s31yz"}], "-", 
                RowBox[{"s21zz", " ", "s31zz"}], "-", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
                RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11yz"}], " ", "s21yz", " ", "s30x"}], "+", 
          RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "-", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
          RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "-", 
          RowBox[{"s11yz", " ", "s20y", " ", "s31xz"}], "+", 
          RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "-", 
          RowBox[{"s11yz", " ", "s20x", " ", "s31yz"}], "+", 
          RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s31yz", " ", "\[Rho]20"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "\[Rho]31z"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20z", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s30z"}], "+", 
             RowBox[{"s21zz", " ", "s31xz"}], "+", 
             RowBox[{"s21xz", " ", "s31zz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "\[Rho]30"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20y", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
             RowBox[{"s21yz", " ", "s31xz"}], "-", 
             RowBox[{"s21xz", " ", "s31yz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s11zz", " ", "s21xz", " ", "s30x"}], "+", 
          RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "-", 
          RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30y"}], "+", 
          RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "+", 
          RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "-", 
          RowBox[{"9", " ", "s10y", " ", "s20y", " ", "s30z"}], "+", 
          RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "+", 
          RowBox[{"3", " ", "s11yz", " ", "s21yz", " ", "s30z"}], "-", 
          RowBox[{"3", " ", "s11zz", " ", "s21zz", " ", "s30z"}], "+", 
          RowBox[{"3", " ", "s11zz", " ", "s20x", " ", "s31xz"}], "+", 
          RowBox[{"s11xz", " ", "s20z", " ", "s31xz"}], "+", 
          RowBox[{"s11zz", " ", "s20y", " ", "s31yz"}], "+", 
          RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}], "+", 
          RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "+", 
          RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "+", 
          RowBox[{"3", " ", "s11yz", " ", "s20y", " ", "s31zz"}], "-", 
          RowBox[{"3", " ", "s11zz", " ", "s20z", " ", "s31zz"}], "+", 
          RowBox[{"3", " ", "s10y", " ", "s21yz", " ", "s31zz"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
           "\[Rho]10"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
           "\[Rho]10"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s20y", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s20x", " ", "s31yz", " ", "\[Rho]11z"}], "+", 
          RowBox[{
          "9", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
           "\[Rho]20"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s31xz", " ", 
           "\[Rho]20"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11xz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
          RowBox[{"3", " ", "s30z", " ", "\[Rho]10", " ", "\[Rho]20"}], "-", 
          RowBox[{"s31zz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", 
           "\[Rho]21z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", 
           "\[Rho]21z"}], "-", 
          RowBox[{"s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
          RowBox[{"s30z", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
           "\[Rho]30"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
          RowBox[{"3", " ", "s20z", " ", "\[Rho]10", " ", "\[Rho]30"}], "+", 
          RowBox[{"s21zz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
          RowBox[{"s11zz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "\[Rho]31z"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "\[Rho]31z"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s20z", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
          RowBox[{"s11zz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s10x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20z", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s30z"}], "+", 
             RowBox[{"s21zz", " ", "s31xz"}], "+", 
             RowBox[{"s21xz", " ", "s31zz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "\[Rho]30"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", "s20x", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
             RowBox[{"9", " ", "s20z", " ", "s30z"}], "+", 
             RowBox[{"3", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"s21yz", " ", "s31yz"}], "-", 
             RowBox[{"3", " ", "s21zz", " ", "s31zz"}], "+", 
             RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
             RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
       "-", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30x"}], "-", 
          RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "+", 
          RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "-", 
          RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "+", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "-", 
          RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "+", 
          RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "-", 
          RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "-", 
          RowBox[{"s11xz", " ", "s20x", " ", "s31xz"}], "+", 
          RowBox[{"s11yz", " ", "s20y", " ", "s31xz"}], "-", 
          RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "-", 
          RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "+", 
          RowBox[{"s11yz", " ", "s20x", " ", "s31yz"}], "+", 
          RowBox[{"s11xz", " ", "s20y", " ", "s31yz"}], "+", 
          RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "-", 
          RowBox[{"s11xz", " ", "s20z", " ", "s31zz"}], "+", 
          RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30y", " ", 
           "\[Rho]10"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z", " ", 
           "\[Rho]10"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21zz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21yz", " ", "s30z", " ", "\[Rho]11z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s20z", " ", "s31yz", " ", "\[Rho]11z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s20y", " ", "s31zz", " ", "\[Rho]11z"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
           "\[Rho]20"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s31yz", " ", "\[Rho]20"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
          RowBox[{"3", " ", "s30x", " ", "\[Rho]10", " ", "\[Rho]20"}], "+", 
          RowBox[{"s31xz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
          RowBox[{"s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
          RowBox[{"s30x", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
           "\[Rho]30"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
          RowBox[{"3", " ", "s20x", " ", "\[Rho]10", " ", "\[Rho]30"}], "-", 
          RowBox[{"s21xz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
          RowBox[{"s11xz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "\[Rho]31z"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "\[Rho]31z"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}], "-", 
          RowBox[{"s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
          RowBox[{"s20x", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s11xz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"s21yz", " ", "s31xz"}], "+", 
             RowBox[{"s21xz", " ", "s31yz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"s10x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
             RowBox[{"s21xz", " ", "s31xz"}], "+", 
             RowBox[{"s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s21zz", " ", "s31zz"}], "-", 
             RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
             RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10z", " ", "s20z", " ", "s30x"}], "-", 
          RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "-", 
          RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "+", 
          RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "+", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "-", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "-", 
          RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "+", 
          RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "+", 
          RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "-", 
          RowBox[{"s11xz", " ", "s20x", " ", "s31xz"}], "-", 
          RowBox[{"s11yz", " ", "s20y", " ", "s31xz"}], "+", 
          RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "+", 
          RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "+", 
          RowBox[{"s11yz", " ", "s20x", " ", "s31yz"}], "-", 
          RowBox[{"s11xz", " ", "s20y", " ", "s31yz"}], "+", 
          RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "+", 
          RowBox[{"s11xz", " ", "s20z", " ", "s31zz"}], "+", 
          RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30y", " ", 
           "\[Rho]10"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z", " ", 
           "\[Rho]10"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21zz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21yz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s20z", " ", "s31yz", " ", "\[Rho]11z"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s20y", " ", "s31zz", " ", "\[Rho]11z"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
           "\[Rho]20"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s31yz", " ", "\[Rho]20"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
          RowBox[{"3", " ", "s30x", " ", "\[Rho]10", " ", "\[Rho]20"}], "+", 
          RowBox[{"s31xz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
          RowBox[{"s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
          RowBox[{"s30x", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
           "\[Rho]30"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
          RowBox[{"3", " ", "s20x", " ", "\[Rho]10", " ", "\[Rho]30"}], "-", 
          RowBox[{"s21xz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
          RowBox[{"s11xz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "\[Rho]31z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "\[Rho]31z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}], "-", 
          RowBox[{"s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
          RowBox[{"s20x", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s11xz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
             RowBox[{"s21yz", " ", "s31xz"}], "+", 
             RowBox[{"s21xz", " ", "s31yz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"s10x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
             RowBox[{"s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s21zz", " ", "s31zz"}], "-", 
             RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
             RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s10y", " ", 
              "s20x", " ", "s30z"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "s31zz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s20x", " ", "s31xz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "+", 
             RowBox[{"3", " ", "s10y", " ", "s30y", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s10y", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y"}],
                 "-", 
                RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], "+", 
                RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "-", 
                RowBox[{"s31zz", " ", "\[Rho]21z"}]}], ")"}]}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s21xz", " ", "s30y"}], "+", 
                RowBox[{"s20x", " ", "s31yz"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"s31zz", " ", "\[Rho]20"}], "+", 
                   RowBox[{"s30z", " ", "\[Rho]21z"}]}], ")"}]}]}], ")"}]}], 
             "+", 
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "-", 
             RowBox[{"3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}],
              "+", 
             RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
             RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s11yz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"9", " ", "s10z", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s11yz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s11zz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"3", " ", "s11yz", " ", "s20x", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20y", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{"3", " ", "s11yz", " ", "s20y", " ", "s31yz"}], "-", 
             RowBox[{"3", " ", "s11zz", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "-", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31zz"}], "-", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s30x", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30z", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20z", " ", "s31xz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20x", " ", "s31zz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "9", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30x", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30z", " ", 
              "\[Rho]20"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s31xz", " ", 
              "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s31zz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{"3", " ", "s30y", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{"s31yz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s30x", " ", 
              "\[Rho]21z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", 
              "\[Rho]21z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s30y", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20x", " ", 
              "\[Rho]30"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20z", " ", 
              "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"3", " ", "s20y", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"s21yz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{"s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s20y", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11yz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"9", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"9", " ", "s20y", " ", "s30y"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"3", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"3", " ", "s21yz", " ", "s31yz"}], "-", 
                RowBox[{"s21zz", " ", "s31zz"}], "-", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
                RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s21yz", " ", 
           "s30x"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30x"}], 
          "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20z", " ", "s30y"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "s30y"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30y"}], 
          "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", "s30z"}], 
          "+", 
          RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30z"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "s31xz"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "s31xz"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "s31yz"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "s31yz"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31yz"}], 
          "+", 
          RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "s31zz"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "s31zz"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31zz"}], 
          "+", 
          RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "-", 
          RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "+", 
          RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "-", 
          RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
          RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
          RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
          RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
          RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
          RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "-", 
          RowBox[{"s20x", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
          RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "-", 
          RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}], "-", 
          RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "+", 
          RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
          RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "-", 
          RowBox[{"s11zz", " ", "s31zz", " ", "\[Rho]20"}], "+", 
          RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
          RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
          RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
          RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
          RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
          RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "-", 
          RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
          RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
          RowBox[{"3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}], 
          "+", 
          RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
          RowBox[{"s11xz", " ", "s20x", " ", "\[Rho]31z"}], "-", 
          RowBox[{"s11yz", " ", "s20y", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s11zz", " ", "s20z", " ", "\[Rho]31z"}], "-", 
          RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
          RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
          RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x"}], 
             "-", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z"}], 
             "-", 
             RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"3", " ", "s30y", " ", "\[Rho]20"}], "-", 
             RowBox[{"s31yz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "-", 
             RowBox[{"s21yz", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x"}], 
             "+", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y"}], 
             "-", 
             RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "-", 
             RowBox[{"s31zz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "+", 
             RowBox[{"s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"s11zz", " ", "s20x", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31xz"}], "+", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"s21xz", " ", "s31xz"}], "+", 
                RowBox[{"s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20y", " ", "s31xz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20x", " ", "s31yz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s31xz", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s31yz", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
                RowBox[{"s21zz", " ", "s31xz"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], 
                "+", 
                RowBox[{"\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]21z"}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s20z", " ", "s30x"}], 
             "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "+", 
             RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "-", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31xz"}], "-", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31xz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"s11yz", " ", "s20x", " ", "s31yz"}], "-", 
             RowBox[{"s11xz", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "+", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30y", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", "\[Rho]10"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s30y", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s30z", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20z", " ", "s31yz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20y", " ", "s31zz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s31yz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s31zz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{"3", " ", "s30x", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{"s31xz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s30x", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
              "\[Rho]30"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"3", " ", "s20x", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"s21xz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11xz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{"s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s20x", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11xz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
                RowBox[{"s21yz", " ", "s31xz"}], "+", 
                RowBox[{"s21xz", " ", "s31yz"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{"\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}], 
                "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], 
                "-", 
                RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}], 
               ")"}]}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"s21xz", " ", "s31xz"}], "-", 
                RowBox[{"s21yz", " ", "s31yz"}], "+", 
                RowBox[{"s21zz", " ", "s31zz"}], "-", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
                RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20z", " ", 
              "s30y"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", 
              "s30z"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "s31xz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "s31xz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "s31zz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "s31zz"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "+", 
             RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s20x", " ", "s31xz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11zz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
             RowBox[{"3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}],
              "+", 
             RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s11yz", " ", "s20y", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
             RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20z", " ", 
                 "s30x"}], "-", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z"}],
                 "+", 
                RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s31zz"}], "-", 
                RowBox[{"3", " ", "s30y", " ", "\[Rho]20"}], "+", 
                RowBox[{"s31yz", " ", "\[Rho]21z"}], "+", 
                RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "-", 
                RowBox[{"s21yz", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20y", " ", 
                 "s30x"}], "-", 
                RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y"}],
                 "+", 
                RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], "+", 
                RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "-", 
                RowBox[{"s31zz", " ", "\[Rho]21z"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "+", 
                RowBox[{"s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11yz"}], " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"s11yz", " ", "s20x", " ", "s31xz"}], "+", 
             RowBox[{"s11xz", " ", "s20y", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31yz"}], "-", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s30x", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30z", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20z", " ", "s31xz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20x", " ", "s31zz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30x", " ", 
              "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s31xz", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s31zz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{"3", " ", "s30y", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{"s31yz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s30x", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s30y", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20x", " ", 
              "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"3", " ", "s20y", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"s21yz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{"s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s20y", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11yz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                RowBox[{"s21yz", " ", "s31xz"}], "-", 
                RowBox[{"s21xz", " ", "s31yz"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                "+", 
                RowBox[{"\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}], 
                "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}], 
               ")"}]}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"s21xz", " ", "s31xz"}], "-", 
                RowBox[{"s21yz", " ", "s31yz"}], "+", 
                RowBox[{"s21zz", " ", "s31zz"}], "-", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
                RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s11zz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"3", " ", "s11xz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{"3", " ", "s11zz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s20x", " ", "s31xz"}], "+", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31xz"}], "+", 
             RowBox[{"3", " ", "s11zz", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"3", " ", "s11xz", " ", "s20x", " ", "s31zz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "-", 
             RowBox[{"3", " ", "s11zz", " ", "s20z", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20y", " ", "s31xz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20x", " ", "s31yz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s31xz", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s11xz", " ", "s31yz", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{"3", " ", "s30z", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{"s31zz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", 
              "\[Rho]21z"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{"s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s30z", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
              "\[Rho]30"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"3", " ", "s20z", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"s21zz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11zz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s20z", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s11zz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20z", " ", "s30x"}], "-", 
                RowBox[{"9", " ", "s20x", " ", "s30z"}], "+", 
                RowBox[{"s21zz", " ", "s31xz"}], "+", 
                RowBox[{"3", " ", "s21xz", " ", "s31zz"}], "-", 
                RowBox[{
                "9", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], 
                "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]21z"}], 
                "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "\[Rho]30"}], 
                "-", 
                RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]31z"}]}], 
               ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"9", " ", "s20y", " ", "s30y"}], "+", 
                RowBox[{"9", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"s21xz", " ", "s31xz"}], "+", 
                RowBox[{"3", " ", "s21yz", " ", "s31yz"}], "-", 
                RowBox[{"3", " ", "s21zz", " ", "s31zz"}], "+", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30x"}], "-", 
             RowBox[{"s11yz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"s11yz", " ", "s20x", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20y", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31zz"}], "-", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s30x", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30z", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20z", " ", "s31xz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20x", " ", "s31zz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30x", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30z", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s31xz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s31zz", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{"3", " ", "s30y", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{"s31yz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s30x", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{"s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s30y", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20x", " ", 
              "\[Rho]30"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20z", " ", 
              "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"3", " ", "s20y", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"s21yz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11yz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s20y", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s11yz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"s21xz", " ", "s31xz"}], "+", 
                RowBox[{"s21yz", " ", "s31yz"}], "+", 
                RowBox[{"s21zz", " ", "s31zz"}], "+", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11yz"}], " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"s11yz", " ", "s20x", " ", "s31xz"}], "+", 
             RowBox[{"s11xz", " ", "s20y", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31yz"}], "-", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s30x", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30z", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20z", " ", "s31xz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20x", " ", "s31zz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30x", " ", 
              "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s31xz", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s31zz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{"3", " ", "s30y", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{"s31yz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s30x", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s30y", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20x", " ", 
              "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"3", " ", "s20y", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"s21yz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{"s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s20y", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11yz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                RowBox[{"s21yz", " ", "s31xz"}], "-", 
                RowBox[{"s21xz", " ", "s31yz"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                "+", 
                RowBox[{"\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}], 
                "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}], 
               ")"}]}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"s21xz", " ", "s31xz"}], "-", 
                RowBox[{"s21yz", " ", "s31yz"}], "+", 
                RowBox[{"s21zz", " ", "s31zz"}], "-", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
                RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}],
           "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s20z", " ", "s30y"}], 
             "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30x", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s31xz", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s30x", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20x", " ", 
              "\[Rho]30"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{"s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s21yz", " ", "s30x"}], "+", 
                RowBox[{"s21xz", " ", "s30y"}], "+", 
                RowBox[{"s20y", " ", "s31xz"}], "+", 
                RowBox[{"s20x", " ", "s31yz"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]20"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", "s30z", " ", "\[Rho]21z"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]30"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]31z"}]}], 
               ")"}]}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], "-", 
                   RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "+", 
                   RowBox[{"s31zz", " ", "\[Rho]21z"}], "+", 
                   RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "-", 
                   RowBox[{"s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], "-", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30z"}], "-", 
                RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "-", 
                RowBox[{"s11xz", " ", "s20y", " ", "s31zz"}], "-", 
                RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30y", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21yz", " ", "s31yz", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21yz", " ", "s30y", " ", 
                 "\[Rho]11z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s20y", " ", "s31yz", " ", 
                 "\[Rho]11z"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30x", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30y", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11xz", " ", "s31xz", " ", 
                 "\[Rho]20"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s31yz", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11xz", " ", "s30x", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s30y", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s10x", " ", "s31xz", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s10y", " ", "s31yz", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{"s10z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
                   RowBox[{"s21yz", " ", "s31xz"}], "-", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                   "+", 
                   RowBox[{
                   "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}]}], 
                  ")"}]}], "+", 
                RowBox[{"s11zz", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"s21yz", " ", "s30x"}], "+", 
                   RowBox[{"s20y", " ", "s31xz"}], "+", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"s31zz", " ", "\[Rho]20"}], "+", 
                    RowBox[{"s30z", " ", "\[Rho]21z"}]}], ")"}]}]}], ")"}]}], 
                "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20y", " ", 
                 "\[Rho]30"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s21yz", " ", 
                 "\[Rho]30"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "\[Rho]10", " ", "\[Rho]20", 
                 " ", "\[Rho]30"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "\[Rho]11z", " ", "\[Rho]21z", " ", 
                 "\[Rho]30"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s20y", " ", 
                 "\[Rho]31z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s10y", " ", "s21yz", " ", 
                 "\[Rho]31z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "\[Rho]11z", " ", "\[Rho]20", " ", 
                 "\[Rho]31z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "\[Rho]10", " ", "\[Rho]21z", " ", 
                 "\[Rho]31z"}]}], ")"}]}], "+", 
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "9"}], " ", "s10z", " ", "s20z", " ", "s30x"}], 
                "-", 
                RowBox[{"3", " ", "s11xz", " ", "s21xz", " ", "s30x"}], "+", 
                RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s11zz", " ", "s21zz", " ", "s30x"}], "+", 
                RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
                RowBox[{"3", " ", "s11xz", " ", "s21yz", " ", "s30y"}], "-", 
                RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "+", 
                RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "+", 
                RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "-", 
                RowBox[{"3", " ", "s11xz", " ", "s20x", " ", "s31xz"}], "+", 
                RowBox[{"s11yz", " ", "s20y", " ", "s31xz"}], "+", 
                RowBox[{"3", " ", "s11zz", " ", "s20z", " ", "s31xz"}], "+", 
                RowBox[{"3", " ", "s10z", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"s11yz", " ", "s20x", " ", "s31yz"}], "+", 
                RowBox[{"3", " ", "s11xz", " ", "s20y", " ", "s31yz"}], "+", 
                RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "+", 
                RowBox[{"s11xz", " ", "s20z", " ", "s31zz"}], "+", 
                RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30y", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21zz", " ", "s30y", " ", 
                 "\[Rho]11z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21yz", " ", "s30z", " ", 
                 "\[Rho]11z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s20z", " ", "s31yz", " ", 
                 "\[Rho]11z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s20y", " ", "s31zz", " ", 
                 "\[Rho]11z"}], "+", 
                RowBox[{
                "9", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
                 "\[Rho]20"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s31yz", " ", 
                 "\[Rho]20"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s31zz", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{"3", " ", "s30x", " ", "\[Rho]10", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{"s31xz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{"s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
                RowBox[{"s30x", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
                 "\[Rho]30"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", 
                 "\[Rho]30"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", 
                 "\[Rho]30"}], "-", 
                RowBox[{"3", " ", "s20x", " ", "\[Rho]10", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{"s21xz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
                RowBox[{"s11xz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", 
                 "\[Rho]31z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", 
                 "\[Rho]31z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
                 "\[Rho]31z"}], "+", 
                RowBox[{"s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
                RowBox[{"s20x", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
                RowBox[{"s11xz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
                RowBox[{"s10y", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "-", 
                   RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                   RowBox[{"s21yz", " ", "s31xz"}], "+", 
                   RowBox[{"s21xz", " ", "s31yz"}], "+", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                   "-", 
                   RowBox[{"\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}], 
                   "-", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], 
                   "+", 
                   RowBox[{
                   "\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}], 
                  ")"}]}], "+", 
                RowBox[{"s10x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9", " ", "s20x", " ", "s30x"}], "-", 
                   RowBox[{"9", " ", "s20y", " ", "s30y"}], "-", 
                   RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                   RowBox[{"3", " ", "s21xz", " ", "s31xz"}], "+", 
                   RowBox[{"3", " ", "s21yz", " ", "s31yz"}], "+", 
                   RowBox[{"s21zz", " ", "s31zz"}], "+", 
                   RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                   RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10y", " ", "s20z", " ", "s30y"}], 
             "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
              "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s31xz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
              "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{"s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s21zz", " ", "s30x"}], "+", 
                RowBox[{"s21xz", " ", "s30z"}], "+", 
                RowBox[{"s20z", " ", "s31xz"}], "+", 
                RowBox[{"s20x", " ", "s31zz"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]20"}], "+", 
                RowBox[{"\[ImaginaryI]", " ", "s30y", " ", "\[Rho]21z"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]30"}], "-", 
                RowBox[{"\[ImaginaryI]", " ", "s20y", " ", "\[Rho]31z"}]}], 
               ")"}]}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20z", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20x", " ", "s30z"}], "-", 
                RowBox[{"s21zz", " ", "s31xz"}], "-", 
                RowBox[{"s21xz", " ", "s31zz"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{"\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]21z"}], 
                "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]31z"}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30x"}], "-", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s20x", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31yz"}], "-", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31zz"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20y", " ", "s31xz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20x", " ", "s31yz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
              "\[Rho]20"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30y", " ", 
              "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s31xz", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s31yz", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{"3", " ", "s30z", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{"s31zz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{"s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s30z", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
              "\[Rho]30"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", 
              "\[Rho]30"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"3", " ", "s20z", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"s21zz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11zz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s20z", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s11zz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"s21xz", " ", "s31xz"}], "+", 
                RowBox[{"s21yz", " ", "s31yz"}], "+", 
                RowBox[{"s21zz", " ", "s31zz"}], "+", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s11xz", " ", "s21xz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s11yz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"3", " ", "s11yz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s20x", " ", "s31xz"}], "+", 
             RowBox[{"s11xz", " ", "s20y", " ", "s31xz"}], "+", 
             RowBox[{"3", " ", "s11xz", " ", "s20x", " ", "s31yz"}], "-", 
             RowBox[{"3", " ", "s11yz", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"3", " ", "s11yz", " ", "s20z", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21zz", " ", "s30x", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30z", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20z", " ", "s31xz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20x", " ", "s31zz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30x", " ", 
              "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s31xz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s11xz", " ", "s31zz", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{"3", " ", "s30y", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{"s31yz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s30x", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", 
              "\[Rho]21z"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{"s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s30y", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20x", " ", 
              "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"3", " ", "s20y", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"s21yz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11yz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], 
             "+", 
             RowBox[{"s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s20y", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s11yz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "-", 
                RowBox[{"9", " ", "s20x", " ", "s30y"}], "+", 
                RowBox[{"s21yz", " ", "s31xz"}], "+", 
                RowBox[{"3", " ", "s21xz", " ", "s31yz"}], "+", 
                RowBox[{
                "9", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}], 
                "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}], 
               ")"}]}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "+", 
                RowBox[{"9", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"9", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"s21xz", " ", "s31xz"}], "-", 
                RowBox[{"3", " ", "s21yz", " ", "s31yz"}], "+", 
                RowBox[{"3", " ", "s21zz", " ", "s31zz"}], "+", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s20x", " ", "s31xz"}], "+", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31xz"}], "+", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "-", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
              "\[Rho]10"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20y", " ", "s31xz", " ", "\[Rho]11z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s20x", " ", "s31yz", " ", "\[Rho]11z"}], 
             "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s31xz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s31yz", " ", "\[Rho]20"}], 
             "-", 
             RowBox[{"3", " ", "s30z", " ", "\[Rho]10", " ", "\[Rho]20"}], 
             "+", 
             RowBox[{"s31zz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}], 
             "+", 
             RowBox[{"s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s30z", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
              "\[Rho]30"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "\[Rho]30"}], 
             "+", 
             RowBox[{"3", " ", "s20z", " ", "\[Rho]10", " ", "\[Rho]30"}], 
             "-", 
             RowBox[{"s21zz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11zz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{
             "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], 
             "-", 
             RowBox[{"s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
             RowBox[{"s20z", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s11zz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20z", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20x", " ", "s30z"}], "+", 
                RowBox[{"s21zz", " ", "s31xz"}], "-", 
                RowBox[{"s21xz", " ", "s31zz"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{"\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]21z"}], 
                "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "\[Rho]30"}], 
                "-", 
                RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]31z"}]}], 
               ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"s21xz", " ", "s31xz"}], "+", 
                RowBox[{"s21yz", " ", "s31yz"}], "-", 
                RowBox[{"s21zz", " ", "s31zz"}], "-", 
                RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
                RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}],
           "-", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s10x", " ", "s20z", " ", "s30y"}], 
                "+", 
                RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "+", 
                RowBox[{"s11xz", " ", "s20z", " ", "s31yz"}], "+", 
                RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30z", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21zz", " ", "s31zz", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21zz", " ", "s30z", " ", 
                 "\[Rho]11z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s20z", " ", "s31zz", " ", 
                 "\[Rho]11z"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30x", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30z", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11xz", " ", "s31xz", " ", 
                 "\[Rho]20"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11zz", " ", "s31zz", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11xz", " ", "s30x", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11zz", " ", "s30z", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s10x", " ", "s31xz", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s10z", " ", "s31zz", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{"s10y", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
                   RowBox[{"s21zz", " ", "s31xz"}], "-", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], 
                   "+", 
                   RowBox[{
                   "\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]21z"}]}], 
                  ")"}]}], "-", 
                RowBox[{"s11yz", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"s21zz", " ", "s30x"}], "+", 
                   RowBox[{"s20z", " ", "s31xz"}], "-", 
                   RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"s31yz", " ", "\[Rho]20"}], "+", 
                    RowBox[{"s30y", " ", "\[Rho]21z"}]}], ")"}]}]}], ")"}]}], 
                "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20z", " ", 
                 "\[Rho]30"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11zz", " ", "s21zz", " ", 
                 "\[Rho]30"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "\[Rho]10", " ", "\[Rho]20", 
                 " ", "\[Rho]30"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "\[Rho]11z", " ", "\[Rho]21z", " ", 
                 "\[Rho]30"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11zz", " ", "s20z", " ", 
                 "\[Rho]31z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s10z", " ", "s21zz", " ", 
                 "\[Rho]31z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "\[Rho]11z", " ", "\[Rho]20", " ", 
                 "\[Rho]31z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "\[Rho]10", " ", "\[Rho]21z", " ", 
                 "\[Rho]31z"}]}], ")"}]}], "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s10z", " ", "s20z", " ", "s30x"}], 
                "-", 
                RowBox[{"3", " ", "s11xz", " ", "s21xz", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s11yz", " ", "s21yz", " ", "s30x"}], "+", 
                RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "+", 
                RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
                RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "-", 
                RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "+", 
                RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "+", 
                RowBox[{"3", " ", "s11xz", " ", "s21zz", " ", "s30z"}], "-", 
                RowBox[{"3", " ", "s11xz", " ", "s20x", " ", "s31xz"}], "+", 
                RowBox[{"3", " ", "s11yz", " ", "s20y", " ", "s31xz"}], "+", 
                RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "+", 
                RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"s11yz", " ", "s20x", " ", "s31yz"}], "+", 
                RowBox[{"s11xz", " ", "s20y", " ", "s31yz"}], "+", 
                RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "+", 
                RowBox[{"3", " ", "s11xz", " ", "s20z", " ", "s31zz"}], "+", 
                RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30y", " ", 
                 "\[Rho]10"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21zz", " ", "s30y", " ", 
                 "\[Rho]11z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s21yz", " ", "s30z", " ", 
                 "\[Rho]11z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s20z", " ", "s31yz", " ", 
                 "\[Rho]11z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s20y", " ", "s31zz", " ", 
                 "\[Rho]11z"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11zz", " ", "s31yz", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s31zz", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{"3", " ", "s30x", " ", "\[Rho]10", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{"s31xz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", 
                 "\[Rho]21z"}], "+", 
                RowBox[{
                "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
                 "\[Rho]21z"}], "-", 
                RowBox[{"s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
                RowBox[{"s30x", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
                 "\[Rho]30"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", 
                 "\[Rho]30"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", 
                 "\[Rho]30"}], "-", 
                RowBox[{"3", " ", "s20x", " ", "\[Rho]10", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{"s21xz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
                RowBox[{"s11xz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", 
                 "\[Rho]31z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", 
                 "\[Rho]31z"}], "-", 
                RowBox[{
                "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
                 "\[Rho]31z"}], "+", 
                RowBox[{"s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
                RowBox[{"s20x", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
                RowBox[{"s11xz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
                RowBox[{"s10y", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "9"}], " ", "s20y", " ", "s30x"}], "-", 
                   RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                   RowBox[{"3", " ", "s21yz", " ", "s31xz"}], "+", 
                   RowBox[{"s21xz", " ", "s31yz"}], "-", 
                   RowBox[{
                   "9", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                   "+", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "s31zz", " ", 
                    "\[Rho]21z"}], "+", 
                   RowBox[{
                   "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], 
                   "-", 
                   RowBox[{
                   "\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}], 
                  ")"}]}], "+", 
                RowBox[{"s10x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"9", " ", "s20x", " ", "s30x"}], "-", 
                   RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                   RowBox[{"9", " ", "s20z", " ", "s30z"}], "-", 
                   RowBox[{"3", " ", "s21xz", " ", "s31xz"}], "+", 
                   RowBox[{"s21yz", " ", "s31yz"}], "+", 
                   RowBox[{"3", " ", "s21zz", " ", "s31zz"}], "+", 
                   RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                   RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.436539327616841*^9, 3.437140159663995*^9, 
  3.4371518743982*^9, 3.4371535769643126`*^9, 3.4371570535119596`*^9, 
  3.4372270684732237`*^9, 3.4372284798271427`*^9, 3.4372317636352935`*^9, 
  3.4471788572215085`*^9, 3.4474163089506483`*^9, 3.447432672970028*^9, 
  3.449423113804496*^9, 3.44958694421294*^9, 3.449593972889928*^9}],

Cell[BoxData["\<\"------------------- \
----------------------------------\"\>"], "Print",
 CellChangeTimes->{3.4371535769643126`*^9, 3.4371570536059523`*^9, 
  3.437227068488852*^9, 3.4372284798271427`*^9, 3.437231763650922*^9, 
  3.4471788572215085`*^9, 3.4474163079502573`*^9, 3.447432672047952*^9, 
  3.4494231076623774`*^9, 3.449586937992877*^9, 3.449593972936819*^9}]
}, Open  ]]
},
WindowSize->{1016, 668},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Microsoft Windows (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 243, 9, 101, "Input"],
Cell[791, 31, 2427, 66, 111, "Text"],
Cell[3221, 99, 10908, 260, 792, "Input"],
Cell[CellGroupData[{
Cell[14154, 363, 11508, 255, 516, "Input"],
Cell[25665, 620, 1265, 17, 30, "Output"]
}, Open  ]],
Cell[26945, 640, 650, 16, 194, "Input"],
Cell[CellGroupData[{
Cell[27620, 660, 52224, 1170, 2083, "Input"],
Cell[79847, 1832, 9613, 216, 347, "Output"]
}, Open  ]],
Cell[89475, 2051, 313, 10, 58, "Input"],
Cell[CellGroupData[{
Cell[89813, 2065, 5138, 120, 620, "Input"],
Cell[94954, 2187, 217, 3, 30, "Output"]
}, Open  ]],
Cell[95186, 2193, 199, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[95410, 2202, 1784, 46, 160, "Input"],
Cell[97197, 2250, 190, 3, 30, "Output"]
}, Open  ]],
Cell[97402, 2256, 199, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[97626, 2265, 1732, 45, 160, "Input"],
Cell[99361, 2312, 165, 2, 30, "Output"]
}, Open  ]],
Cell[99541, 2317, 199, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[99765, 2326, 1538, 41, 140, "Input"],
Cell[101306, 2369, 2894, 80, 113, "Output"]
}, Open  ]],
Cell[104215, 2452, 504, 12, 31, "Input"],
Cell[CellGroupData[{
Cell[104744, 2468, 2055, 47, 192, "Input"],
Cell[106802, 2517, 524, 15, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107363, 2537, 1758, 45, 160, "Input"],
Cell[109124, 2584, 194, 3, 30, "Output"]
}, Open  ]],
Cell[109333, 2590, 201, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[109559, 2599, 1536, 41, 140, "Input"],
Cell[111098, 2642, 165, 2, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111300, 2649, 179, 4, 31, "Input"],
Cell[111482, 2655, 205, 4, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111724, 2664, 1538, 41, 140, "Input"],
Cell[113265, 2707, 2963, 81, 113, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[116265, 2793, 1962, 46, 172, "Input"],
Cell[118230, 2841, 522, 15, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[118789, 2861, 1318, 37, 140, "Input"],
Cell[120110, 2900, 5674, 154, 233, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[125821, 3059, 743, 18, 52, "Input"],
Cell[126567, 3079, 3650, 102, 179, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130254, 3186, 2247, 54, 172, "Input"],
Cell[132504, 3242, 496, 16, 47, "Output"]
}, Open  ]],
Cell[133015, 3261, 161, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[133201, 3268, 1562, 36, 132, "Input"],
Cell[134766, 3306, 397, 11, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[135200, 3322, 277, 6, 31, "Input"],
Cell[135480, 3330, 3510, 97, 179, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139027, 3432, 2066, 51, 172, "Input"],
Cell[141096, 3485, 494, 14, 47, "Output"]
}, Open  ]],
Cell[141605, 3502, 162, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[141792, 3509, 1863, 44, 152, "Input"],
Cell[143658, 3555, 429, 11, 47, "Output"]
}, Open  ]],
Cell[144102, 3569, 381, 11, 41, "Input"],
Cell[CellGroupData[{
Cell[144508, 3584, 7746, 203, 572, "Input"],
Cell[152257, 3789, 124, 2, 30, "Output"]
}, Open  ]],
Cell[152396, 3794, 348, 10, 41, "Input"],
Cell[152747, 3806, 290, 8, 41, "Input"],
Cell[CellGroupData[{
Cell[153062, 3818, 2189, 40, 192, "Input"],
Cell[CellGroupData[{
Cell[155276, 3862, 148, 2, 23, "Print"],
Cell[155427, 3866, 1060, 14, 233, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[156536, 3886, 3414, 90, 292, "Input"],
Cell[159953, 3978, 1106, 16, 233, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[161096, 3999, 94, 1, 31, "Input"],
Cell[161193, 4002, 774, 24, 47, "Output"]
}, Open  ]],
Cell[161982, 4029, 94, 1, 31, "Input"],
Cell[162079, 4032, 533, 15, 217, "Input"],
Cell[CellGroupData[{
Cell[162637, 4051, 52877, 1179, 2043, "Input"],
Cell[215517, 5232, 5953, 138, 219, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221507, 5375, 5409, 130, 706, "Input"],
Cell[226919, 5507, 119, 2, 30, "Output"]
}, Open  ]],
Cell[227053, 5512, 178, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[227256, 5521, 1768, 46, 160, "Input"],
Cell[229027, 5569, 143, 2, 30, "Output"]
}, Open  ]],
Cell[229185, 5574, 176, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[229386, 5583, 1768, 46, 160, "Input"],
Cell[231157, 5631, 141, 2, 30, "Output"]
}, Open  ]],
Cell[231313, 5636, 176, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[231514, 5645, 1519, 41, 140, "Input"],
Cell[233036, 5688, 117, 2, 30, "Output"]
}, Open  ]],
Cell[233168, 5693, 202, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[233395, 5702, 1762, 45, 180, "Input"],
Cell[235160, 5749, 884, 23, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236081, 5777, 1436, 33, 92, "Input"],
Cell[237520, 5812, 375, 10, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[237932, 5827, 1519, 41, 140, "Input"],
Cell[239454, 5870, 1514, 37, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[241005, 5912, 1501, 35, 132, "Input"],
Cell[242509, 5949, 322, 10, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242868, 5964, 1521, 41, 140, "Input"],
Cell[244392, 6007, 1514, 37, 86, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245943, 6049, 1503, 35, 132, "Input"],
Cell[247449, 6086, 321, 10, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247807, 6101, 1301, 37, 140, "Input"],
Cell[249111, 6140, 3561, 95, 162, "Output"]
}, Open  ]],
Cell[252687, 6238, 178, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[252890, 6245, 506, 11, 31, "Input"],
Cell[253399, 6258, 2098, 51, 105, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255534, 6314, 1676, 39, 152, "Input"],
Cell[257213, 6355, 401, 11, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257651, 6371, 324, 7, 31, "Input"],
Cell[257978, 6380, 2052, 49, 105, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[260067, 6434, 1605, 38, 152, "Input"],
Cell[261675, 6474, 424, 12, 47, "Output"]
}, Open  ]],
Cell[262114, 6489, 375, 11, 41, "Input"],
Cell[CellGroupData[{
Cell[262514, 6504, 6127, 165, 352, "Input"],
Cell[268644, 6671, 121, 2, 30, "Output"]
}, Open  ]],
Cell[268780, 6676, 278, 9, 41, "Input"],
Cell[269061, 6687, 290, 8, 41, "Input"],
Cell[CellGroupData[{
Cell[269376, 6699, 2243, 41, 192, "Input"],
Cell[CellGroupData[{
Cell[271644, 6744, 148, 2, 23, "Print"],
Cell[271795, 6748, 820, 12, 138, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[272664, 6766, 3212, 86, 312, "Input"],
Cell[275879, 6854, 829, 11, 138, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276745, 6870, 94, 1, 31, "Input"],
Cell[276842, 6873, 719, 21, 47, "Output"]
}, Open  ]],
Cell[277576, 6897, 530, 11, 145, "Input"],
Cell[278109, 6910, 94, 1, 31, "Input"],
Cell[CellGroupData[{
Cell[278228, 6915, 230148, 5051, 8669, "Input"],
Cell[508379, 11968, 380, 5, 23, "Print"],
Cell[508762, 11975, 9489, 215, 337, "Output"],
Cell[518254, 12192, 381, 5, 23, "Print"],
Cell[518638, 12199, 74425, 1577, 2454, "Output"],
Cell[593066, 13778, 378, 5, 23, "Print"],
Cell[593447, 13785, 54325, 1189, 1595, "Output"],
Cell[647775, 14976, 381, 5, 23, "Print"],
Cell[648159, 14983, 116523, 2418, 3556, "Output"],
Cell[764685, 17403, 385, 5, 23, "Print"],
Cell[765073, 17410, 170243, 3442, 5610, "Output"],
Cell[935319, 20854, 373, 5, 23, "Print"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> 3NFD-terms.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    707860,      17053]
NotebookOptionsPosition[    696235,      16687]
NotebookOutlinePosition[    696641,      16704]
CellTagsIndexPosition[    696598,      16701]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"D", "-", "term"}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->72,
  FontSlant->"Italic"]], "Input"],

Cell[TextData[{
 "Implements the D - term of the interaction : ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    FractionBox[
     SubscriptBox["g", 
      RowBox[{"A", "  "}]], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SubscriptBox["f", "\[CapitalPi]"], ")"}], 
       RowBox[{"2", "    "}]]}]]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 Cell[BoxData[
  FormBox[
   FractionBox[
    SubscriptBox["C", 
     RowBox[{"D", "  "}]], 
    SuperscriptBox[
     RowBox[{"(", 
      SubscriptBox["f", "\[CapitalPi]"], ")"}], 
     RowBox[{"2", "    "}]]], TraditionalForm]],
  FormatType->"TraditionalForm"],
 Cell[BoxData[
  FormBox[
   FractionBox[
    SubscriptBox["1", "  "], 
    SuperscriptBox[
     RowBox[{"(", 
      SubscriptBox["\[CapitalLambda]", "x"], ")"}], 
     RowBox[{"2", "    "}]]], TraditionalForm]]],
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Sigma]2", " ", ".", " ", "q3"}], "    ", 
       RowBox[{"\[Sigma]3", ".", " ", "q3"}]}], " ", ")"}], "   ", 
     RowBox[{"\[Tau]2", ".", " ", 
      SubscriptBox["\[Tau]3", "  "]}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", "q3", ")"}], 
      RowBox[{"2", "    "}]], "+", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       SubscriptBox["m", "\[CapitalPi]"], ")"}], 
      RowBox[{"2", "    "}]]}]], TraditionalForm]]],
 " .   Note that the constant of the Interaction is to be plugged back only \
at the end. \n     Refer the corresponding section in the Manuscript."
}], "Text",
 CellChangeTimes->{{3.466176496425888*^9, 3.4661766735078893`*^9}, {
  3.4661775156810274`*^9, 3.466177744035902*^9}, {3.4661777776046314`*^9, 
  3.4661779102698746`*^9}},
 FontSize->16],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"iM", "=", 
     RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]x", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]y", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]z", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]x", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]y", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]z", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]", "=", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]x", ",", "\[Sigma]y", ",", "\[Sigma]z"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]", "=", 
     RowBox[{"{", 
      RowBox[{"\[Tau]x", ",", "\[Tau]y", ",", "\[Tau]z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", "the", " ", "actual", " ", "calculation"}], ",", " ", 
     RowBox[{
     "one", " ", "should", " ", "use", " ", "the", " ", "generalized", " ", 
      RowBox[{"DM", "/", "not"}], " ", "in", " ", "the", " ", "HFB", " ", 
      "sense"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
       "rather", " ", "in", " ", "the", " ", "sense", " ", "that", " ", "not",
         " ", "diagonal", " ", "in", " ", "iso"}], "-", 
       RowBox[{"spin", " ", "space"}]}], "/."}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]11", "=", 
     RowBox[{"{", 
      RowBox[{"\[Rho]11x", ",", "\[Rho]11y", ",", "\[Rho]11z"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s10", "=", 
     RowBox[{"{", 
      RowBox[{"s10x", ",", "s10y", ",", "s10z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
     "the", " ", "cols", " ", "isospin", " ", "coordinates"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s11", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s11xx", ",", "s11xy", ",", "s11xz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s11yx", ",", "s11yy", ",", "s11yz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s11zx", ",", "s11zy", ",", "s11zz"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]21", "=", 
     RowBox[{"{", 
      RowBox[{"\[Rho]21x", ",", "\[Rho]21y", ",", "\[Rho]21z"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s20", "=", 
     RowBox[{"{", 
      RowBox[{"s20x", ",", "s20y", ",", "s20z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
     "the", " ", "cols", " ", "isospin", " ", "coordinates"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s21xx", ",", "s21xy", ",", "s21xz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s21yx", ",", "s21yy", ",", "s21yz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s21zx", ",", "s21zy", ",", "s21zz"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]31", "=", 
     RowBox[{"{", 
      RowBox[{"\[Rho]31x", ",", "\[Rho]31y", ",", "\[Rho]31z"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s30", "=", 
     RowBox[{"{", 
      RowBox[{"s30x", ",", "s30y", ",", "s30z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
     "the", " ", "cols", " ", "isospin", " ", "coordinates"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s31xx", ",", "s31xy", ",", "s31xz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s31yx", ",", "s31yy", ",", "s31yz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s31zx", ",", "s31zy", ",", "s31zz"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"q3", "=", 
     RowBox[{"{", 
      RowBox[{"q3x", ",", "q3y", ",", "q3z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
       "Now", " ", "the", " ", "main", " ", "problem", " ", "is", " ", "in", 
        " ", "defining", " ", "the", " ", "Tr1", " ", "Tr2", " ", "Tr3"}], 
       "..."}], "since", " ", "there", " ", "is", " ", "no", " ", "way"}], 
     ",", " ", 
     RowBox[{"at", " ", "least", " ", "a", " ", "simple", " ", "way"}], ",", 
     " ", 
     RowBox[{
      RowBox[{
      "of", " ", "doing", " ", "this", " ", "symbolically", " ", "one", " ", 
       "has", " ", "to", " ", "parse", " ", "the", " ", "overall", " ", 
       "expression", " ", "manually", " ", "and", " ", "write", " ", "it", 
       " ", "in", " ", "terms", " ", "of", " ", "the", " ", "terms", " ", 
       "defined", " ", "above"}], ".."}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.4492402329336233`*^9, 3.449240401940483*^9}, {
   3.4494048205062747`*^9, 3.449404830133554*^9}, {3.4494063188922586`*^9, 
   3.4494063194080057`*^9}, {3.449496040077309*^9, 3.449496045828781*^9}, 
   3.46617664644002*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   StyleBox[
    RowBox[{
     RowBox[{"Direct", " ", "part", " ", "of", " ", "the", " ", "D"}], "-", 
     "term"}],
    FontFamily->"Courier New",
    FontSize->24], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"V3NDirectHFD", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
         RowBox[{
          RowBox[{"1", "/", "2"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]10", "*", 
               RowBox[{"Tr", "[", "iM", "]"}], "*", 
               RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", "iM", "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"(", 
                 RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"(", 
                 RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
               RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]20", "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]30", "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"q3", "[", 
             RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
            RowBox[{"q3", "[", 
             RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], ")"}]}]}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{
  3.43646835575*^9, {3.449404814692398*^9, 3.4494048668453703`*^9}, 
   3.449405691993844*^9, 3.4494059554312115`*^9, {3.449406012100878*^9, 
   3.4494060369036245`*^9}, {3.4494062595969706`*^9, 3.449406285524984*^9}, 
   3.4494063279569044`*^9, {3.4494064160402575`*^9, 3.449406468443289*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", "s21xz"}], "+", 
    RowBox[{"q3y", " ", "s21yz"}], "+", 
    RowBox[{"q3z", " ", "s21zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", "s31xz"}], "+", 
    RowBox[{"q3y", " ", "s31yz"}], "+", 
    RowBox[{"q3z", " ", "s31zz"}]}], ")"}], " ", "\[Rho]10"}]], "Output",
 CellChangeTimes->{
  3.4494063288321114`*^9, {3.4494064433435965`*^9, 3.4494064751323724`*^9}, 
   3.4494911047240744`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   StyleBox[" ",
    FontFamily->"Courier New",
    FontSize->24], 
   RowBox[{
    StyleBox[
     RowBox[{
     "Single", " ", "Exchange", " ", "part", " ", "of", " ", "the", " ", "D"}],
     FontFamily->"Courier New",
     FontSize->24], 
    StyleBox["-",
     FontFamily->"Courier New",
     FontSize->24], 
    RowBox[{
     StyleBox["term",
      FontFamily->"Courier New",
      FontSize->24], 
     StyleBox["\[IndentingNewLine]",
      FontFamily->"Courier New",
      FontSize->24], "\t\t", "part"}], "-", "I"}], " ", "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.416664017668642*^9, 3.41666403137168*^9}, {
  3.4166640859025807`*^9, 3.4166640924962883`*^9}, {3.43647519078125*^9, 
  3.436475191046875*^9}, {3.4469931196854706`*^9, 3.446993146393552*^9}, {
  3.4494065271759434`*^9, 3.449406528504383*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange1HFD1", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]10", "*", 
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
              RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]1", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s11", "[", 
                   RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]20", "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]3", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s21", "[", 
                   RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]30", "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]5", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s31", "[", 
                   RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"q3", "[", 
            RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
           RowBox[{"q3", "[", 
            RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], ")"}]}]}]}]}], "]"}]}], 
   ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange1HFD2", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]10", "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"(", 
                 RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]20", "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]30", "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"q3", "[", 
             RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
            RowBox[{"q3", "[", 
             RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], ")"}]}]}]}]}]}], 
     "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange1HFD3", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]10", "*", 
               RowBox[{"Tr", "[", "iM", "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", "iM", "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"(", 
                 RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]20", "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]30", "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"q3", "[", 
             RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
            RowBox[{"q3", "[", 
             RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], ")"}]}]}]}]}]}], 
     "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange1HFD4", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", "/", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Rho]10", "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                ")"}]}], ")"}], "*", 
             RowBox[{"1", "/", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Rho]20", "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                ")"}]}], ")"}], "*", 
             RowBox[{"1", "/", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Rho]30", "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                ")"}]}], ")"}], "*", 
             RowBox[{"q3", "[", 
              RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
             RowBox[{"q3", "[", 
              RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], ")"}]}]}]}]}]}]}], 
     "]"}]}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}], "\n", "\n"}], "\[IndentingNewLine]", 
 RowBox[{"V3NSingleExchange1HFD", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
    "V3NSingleExchange1HFD1", " ", "+", " ", "V3NSingleExchange1HFD2", "+", 
     " ", "V3NSingleExchange1HFD3", " ", "+", " ", "V3NSingleExchange1HFD4"}],
     ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
       "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}], 
       ",", 
       RowBox[{
       "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
      "}"}]}]}], "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.41657625729362*^9, 3.416576276816181*^9}, 
   3.4165880705750694`*^9, {3.4165881752069755`*^9, 3.4165882044832764`*^9}, {
   3.4165886152111807`*^9, 3.4165886184936275`*^9}, {3.436395618015625*^9, 
   3.4363956838125*^9}, {3.43639575375*^9, 3.4363957739375*^9}, {
   3.436395854734375*^9, 3.436395870859375*^9}, {3.4363960708125*^9, 
   3.436396084671875*^9}, {3.43639612775*^9, 3.436396444609375*^9}, {
   3.436396574390625*^9, 3.43639658165625*^9}, {3.4363966426875*^9, 
   3.436396673671875*^9}, {3.4363967125*^9, 3.43639678840625*^9}, {
   3.43639689328125*^9, 3.436396938890625*^9}, {3.43639697678125*^9, 
   3.4363970305*^9}, {3.436470084796875*^9, 3.436470095453125*^9}, {
   3.436474108734375*^9, 3.43647414259375*^9}, 3.4364742783125*^9, {
   3.436475236578125*^9, 3.436475238234375*^9}, {3.446986810106531*^9, 
   3.4469868138886766`*^9}, {3.4494071344447107`*^9, 3.4494071721723924`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", "s21xz"}], "+", 
    RowBox[{"q3y", " ", "s21yz"}], "+", 
    RowBox[{"q3z", " ", "s21zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s30y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s30z"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "s31yz"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "s31zz"}], "+", 
       RowBox[{"s31xz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s30x", " ", "\[Rho]11z"}], "+", 
       RowBox[{"s11xz", " ", "\[Rho]30"}], "+", 
       RowBox[{"s10x", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
    RowBox[{"q3y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "s30x"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s30z"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "s31xz"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s31zz"}], "+", 
       RowBox[{"s31yz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s30y", " ", "\[Rho]11z"}], "+", 
       RowBox[{"s11yz", " ", "\[Rho]30"}], "+", 
       RowBox[{"s10y", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
    RowBox[{"q3z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "s11yz", " ", "s30x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s30y"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "s31xz"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s31yz"}], "+", 
       RowBox[{"s31zz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s30z", " ", "\[Rho]11z"}], "+", 
       RowBox[{"s11zz", " ", "\[Rho]30"}], "+", 
       RowBox[{"s10z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.446992781296605*^9, 3.446993029432537*^9, 
  3.446993261461779*^9, 3.44699617943021*^9, 3.447075767674451*^9, 
  3.4494071818621864`*^9, 3.4494911141324916`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.4469927747482224`*^9, 3.446992784125382*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"define", " ", "the", " ", "intermediate", " ", "quantities"}], 
      "..."}], " ", "still", " ", "a", " ", "vector", " ", "in", " ", 
     "spin"}], "-", 
    RowBox[{"space", "!"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "4"]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q3x", " ", "s21xz"}], "+", 
           RowBox[{"q3y", " ", "s21yz"}], "+", 
           RowBox[{"q3z", " ", "s21zz"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"q3x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s30y"}], 
              "+", 
              RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s30z"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "s31yz"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "s31zz"}], "+", 
              RowBox[{"s31xz", " ", "\[Rho]10"}], "+", 
              RowBox[{"s30x", " ", "\[Rho]11z"}], "+", 
              RowBox[{"s11xz", " ", "\[Rho]30"}], "+", 
              RowBox[{"s10x", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
           RowBox[{"q3y", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "s30x"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s30z"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "s31xz"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s31zz"}], "+", 
              RowBox[{"s31yz", " ", "\[Rho]10"}], "+", 
              RowBox[{"s30y", " ", "\[Rho]11z"}], "+", 
              RowBox[{"s11yz", " ", "\[Rho]30"}], "+", 
              RowBox[{"s10y", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
           RowBox[{"q3z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", "s11yz", " ", "s30x"}], 
              "+", 
              RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s30y"}], "-", 
              RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "s31xz"}], "+", 
              RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s31yz"}], "+", 
              RowBox[{"s31zz", " ", "\[Rho]10"}], "+", 
              RowBox[{"s30z", " ", "\[Rho]11z"}], "+", 
              RowBox[{"s11zz", " ", "\[Rho]30"}], "+", 
              RowBox[{"s10z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], ")"}],
        "\[IndentingNewLine]", "-", "\[IndentingNewLine]", 
       RowBox[{"(", "\[IndentingNewLine]", " ", 
        RowBox[{
         RowBox[{"a1", "     ", "\[Rho]10", "  ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", ".", "s21z"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", ".", "s31z"}], ")"}]}], " ", ")"}]}], 
         "\[IndentingNewLine]", "+", "\[IndentingNewLine]", 
         RowBox[{"a2", "     ", "\[Rho]11z", "  ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", ".", "s21z"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", ".", "s30"}], ")"}]}], " ", ")"}]}], " ", 
         "\[IndentingNewLine]", "+", "\[IndentingNewLine]", 
         RowBox[{"a3", "    ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s21z"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"q3", ".", 
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s30"}], "]"}]}], " ", ")"}]}], 
         "\[IndentingNewLine]", "+", "\[IndentingNewLine]", " ", 
         RowBox[{"a4", "   ", "\[Rho]30", "  ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s11z"}], " ", ")"}]}], "\[IndentingNewLine]", 
         "+", "\[IndentingNewLine]", 
         RowBox[{"a5", "    ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s21z"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"q3", ".", 
            RowBox[{"Cross", "[", 
             RowBox[{"s10", ",", "s31z"}], "]"}]}], " ", ")"}]}], 
         "\[IndentingNewLine]", "+", "\[IndentingNewLine]", " ", 
         RowBox[{"a6", "   ", "\[Rho]31z", "  ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s10"}], " ", ")"}]}]}], "\[IndentingNewLine]", 
        "\[IndentingNewLine]", ")"}]}], "\[Equal]", "0"}], 
     "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{
      "\[Rho]30", ",", "\[Rho]31z", ",", "\[Rho]20", ",", "\[Rho]21z", ",", 
       "\[Rho]10", ",", "\[Rho]11z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
       "s10x", ",", "s10y", ",", "s10z", ",", "s11xz", ",", "s11yz", ",", 
       "s11zz", ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", 
       "s30y", ",", "s30z", "\[IndentingNewLine]", ",", "s21xz", ",", "s21yz",
        ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
      "\[IndentingNewLine]", "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.446992052915351*^9, 3.446992095518097*^9}, {
   3.446992133932458*^9, 3.4469923240976124`*^9}, 3.4469923923632655`*^9, {
   3.446992667082796*^9, 3.446992669599001*^9}, {3.4469927171724596`*^9, 
   3.446992763058029*^9}, {3.44699279475283*^9, 3.4469928267289457`*^9}, {
   3.446992946225338*^9, 3.4469929570716553`*^9}, 3.446993046030216*^9, {
   3.449425578169735*^9, 3.449425639746211*^9}, {3.449425675238535*^9, 
   3.4494257388624353`*^9}, {3.4494257869988317`*^9, 3.449425821053769*^9}, {
   3.449425997486163*^9, 3.449426009004515*^9}, {3.449426209206934*^9, 
   3.449426220178211*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a1", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}], ",", 
    RowBox[{"a2", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}], ",", 
    RowBox[{"a3", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "4"]}]}], ",", 
    RowBox[{"a4", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}], ",", 
    RowBox[{"a5", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "4"]}]}], ",", 
    RowBox[{"a6", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4494264233805895`*^9, 3.449491129229719*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.449426657917489*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  StyleBox[" ",
   FontFamily->"Courier New",
   FontSize->24], 
  RowBox[{
   StyleBox[
    RowBox[{
    "Single", " ", "Exchange", " ", "part", " ", "of", " ", "the", " ", "D"}],
    FontFamily->"Courier New",
    FontSize->24], 
   StyleBox["-",
    FontFamily->"Courier New",
    FontSize->24], 
   RowBox[{
    StyleBox["term",
     FontFamily->"Courier New",
     FontSize->24], 
    StyleBox["\[IndentingNewLine]",
     FontFamily->"Courier New",
     FontSize->24], "\t\t", "part"}], "-", "II"}], " ", "*)"}]], "Input",
 CellChangeTimes->{
  3.416664108027439*^9, {3.43647519840625*^9, 3.436475199296875*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange2HFD1", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "8"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]10", "*", 
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
              RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]1", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s11", "[", 
                   RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]20", "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]3", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s21", "[", 
                   RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]30", "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]5", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s31", "[", 
                   RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"q3", "[", 
            RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
           RowBox[{"q3", "[", 
            RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], ")"}]}]}]}]}], "]"}]}], 
   ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange2HFD2", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "8"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]10", "*", 
               RowBox[{"Tr", "[", "iM", "]"}], "*", 
               RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", "iM", "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"(", 
                 RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"(", 
                 RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
               RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]20", "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]30", "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"q3", "[", 
             RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
            RowBox[{"q3", "[", 
             RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], ")"}]}]}]}]}]}], 
     "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange2HFD3", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", "8"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]10", "*", 
               RowBox[{"Tr", "[", "iM", "]"}], "*", 
               RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", "iM", "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"(", 
                 RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"(", 
                 RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
               RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]20", "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]30", "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"q3", "[", 
             RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
            RowBox[{"q3", "[", 
             RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], ")"}]}]}]}]}]}], 
     "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange2HFD4", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "1"}], "/", "8"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", "/", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Rho]10", "*", 
                RowBox[{"Tr", "[", "iM", "]"}], "*", 
                RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", "iM", "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"(", 
                  RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{"(", 
                  RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
                RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                   RowBox[{"Tr", "[", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], 
                ")"}]}], ")"}], "*", 
             RowBox[{"1", "/", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Rho]20", "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                ")"}]}], ")"}], "*", 
             RowBox[{"1", "/", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Rho]30", "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                ")"}]}], ")"}], "*", 
             RowBox[{"q3", "[", 
              RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
             RowBox[{"q3", "[", 
              RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], ")"}]}]}]}]}]}]}], 
     "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}], "\n"}], "\[IndentingNewLine]", 
 RowBox[{"V3NSingleExchange2HFD", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
    "V3NSingleExchange2HFD1", " ", "+", " ", "V3NSingleExchange2HFD2", "+", 
     " ", "V3NSingleExchange2HFD3", " ", "+", " ", "V3NSingleExchange2HFD4"}],
     ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
       "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}], 
       ",", 
       RowBox[{
       "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}], 
       ",", "\[IndentingNewLine]", 
       RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
      "}"}]}]}], "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.4165882300551014`*^9, 3.416588259894108*^9}, {
   3.4165883753580885`*^9, 3.4165885733052735`*^9}, {3.416588636593978*^9, 
   3.416588691520258*^9}, {3.4165887533406115`*^9, 3.4165887855726237`*^9}, 
   3.436475221203125*^9, {3.436475267875*^9, 3.436475299359375*^9}, {
   3.43647533715625*^9, 3.436475387359375*^9}, {3.43647557515625*^9, 
   3.436475641390625*^9}, {3.436475725953125*^9, 3.436476002875*^9}, {
   3.446986817061303*^9, 3.4469868212654233`*^9}, {3.4469936440260744`*^9, 
   3.4469936482457423`*^9}, 3.4494075487146616`*^9, {3.44940758047218*^9, 
   3.449407580784754*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", "\[Rho]10", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "q3y", " ", "q3z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "s20z", " ", "s30y"}], "-", 
       RowBox[{"3", " ", "s20y", " ", "s30z"}], "+", 
       RowBox[{"s21zz", " ", "s31yz"}], "+", 
       RowBox[{"s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", "q3x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "-", 
          RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
          RowBox[{"s21yz", " ", "s31xz"}], "+", 
          RowBox[{"s21xz", " ", "s31yz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s20z", " ", "s30x"}], "-", 
          RowBox[{"3", " ", "s20x", " ", "s30z"}], "+", 
          RowBox[{"s21zz", " ", "s31xz"}], "+", 
          RowBox[{"s21xz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q3x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "+", 
       RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
       RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
       RowBox[{"s21xz", " ", "s31xz"}], "-", 
       RowBox[{"s21yz", " ", "s31yz"}], "-", 
       RowBox[{"s21zz", " ", "s31zz"}], "-", 
       RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
       RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q3y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
       RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
       RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
       RowBox[{"s21xz", " ", "s31xz"}], "+", 
       RowBox[{"s21yz", " ", "s31yz"}], "-", 
       RowBox[{"s21zz", " ", "s31zz"}], "-", 
       RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
       RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q3z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
       RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
       RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
       RowBox[{"s21xz", " ", "s31xz"}], "-", 
       RowBox[{"s21yz", " ", "s31yz"}], "+", 
       RowBox[{"s21zz", " ", "s31zz"}], "-", 
       RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
       RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.416588582511756*^9, 3.41658878861719*^9, 3.4362900821125655`*^9, 
   3.4362928765062456`*^9, {3.43647535075*^9, 3.43647538884375*^9}, 
   3.4364760071875*^9, 3.436532846533369*^9, 3.4367078924251766`*^9, 
   3.446986481731821*^9, 3.446986856320597*^9, 3.4469889740814543`*^9, 
   3.446991081248458*^9, {3.446993077240094*^9, 3.4469930792248373`*^9}, 
   3.446993158489546*^9, 3.4469932823562813`*^9, 3.4469936495897846`*^9, 
   3.4470758021837244`*^9, 3.449407586926833*^9, 3.4494911355124164`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"define", " ", "the", " ", "intermediate", " ", "quantities"}], 
      "..."}], " ", "still", " ", "a", " ", "vector", " ", "in", " ", 
     "spin"}], "-", 
    RowBox[{"space", "!"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["1", "8"], " ", "\[Rho]10", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "q3y", " ", "q3z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "s20z", " ", "s30y"}], "-", 
              RowBox[{"3", " ", "s20y", " ", "s30z"}], "+", 
              RowBox[{"s21zz", " ", "s31yz"}], "+", 
              RowBox[{"s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
           RowBox[{"2", " ", "q3x", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"q3y", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "-", 
                 RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                 RowBox[{"s21yz", " ", "s31xz"}], "+", 
                 RowBox[{"s21xz", " ", "s31yz"}]}], ")"}]}], "+", 
              RowBox[{"q3z", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "3"}], " ", "s20z", " ", "s30x"}], "-", 
                 RowBox[{"3", " ", "s20x", " ", "s30z"}], "+", 
                 RowBox[{"s21zz", " ", "s31xz"}], "+", 
                 RowBox[{"s21xz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["q3x", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "+", 
              RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
              RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
              RowBox[{"s21xz", " ", "s31xz"}], "-", 
              RowBox[{"s21yz", " ", "s31yz"}], "-", 
              RowBox[{"s21zz", " ", "s31zz"}], "-", 
              RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
              RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["q3y", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
              RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
              RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
              RowBox[{"s21xz", " ", "s31xz"}], "+", 
              RowBox[{"s21yz", " ", "s31yz"}], "-", 
              RowBox[{"s21zz", " ", "s31zz"}], "-", 
              RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
              RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
           RowBox[{
            SuperscriptBox["q3z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
              RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
              RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
              RowBox[{"s21xz", " ", "s31xz"}], "-", 
              RowBox[{"s21yz", " ", "s31yz"}], "+", 
              RowBox[{"s21zz", " ", "s31zz"}], "-", 
              RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
              RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
        ")"}], "\[IndentingNewLine]", "-", "\[IndentingNewLine]", 
       RowBox[{"(", "\[IndentingNewLine]", " ", 
        RowBox[{
         RowBox[{"a7", "     ", "\[Rho]10", "  ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"q3", ".", "s21z"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"q3", ".", "s31z"}], ")"}]}], " ", ")"}]}], 
         "\[IndentingNewLine]", "+", "\[IndentingNewLine]", 
         RowBox[{"a8", " ", "\[Rho]10", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], "  ", 
          RowBox[{"(", 
           RowBox[{"s20", ".", "s30"}], ")"}]}], "\[IndentingNewLine]", "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a9", "  ", "\[Rho]10", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], "  ", 
          RowBox[{"(", 
           RowBox[{"s21z", ".", "s31z"}], ")"}]}], "\[IndentingNewLine]", "+",
          "\[IndentingNewLine]", 
         RowBox[{"a10", " ", "\[Rho]10", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s20"}], ")"}], "  ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s30"}], ")"}]}], "\[IndentingNewLine]", 
         "\[IndentingNewLine]", "+", "\[IndentingNewLine]", 
         RowBox[{"a11", "   ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", "\[Rho]20", " ", "\[Rho]30",
           "  ", "\[Rho]10"}], " ", "\[IndentingNewLine]", "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a12", "  ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], "  ", "\[Rho]21z", "  ", 
          "\[Rho]31z", "  ", "\[Rho]10"}]}], " ", "\[IndentingNewLine]", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}], "\[Equal]", 
      "0"}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{
      "\[Rho]30", ",", "\[Rho]31z", ",", "\[Rho]20", ",", "\[Rho]21z", ",", 
       "\[Rho]10", ",", "\[Rho]11z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
       "s10x", ",", "s10y", ",", "s10z", ",", "s11xz", ",", "s11yz", ",", 
       "s11zz", ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", 
       "s30y", ",", "s30z", "\[IndentingNewLine]", ",", "s21xz", ",", "s21yz",
        ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
      "\[IndentingNewLine]", "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4469931789308395`*^9, 3.44699318011856*^9}, {
  3.44699330670455*^9, 3.4469933081423163`*^9}, {3.4469933457742996`*^9, 
  3.446993434574258*^9}, {3.446993469941327*^9, 3.446993497291027*^9}, {
  3.446993533548915*^9, 3.4469935652745667`*^9}, {3.446993657794695*^9, 
  3.446993697944477*^9}, {3.4469938233171062`*^9, 3.446993831569007*^9}, {
  3.449426461857957*^9, 3.4494265289823647`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a10", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["3", "4"]}]}], ",", 
    RowBox[{"a11", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["3", "8"]}]}], ",", 
    RowBox[{"a12", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a7", "\[Rule]", 
     FractionBox["1", "4"]}], ",", 
    RowBox[{"a8", "\[Rule]", 
     FractionBox["3", "8"]}], ",", 
    RowBox[{"a9", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.4469936917868085`*^9, 3.446993702336113*^9}, 
   3.4469938359137573`*^9, 3.4470758118113117`*^9, 3.4494265374373827`*^9, 
   3.4494911405917115`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.4494266298487034`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"For", " ", "the", " ", "single", " ", "exchange", " ", "terms"}], 
   ",", " ", 
   RowBox[{
    RowBox[{
    "the", " ", "substitution", " ", "rules", " ", "are", " ", "different", 
     " ", "for", " ", "the", " ", "two", " ", 
     RowBox[{"parts", ".", "\[IndentingNewLine]", "For"}], " ", "the", " ", 
     "part"}], "-", "I"}], ",", " ", 
   RowBox[{
    RowBox[{"it", " ", "is", " ", "\[IndentingNewLine]", 
     RowBox[{"\[Rho]10", "/", "\[Rho]11z"}]}], "->", 
    RowBox[{
     RowBox[{"\[Rho]_", 
      RowBox[{"0", "/", "\[Rho]_"}], "1", " ", 
      RowBox[{"(", 
       RowBox[{"r3", ",", "r1"}], ")"}], "\[IndentingNewLine]", 
      RowBox[{"\[Rho]20", "/", "\[Rho]21z"}]}], "->", 
     RowBox[{
      RowBox[{"\[Rho]_", 
       RowBox[{"0", "/", "\[Rho]_"}], "1", " ", 
       RowBox[{"(", "r2", ")"}], "\[IndentingNewLine]", 
       RowBox[{"\[Rho]30", "/", "\[Rho]31z"}]}], "->", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Rho]_", 
              RowBox[{"0", "/", "\[Rho]_"}], "1", " ", 
              RowBox[{"(", 
               RowBox[{"r1", ",", "r3"}], ")"}]}], "..."}], ".", "likewise"}],
            " ", "for", " ", "the", " ", "vector", " ", "piece"}], " ", 
          "..."}], "\[IndentingNewLine]", "\[IndentingNewLine]", "For", " ", 
         "Part"}], "-", 
        RowBox[{"II", "\[IndentingNewLine]", 
         RowBox[{"\[Rho]10", "/", "\[Rho]11z"}]}]}], "->", 
       RowBox[{
        RowBox[{"\[Rho]_", 
         RowBox[{"0", "/", "\[Rho]_"}], "1", " ", 
         RowBox[{"(", "r1", ")"}], "\[IndentingNewLine]", 
         RowBox[{"\[Rho]20", "/", "\[Rho]21z"}]}], "->", 
        RowBox[{
         RowBox[{"\[Rho]_", 
          RowBox[{"0", "/", "\[Rho]_"}], "1", " ", 
          RowBox[{"(", 
           RowBox[{"r3", ",", "r2"}], ")"}], "\[IndentingNewLine]", 
          RowBox[{"\[Rho]30", "/", "\[Rho]31z"}]}], "->", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"\[Rho]_", 
              RowBox[{"0", "/", "\[Rho]_"}], "1", " ", 
              RowBox[{"(", 
               RowBox[{"r2", ",", "r3"}], ")"}]}], "..."}], ".", "likewise"}],
            " ", "for", " ", "the", " ", "vector", " ", "piece"}], " ", 
          "..."}]}]}]}]}]}]}]}], "\[IndentingNewLine]", "*)"}]], "Input",
 CellChangeTimes->{{3.446996681275693*^9, 3.4469967527149377`*^9}, {
  3.446996793943712*^9, 3.446996862647917*^9}, {3.4494267437179546`*^9, 
  3.4494267542828207`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Apply", " ", "this", " ", "transformtaions"}], "..."}], "Also",
      " ", "note", " ", "that", " ", "in", " ", "the", " ", "actual", " ", 
     "simplification"}], ",", " ", 
    RowBox[{
     RowBox[{"we", " ", "have", " ", "r1"}], "\[Rule]", 
     RowBox[{
      RowBox[{
       RowBox[{
       "r2", " ", "for", " ", "the", " ", "case", " ", "of", " ", "single", 
        " ", "exchange"}], "..."}], "\[IndentingNewLine]", "the", " ", 
      "simplification", " ", "makes", " ", "use", " ", "of", " ", 
      RowBox[{"that", "."}]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
    "strV3NSingleExchange1HFD", "=", 
     "\"\< a1     \[Rho]10  ((q3.s21z)(q3.s31z) )+a2     \[Rho]11z  \
((q3.s21z)(q3.s30) ) \[IndentingNewLine]+a3    (q3.s21z)(q3.Cross[s11z,s30] \
)+ a4   \[Rho]30  (q3.s21z) (q3.s11z )\[IndentingNewLine]+a5    \
(q3.s21z)(q3.Cross[s10,s31z] )+ a6   \[Rho]31z  (q3.s21z) (q3.s10 )\>\""}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
    "strV3NSingleExchange2HFD", "=", 
     "\"\<  a7     \[Rho]10  ((q3.s21z)(q3.s31z) )+a8 \[Rho]10 (q3.q3)  \
(s20.s30)\[IndentingNewLine]+a9  \[Rho]10 (q3.q3)  (s21z.s31z)+a10 \[Rho]10 \
(q3.s20)  (q3.s30)+a11   (q3.q3) \[Rho]20 \[Rho]30  \[Rho]10 \
\[IndentingNewLine]+a12  (q3.q3)  \[Rho]21z  \[Rho]31z  \[Rho]10  \>\""}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "\[Rho]0r3r2", ",", "\[Rho]0r2", ",", "\[Rho]0r2r3", ",", "\[Rho]1r3r2",
        ",", "\[Rho]1r2", ",", "\[Rho]1r2r3", ",", "s0r3r2", ",", "s0r2", ",",
        "s0r2r3", ",", "s0r3r2x", ",", "s0r2x", ",", "s0r2r3x", ",", 
       "s0r3r2y", ",", "s0r2y", ",", "s0r2r3y", ",", "s0r3r2z", ",", "s0r2z", 
       ",", "s0r2r3z", ",", "\[IndentingNewLine]", "s1r3r2", ",", "s1r2", ",",
        "s1r2r3", ",", "s1r3r2x", ",", "s1r2x", ",", "s1r2r3x", ",", 
       "s1r3r2y", ",", "s1r2y", ",", "s1r2r3y", ",", "s1r3r2z", ",", "s1r2z", 
       ",", "s1r2r3z", ",", "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", 
       ",", "a6", ",", "a7", ",", "a8", ",", "a9", ",", "a10", ",", "a11", 
       ",", "a12"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"s0r3r2", "=", 
       RowBox[{"{", 
        RowBox[{"s0r3r2x", ",", "s0r3r2y", ",", "s0r3r2z"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"s0r2", "=", 
       RowBox[{"{", 
        RowBox[{"s0r2x", ",", "s0r2y", ",", "s0r2z"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"s0r2r3", "=", 
       RowBox[{"{", 
        RowBox[{"s0r2r3x", ",", "s0r2r3y", ",", "s0r2r3z"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"s1r3r2", "=", 
       RowBox[{"{", 
        RowBox[{"s1r3r2x", ",", "s1r3r2y", ",", "s1r3r2z"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"s1r2", "=", 
       RowBox[{"{", 
        RowBox[{"s1r2x", ",", "s1r2y", ",", "s1r2z"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"s1r2r3", "=", 
       RowBox[{"{", 
        RowBox[{"s1r2r3x", ",", "s1r2r3y", ",", "s1r2r3z"}], "}"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"a1", "\[Equal]", 
       RowBox[{"-", 
        FractionBox["1", "4"]}]}], ";", 
      RowBox[{"a2", "=", 
       RowBox[{"-", 
        FractionBox["1", "4"]}]}], ";", 
      RowBox[{"a3", "=", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "4"]}]}], ";", 
      RowBox[{"a4", "=", 
       RowBox[{"-", 
        FractionBox["1", "4"]}]}], ";", 
      RowBox[{"a5", "=", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "4"]}]}], ";", 
      RowBox[{"a6", "=", 
       RowBox[{"-", 
        FractionBox["1", "4"]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"a10", "=", 
       RowBox[{"-", 
        FractionBox["3", "4"]}]}], ";", 
      RowBox[{"a11", "=", 
       RowBox[{"-", 
        FractionBox["3", "8"]}]}], ";", 
      RowBox[{"a12", "=", 
       FractionBox["1", "8"]}], ";", 
      RowBox[{"a7", "=", 
       FractionBox["1", "4"]}], ";", 
      RowBox[{"a8", "=", 
       FractionBox["3", "8"]}], ";", 
      RowBox[{"a9", "=", 
       RowBox[{"-", 
        FractionBox["1", "8"]}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"strModV3NSingleExchange1HFD", "=", 
       RowBox[{"StringReplace", "[", 
        RowBox[{"strV3NSingleExchange1HFD", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\"\<\[Rho]10\>\"", "\[Rule]", "\"\<\[Rho]0r3r2\>\""}], 
           ",", 
           RowBox[{"\"\<\[Rho]20\>\"", "\[Rule]", "\"\<\[Rho]0r2\>\""}], ",", 
           RowBox[{"\"\<\[Rho]30\>\"", "\[Rule]", "\"\<\[Rho]0r2r3\>\""}], 
           ",", 
           RowBox[{"\"\<\[Rho]11z\>\"", "\[Rule]", "\"\<\[Rho]1r3r2\>\""}], 
           ",", 
           RowBox[{"\"\<\[Rho]21z\>\"", "\[Rule]", "\"\<\[Rho]1r2\>\""}], ",", 
           RowBox[{"\"\<\[Rho]31z\>\"", "\[Rule]", "\"\<\[Rho]1r2r3\>\""}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"\"\<s10\>\"", "\[Rule]", "\"\<s0r3r2\>\""}], ",", 
           RowBox[{"\"\<s20\>\"", "\[Rule]", "\"\<s0r2\>\""}], ",", 
           RowBox[{"\"\<s30\>\"", "\[Rule]", "\"\<s0r2r3\>\""}], ",", 
           RowBox[{"\"\<s11z\>\"", "\[Rule]", "\"\<s1r3r2\>\""}], ",", 
           RowBox[{"\"\<s21z\>\"", "\[Rule]", "\"\<s1r2\>\""}], ",", 
           RowBox[{"\"\<s31z\>\"", "\[Rule]", "\"\<s1r2r3\>\""}]}], "}"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"strModV3NSingleExchange2HFD", "=", 
       RowBox[{"StringReplace", "[", 
        RowBox[{"strV3NSingleExchange2HFD", ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"\"\<\[Rho]10\>\"", "\[Rule]", "\"\<\[Rho]0r2\>\""}], ",", 
           RowBox[{"\"\<\[Rho]20\>\"", "\[Rule]", "\"\<\[Rho]0r3r2\>\""}], 
           ",", 
           RowBox[{"\"\<\[Rho]30\>\"", "\[Rule]", "\"\<\[Rho]0r2r3\>\""}], 
           ",", 
           RowBox[{"\"\<\[Rho]11z\>\"", "\[Rule]", "\"\<\[Rho]1r2\>\""}], ",", 
           RowBox[{"\"\<\[Rho]21z\>\"", "\[Rule]", "\"\<\[Rho]1r3r2\>\""}], 
           ",", 
           RowBox[{"\"\<\[Rho]31z\>\"", "\[Rule]", "\"\<\[Rho]1r2r3\>\""}], 
           ",", "\[IndentingNewLine]", 
           RowBox[{"\"\<s10\>\"", "\[Rule]", "\"\<s0r2\>\""}], ",", 
           RowBox[{"\"\<s20\>\"", "\[Rule]", "\"\<s0r3r2\>\""}], ",", 
           RowBox[{"\"\<s30\>\"", "\[Rule]", "\"\<s0r2r3\>\""}], ",", 
           RowBox[{"\"\<s11z\>\"", "\[Rule]", "\"\<s1r2\>\""}], ",", 
           RowBox[{"\"\<s21z\>\"", "\[Rule]", "\"\<s1r3r2\>\""}], ",", 
           RowBox[{"\"\<s31z\>\"", "\[Rule]", "\"\<s1r2r3\>\""}]}], "}"}]}], 
        "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Print", "[", "\"\<The total single exchange D term\>\"", "]"}],
       ";", "\[IndentingNewLine]", 
      RowBox[{"strModV3NSingleExchangeHFD", "=", 
       RowBox[{"StringJoin", "[", 
        RowBox[{
         RowBox[{"StringJoin", "[", 
          RowBox[{"strModV3NSingleExchange1HFD", ",", "\"\<+\>\""}], "]"}], 
         ",", "strModV3NSingleExchange2HFD"}], "]"}]}]}]}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
     "ToExpression", "[", 
      "\"\<a1     \[Rho]0r3r2  ((q3.s1r2)(q3.s1r2r3) )\>\"", "]"}], "*)"}], 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "]"}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.446998412869211*^9, 3.446998639762998*^9}, {
  3.4469986834446554`*^9, 3.446999259548641*^9}, {3.446999340302134*^9, 
  3.4469995316286793`*^9}, {3.446999614179473*^9, 3.446999925049945*^9}, {
  3.4469999588079367`*^9, 3.44700001502437*^9}, {3.447000097559535*^9, 
  3.4470001383348136`*^9}, {3.4470001788131466`*^9, 3.447000218275614*^9}, {
  3.4470002686467147`*^9, 3.447000273210266*^9}, {3.447001934867587*^9, 
  3.4470019753771777`*^9}, {3.4494267851182356`*^9, 3.449426835223848*^9}, {
  3.4494269466252213`*^9, 3.4494269894009733`*^9}}],

Cell[BoxData["\<\"The total single exchange D term\"\>"], "Print",
 CellChangeTimes->{{3.4470019580293207`*^9, 3.447001976268014*^9}, 
   3.4470758204855175`*^9, {3.4494270182984395`*^9, 3.4494270340834265`*^9}, 
   3.4494911452646627`*^9}],

Cell[BoxData["\<\" a1     \[Rho]0r3r2  ((q3.s1r2)(q3.s1r2r3) )+a2     \
\[Rho]1r3r2  ((q3.s1r2)(q3.s0r2r3) ) \[IndentingNewLine]+a3    \
(q3.s1r2)(q3.Cross[s1r3r2,s0r2r3] )+ a4   \[Rho]0r2r3  (q3.s1r2) (q3.s1r3r2 )\
\[IndentingNewLine]+a5    (q3.s1r2)(q3.Cross[s0r3r2,s1r2r3] )+ a6   \
\[Rho]1r2r3  (q3.s1r2) (q3.s0r3r2 )+  a7     \[Rho]0r2  \
((q3.s1r3r2)(q3.s1r2r3) )+a8 \[Rho]0r2 (q3.q3)  (s0r3r2.s0r2r3)\
\[IndentingNewLine]+a9  \[Rho]0r2 (q3.q3)  (s1r3r2.s1r2r3)+a10 \[Rho]0r2 \
(q3.s0r3r2)  (q3.s0r2r3)+a11   (q3.q3) \[Rho]0r3r2 \[Rho]0r2r3  \[Rho]0r2 \
\[IndentingNewLine]+a12  (q3.q3)  \[Rho]1r3r2  \[Rho]1r2r3  \[Rho]0r2  \
\"\>"], "Output",
 CellChangeTimes->{
  3.447000139928941*^9, {3.4470001703736486`*^9, 3.4470001896438355`*^9}, 
   3.4470002203854885`*^9, 3.447000274304268*^9, {3.4470019580293207`*^9, 
   3.447001976268014*^9}, 3.4470758204855175`*^9, {3.4494270182984395`*^9, 
   3.4494270340990553`*^9}, 3.4494911452802916`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  StyleBox[" ",
   FontFamily->"Courier New",
   FontSize->24], 
  StyleBox[
   RowBox[{
    RowBox[{
    "Double", " ", "Exchange", " ", "part", " ", "of", " ", "the", " ", "D"}],
     "-", "term"}],
   FontFamily->"Courier New",
   FontSize->24], "*)"}]], "Input",
 CellChangeTimes->{{3.416592064399111*^9, 3.4165920876743665`*^9}, {
  3.4166640627933536`*^9, 3.4166640702620564`*^9}, {3.43648185315625*^9, 
  3.436481853421875*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"The", " ", "1", " ", "term"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFD1", " ", "=", " ", 
     RowBox[{"Simplify", "[", "  ", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
          RowBox[{
           RowBox[{"1", "/", "16"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", "/", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Rho]10", "*", 
                RowBox[{"Tr", "[", "iM", "]"}], "*", 
                RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", "iM", "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"(", 
                  RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{"(", 
                  RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
                RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                   RowBox[{"Tr", "[", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], 
                ")"}]}], ")"}], "*", 
             RowBox[{"1", "/", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Rho]20", "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                ")"}]}], ")"}], "*", 
             RowBox[{"1", "/", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Rho]30", "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                ")"}]}], ")"}], "*", 
             RowBox[{"q3", "[", 
              RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
             RowBox[{"q3", "[", 
              RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], ")"}]}]}]}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", 
           "0"}], ",", 
          RowBox[{
          "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", 
           "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
         "}"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFD2", " ", "=", " ", 
     RowBox[{"Simplify", "[", "  ", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
           RowBox[{
            RowBox[{"1", "/", "16"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1", "/", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Rho]10", "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"(", 
                   RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], 
                 ")"}]}], ")"}], "*", 
              RowBox[{"1", "/", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Rho]20", "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                 ")"}]}], ")"}], "*", 
              RowBox[{"1", "/", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Rho]30", "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                 ")"}]}], ")"}], "*", 
              RowBox[{"q3", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
              RowBox[{"q3", "[", 
               RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], ")"}]}]}]}]}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", 
           "0"}], ",", 
          RowBox[{
          "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", 
           "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
         "}"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFD3", " ", "=", " ", 
     RowBox[{"Simplify", "[", "  ", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
           RowBox[{
            RowBox[{"1", "/", "16"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1", "/", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Rho]10", "*", 
                 RowBox[{"Tr", "[", "iM", "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", "iM", "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{"(", 
                   RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
                 ")"}]}], ")"}], "*", 
              RowBox[{"1", "/", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Rho]20", "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
                 ")"}]}], ")"}], "*", 
              RowBox[{"1", "/", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Rho]30", "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                 ")"}]}], ")"}], "*", 
              RowBox[{"q3", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
              RowBox[{"q3", "[", 
               RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], ")"}]}]}]}]}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", 
           "0"}], ",", 
          RowBox[{
          "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", 
           "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
         "}"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFD4", " ", "=", " ", 
     RowBox[{"Simplify", "[", "  ", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
            RowBox[{
             RowBox[{"1", "/", "16"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]10", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]20", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]30", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"q3", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
               RowBox[{"q3", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], ")"}]}]}]}]}]}]}], 
       ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", 
           "0"}], ",", 
          RowBox[{
          "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", 
           "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
         "}"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFD5", " ", "=", " ", 
     RowBox[{"Simplify", "[", "  ", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
           RowBox[{
            RowBox[{"1", "/", "16"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1", "/", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Rho]10", "*", 
                 RowBox[{"Tr", "[", "iM", "]"}], "*", 
                 RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", "iM", "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"(", 
                   RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{"(", 
                   RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
                 RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], 
                 ")"}]}], ")"}], "*", 
              RowBox[{"1", "/", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Rho]20", "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                 ")"}]}], ")"}], "*", 
              RowBox[{"1", "/", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Rho]30", "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                 ")"}]}], ")"}], "*", 
              RowBox[{"q3", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
              RowBox[{"q3", "[", 
               RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], ")"}]}]}]}]}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", 
           "0"}], ",", 
          RowBox[{
          "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", 
           "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
         "}"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFD6", " ", "=", " ", 
     RowBox[{"Simplify", "[", "  ", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
            RowBox[{
             RowBox[{"1", "/", "16"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]10", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]20", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]30", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"q3", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
               RowBox[{"q3", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], ")"}]}]}]}]}]}]}], 
       ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", 
           "0"}], ",", 
          RowBox[{
          "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", 
           "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
         "}"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFD7", " ", "=", " ", 
     RowBox[{"Simplify", "[", "  ", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
            RowBox[{
             RowBox[{"1", "/", "16"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]10", "*", 
                  RowBox[{"Tr", "[", "iM", "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", "iM", "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]20", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]30", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"q3", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
               RowBox[{"q3", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], ")"}]}]}]}]}]}]}], 
       ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", 
           "0"}], ",", 
          RowBox[{
          "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", 
           "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
         "}"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFD8", " ", "=", " ", 
     RowBox[{"Simplify", "[", "  ", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
             RowBox[{
              RowBox[{"1", "/", "16"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]10", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]20", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]30", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"q3", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                RowBox[{"q3", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], 
               ")"}]}]}]}]}]}]}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", 
           "0"}], ",", 
          RowBox[{
          "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", 
           "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
         "}"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFD9", " ", "=", " ", 
     RowBox[{"Simplify", "[", "  ", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
           RowBox[{
            RowBox[{"1", "/", "16"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"1", "/", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Rho]10", "*", 
                 RowBox[{"Tr", "[", "iM", "]"}], "*", 
                 RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", "iM", "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"(", 
                   RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{"(", 
                   RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
                 RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], 
                 ")"}]}], ")"}], "*", 
              RowBox[{"1", "/", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Rho]20", "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
                 ")"}]}], ")"}], "*", 
              RowBox[{"1", "/", "4"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Rho]30", "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"iM", ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                RowBox[{"(", 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                   RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
                 ")"}]}], ")"}], "*", 
              RowBox[{"q3", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
              RowBox[{"q3", "[", 
               RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], ")"}]}]}]}]}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", 
           "0"}], ",", 
          RowBox[{
          "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", 
           "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
         "}"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFD10", " ", "=", " ", 
     RowBox[{"Simplify", "[", "  ", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
            RowBox[{
             RowBox[{"1", "/", "16"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]10", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]20", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]30", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"q3", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
               RowBox[{"q3", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], ")"}]}]}]}]}]}]}], 
       ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", 
           "0"}], ",", 
          RowBox[{
          "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", 
           "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
         "}"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFD11", " ", "=", " ", 
     RowBox[{"Simplify", "[", "  ", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
            RowBox[{
             RowBox[{"1", "/", "16"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]10", "*", 
                  RowBox[{"Tr", "[", "iM", "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", "iM", "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]20", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]30", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"q3", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
               RowBox[{"q3", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], ")"}]}]}]}]}]}]}], 
       ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", 
           "0"}], ",", 
          RowBox[{
          "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", 
           "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
         "}"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFD12", " ", "=", " ", 
     RowBox[{"Simplify", "[", "  ", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
             RowBox[{
              RowBox[{"1", "/", "16"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]10", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]20", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]30", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"q3", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                RowBox[{"q3", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], 
               ")"}]}]}]}]}]}]}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", 
           "0"}], ",", 
          RowBox[{
          "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", 
           "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
         "}"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFD13", " ", "=", " ", 
     RowBox[{"Simplify", "[", "  ", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
            RowBox[{
             RowBox[{"1", "/", "16"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]10", "*", 
                  RowBox[{"Tr", "[", "iM", "]"}], "*", 
                  RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", "iM", "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
                  RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]20", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"1", "/", "4"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"\[Rho]30", "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                 RowBox[{"(", 
                  RowBox[{
                   SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                  ")"}]}], ")"}], "*", 
               RowBox[{"q3", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
               RowBox[{"q3", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], ")"}]}]}]}]}]}]}], 
       ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", 
           "0"}], ",", 
          RowBox[{
          "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", 
           "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
         "}"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFD14", " ", "=", " ", 
     RowBox[{"Simplify", "[", "  ", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
             RowBox[{
              RowBox[{"1", "/", "16"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]10", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]20", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]30", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"q3", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                RowBox[{"q3", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], 
               ")"}]}]}]}]}]}]}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", 
           "0"}], ",", 
          RowBox[{
          "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", 
           "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
         "}"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFD15", " ", "=", " ", 
     RowBox[{"Simplify", "[", "  ", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
             RowBox[{
              RowBox[{"1", "/", "16"}], "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]10", "*", 
                   RowBox[{"Tr", "[", "iM", "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", "iM", "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]20", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"1", "/", "4"}], "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[Rho]30", "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}], "+", 
                  RowBox[{"(", 
                   RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}]}]}]}], 
                   ")"}]}], ")"}], "*", 
                RowBox[{"q3", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                RowBox[{"q3", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], 
               ")"}]}]}]}]}]}]}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", 
           "0"}], ",", 
          RowBox[{
          "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", 
           "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
         "}"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\n", 
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFD16", " ", "=", " ", 
     RowBox[{"Simplify", "[", "  ", 
      RowBox[{
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
          RowBox[{
           SubsuperscriptBox["\[Sum]", 
            RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
           RowBox[{
            SubsuperscriptBox["\[Sum]", 
             RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Alpha]6", "=", "1"}], "3"], " ", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Alpha]7", "=", "1"}], "3"], " ", 
              RowBox[{
               RowBox[{"1", "/", "16"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]10", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]20", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"1", "/", "4"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"\[Rho]30", "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"iM", ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}], "+", 
                   RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                    RowBox[{
                    SubsuperscriptBox["\[Sum]", 
                    RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]6", "]"}], "]"}]}], "]"}], "*", 
                    RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]7", "]"}], "]"}]}], "]"}]}]}]}], 
                    ")"}]}], ")"}], "*", 
                 RowBox[{"q3", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], "*", 
                 RowBox[{"q3", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], 
                ")"}]}]}]}]}]}]}]}]}], ",", 
       RowBox[{"Assumptions", "\[Rule]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{
          "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", 
           "0"}], ",", 
          RowBox[{
          "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", 
           "0"}], ",", "\[IndentingNewLine]", 
          RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
          ",", "\[IndentingNewLine]", 
          RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
         "}"}]}]}], "]"}]}], ";"}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<-------------the first part of 2x---------------\>\"", 
    "]"}], "\n", 
   RowBox[{"V3NDoubleExchangeHFDpart1", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
      "V3NDoubleExchangeHFD1", " ", "+", " ", "V3NDoubleExchangeHFD2", " ", 
       "+", " ", "V3NDoubleExchangeHFD3", " ", "+", "V3NDoubleExchangeHFD4"}],
       ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<-------------the second part of 2x---------------\>\"", 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart2", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
      "V3NDoubleExchangeHFD5", " ", "+", " ", "V3NDoubleExchangeHFD6", " ", 
       "+", " ", "V3NDoubleExchangeHFD7", " ", "+", "V3NDoubleExchangeHFD8"}],
       ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<-------------the third part of 2x---------------\>\"", 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart3", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
      "V3NDoubleExchangeHFD9", " ", "+", " ", "V3NDoubleExchangeHFD10", " ", 
       "+", " ", "V3NDoubleExchangeHFD11", " ", "+", 
       "V3NDoubleExchangeHFD12"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<-------------the fourth part of 2x---------------\>\"", 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart4", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
      "V3NDoubleExchangeHFD13", " ", "+", " ", "V3NDoubleExchangeHFD14", " ", 
       "+", " ", "V3NDoubleExchangeHFD15", " ", "+", 
       "V3NDoubleExchangeHFD16"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   RowBox[{
   "Print", "[", "\"\<-------------the total reads---------------\>\"", "]"}],
    "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFD", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{
      RowBox[{
      "V3NDoubleExchangeHFDpart1", " ", "+", " ", "V3NDoubleExchangeHFDpart2",
        " ", "+", "V3NDoubleExchangeHFDpart3", " ", "+", " ", 
       "V3NDoubleExchangeHFDpart4"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}]}], 
        "}"}]}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4165898491111574`*^9, 3.4165899255693607`*^9}, {
   3.416654857674367*^9, 3.4166548628462086`*^9}, {3.416654991704759*^9, 
   3.416655308280858*^9}, {3.416655344983748*^9, 3.416655405498986*^9}, {
   3.4166554403893876`*^9, 3.4166554602955103`*^9}, {3.416655500592127*^9, 
   3.4166555439043503`*^9}, {3.4166591055282054`*^9, 
   3.4166591206843586`*^9}, {3.4166592037463264`*^9, 
   3.4166595600409217`*^9}, {3.416662586709051*^9, 3.4166628320824804`*^9}, {
   3.4166628876289997`*^9, 3.416662943706766*^9}, {3.416663746654752*^9, 
   3.4166639495753284`*^9}, {3.4166641356053877`*^9, 
   3.4166642667139235`*^9}, {3.416664301307452*^9, 3.4166644158223443`*^9}, {
   3.416664710117336*^9, 3.4166647176954126`*^9}, {3.436481878859375*^9, 
   3.436481980734375*^9}, {3.436482588609375*^9, 3.43648261071875*^9}, {
   3.436482658859375*^9, 3.43648272421875*^9}, {3.436482787578125*^9, 
   3.43648321115625*^9}, {3.436483257390625*^9, 3.436483426484375*^9}, {
   3.43648345778125*^9, 3.436483527625*^9}, {3.43648357025*^9, 
   3.43648357971875*^9}, {3.43648361771875*^9, 3.43648364046875*^9}, {
   3.436483688375*^9, 3.43648378815625*^9}, {3.436483818296875*^9, 
   3.436483846875*^9}, {3.436483877734375*^9, 3.436484008609375*^9}, {
   3.4365330624241266`*^9, 3.436533078834262*^9}, {3.4365333921755686`*^9, 
   3.4365334877931795`*^9}, 3.4365335405407166`*^9, {3.4365336109647703`*^9, 
   3.4365336650411105`*^9}, {3.4365336999705863`*^9, 3.43653372488114*^9}, {
   3.4365337741240225`*^9, 3.4365337748272696`*^9}, {3.4365338091769543`*^9, 
   3.4365339437001953`*^9}, {3.4365339779717417`*^9, 3.436534130865052*^9}, {
   3.4365341792821455`*^9, 3.4365342370919666`*^9}, {3.4365342806798534`*^9, 
   3.4365343586045094`*^9}, {3.436534409866645*^9, 3.4365348701464343`*^9}, {
   3.44698683512808*^9, 3.446986838456993*^9}, 3.4494085634253826`*^9, {
   3.449408637931209*^9, 3.4494086910089912`*^9}, {3.4494087385539303`*^9, 
   3.4494087738766003`*^9}, {3.449430297431158*^9, 3.4494304848930645`*^9}}],

Cell[BoxData["\<\"-------------the first part of 2x---------------\"\>"], \
"Print",
 CellChangeTimes->{3.449430526386467*^9, 3.4494911817261868`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", "s31xz"}], "+", 
    RowBox[{"q3y", " ", "s31yz"}], "+", 
    RowBox[{"q3z", " ", "s31zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s20y"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s20z"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "s21yz"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "s21zz"}], "+", 
       RowBox[{"s21xz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s20x", " ", "\[Rho]11z"}], "+", 
       RowBox[{"s11xz", " ", "\[Rho]20"}], "+", 
       RowBox[{"s10x", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
    RowBox[{"q3y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "s20x"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s20z"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "s21xz"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21zz"}], "+", 
       RowBox[{"s21yz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s20y", " ", "\[Rho]11z"}], "+", 
       RowBox[{"s11yz", " ", "\[Rho]20"}], "+", 
       RowBox[{"s10y", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
    RowBox[{"q3z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "s11yz", " ", "s20x"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s20y"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "s21xz"}], "+", 
       RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21yz"}], "+", 
       RowBox[{"s21zz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s20z", " ", "\[Rho]11z"}], "+", 
       RowBox[{"s11zz", " ", "\[Rho]20"}], "+", 
       RowBox[{"s10z", " ", "\[Rho]21z"}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4494305270897446`*^9, 3.449491182413845*^9}],

Cell[BoxData["\<\"-------------the second part of 2x---------------\"\>"], \
"Print",
 CellChangeTimes->{3.449430526386467*^9, 3.449491182429474*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q3y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "s31xz"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "s31xz"}], 
       "-", 
       RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "s31zz"}], 
       "-", 
       RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "s31zz"}], 
       "-", 
       RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31zz"}], 
       "-", 
       RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
       RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
       RowBox[{"s20x", " ", "s31xz", " ", "\[Rho]11z"}], "-", 
       RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}], "+", 
       RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "+", 
       RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
       RowBox[{"s10z", " ", "s31zz", " ", "\[Rho]21z"}], "-", 
       RowBox[{"s11xz", " ", "s20x", " ", "\[Rho]31z"}], "-", 
       RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
       RowBox[{"s10y", " ", "s21yz", " ", "\[Rho]31z"}], "-", 
       RowBox[{"s10z", " ", "s21zz", " ", "\[Rho]31z"}], "+", 
       RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
       RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
       RowBox[{"s11yz", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "s31xz"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s20x", " ", "s31zz"}], "+", 
          RowBox[{"s20y", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
       RowBox[{"s11zz", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "s20y", " ", "s31xz"}], "+", 
          RowBox[{"s31zz", " ", "\[Rho]20"}], "-", 
          RowBox[{"s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q3x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "s10z", " ", "s21xz", " ", 
        "s31yz"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31yz"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "s31zz"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "s31zz"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31zz"}], 
       "-", 
       RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
       RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
       RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "-", 
       RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}], "+", 
       RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
       RowBox[{"s10y", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
       RowBox[{"s10z", " ", "s31zz", " ", "\[Rho]21z"}], "-", 
       RowBox[{"s11yz", " ", "s20y", " ", "\[Rho]31z"}], "+", 
       RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
       RowBox[{"s10y", " ", "s21yz", " ", "\[Rho]31z"}], "-", 
       RowBox[{"s10z", " ", "s21zz", " ", "\[Rho]31z"}], "+", 
       RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
       RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
       RowBox[{"s11xz", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "s20z", " ", "s31yz"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s20y", " ", "s31zz"}], "+", 
          RowBox[{"s20x", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
       RowBox[{"s11zz", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "s20x", " ", "s31yz"}], "+", 
          RowBox[{"s31zz", " ", "\[Rho]20"}], "-", 
          RowBox[{"s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q3z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "s10z", " ", "s21yz", " ", 
        "s31xz"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "s31xz"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "s31yz"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "s31yz"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31yz"}], 
       "-", 
       RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
       RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
       RowBox[{"s20x", " ", "s31xz", " ", "\[Rho]11z"}], "-", 
       RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "+", 
       RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "+", 
       RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
       RowBox[{"s10y", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
       RowBox[{"s11xz", " ", "s20x", " ", "\[Rho]31z"}], "-", 
       RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
       RowBox[{"s10y", " ", "s21yz", " ", "\[Rho]31z"}], "+", 
       RowBox[{"s10z", " ", "s21zz", " ", "\[Rho]31z"}], "+", 
       RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
       RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
       RowBox[{"s11yz", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "s20z", " ", "s31xz"}], "+", 
          RowBox[{"s31yz", " ", "\[Rho]20"}], "-", 
          RowBox[{"s20y", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
       RowBox[{"s11zz", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "s20y", " ", "s31xz"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s20x", " ", "s31yz"}], "+", 
          RowBox[{"s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q3y", " ", "q3z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "s10y", " ", "s21yz", 
        " ", "s31xz"}], "+", 
       RowBox[{
       "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21zz", " ", "s31xz"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "s31yz"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "s31yz"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31yz"}], 
       "-", 
       RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "s31zz"}], 
       "-", 
       RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "s31zz"}], 
       "-", 
       RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31zz"}], 
       "+", 
       RowBox[{"s21zz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s21yz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s20z", " ", "s31yz", " ", "\[Rho]11z"}], "+", 
       RowBox[{"s20y", " ", "s31zz", " ", "\[Rho]11z"}], "-", 
       RowBox[{"s10z", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
       RowBox[{"s10y", " ", "s31zz", " ", "\[Rho]21z"}], "+", 
       RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}], "+", 
       RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "\[Rho]31z"}], "+", 
       RowBox[{"s11zz", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "s20z", " ", "s31xz"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s20x", " ", "s31zz"}], "-", 
          RowBox[{"s31yz", " ", "\[Rho]20"}], "+", 
          RowBox[{"2", " ", "s20y", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
       RowBox[{"s11yz", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "s20y", " ", 
           "s31xz"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s20x", " ", "s31yz"}], "-", 
          RowBox[{"s31zz", " ", "\[Rho]20"}], "+", 
          RowBox[{"2", " ", "s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"q3x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "s31xz"}], 
          "+", 
          RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31xz"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "s31yz"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "s31yz"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "s31yz"}], 
          "+", 
          RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s20x", " ", "s31xz"}], "-", 
             RowBox[{"s20y", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s20y", " ", 
           "s31zz"}], "-", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s21xz", " ", 
           "s31zz"}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s21yz", " ", 
           "s31zz"}], "+", 
          RowBox[{"s21yz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
          RowBox[{"s21xz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
          RowBox[{"s20y", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
          RowBox[{"s20x", " ", "s31yz", " ", "\[Rho]11z"}], "-", 
          RowBox[{"s11yz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
          RowBox[{"s10y", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
          RowBox[{"s10x", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
          RowBox[{"2", " ", "s11yz", " ", "s20x", " ", "\[Rho]31z"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s11xz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "s20x", " ", "s31zz"}], 
             "-", 
             RowBox[{"s31yz", " ", "\[Rho]20"}], "+", 
             RowBox[{"2", " ", "s20y", " ", "\[Rho]31z"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "s10y", " ", "s21xz", " ", 
           "s31xz"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31xz"}], 
          "-", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s20z", " ", 
           "s31yz"}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s21xz", " ", 
           "s31yz"}], "-", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21zz", " ", 
           "s31yz"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "s31zz"}], 
          "+", 
          RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "s31zz"}], 
          "+", 
          RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "s31zz"}], 
          "-", 
          RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s20x", " ", "s31xz"}], "-", 
             RowBox[{"s20z", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"s21zz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
          RowBox[{"s21xz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
          RowBox[{"s20z", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
          RowBox[{"s20x", " ", "s31zz", " ", "\[Rho]11z"}], "-", 
          RowBox[{"s11zz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
          RowBox[{"s10z", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
          RowBox[{"s10x", " ", "s31zz", " ", "\[Rho]21z"}], "+", 
          RowBox[{"2", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}], "+", 
          RowBox[{"s11xz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "s20y", " ", "s31xz"}], 
             "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "s20x", " ", "s31yz"}], 
             "-", 
             RowBox[{"s31zz", " ", "\[Rho]20"}], "+", 
             RowBox[{"2", " ", "s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4494305270897446`*^9, 3.4494911861959667`*^9}],

Cell[BoxData["\<\"-------------the third part of 2x---------------\"\>"], \
"Print",
 CellChangeTimes->{3.449430526386467*^9, 3.4494911862115946`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
          RowBox[{"2", " ", "s21xz", " ", "s31xz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
          RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20z", " ", "s30y"}], "+", 
          RowBox[{"3", " ", "s20y", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s21zz", " ", "s31yz"}], "-", 
          RowBox[{"2", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20y", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20z", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}], " ", "\[Rho]10"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21xz", " ", "s30x"}], "-", 
          RowBox[{"2", " ", "s20x", " ", "s31xz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21yz", " ", "s30y"}], "-", 
          RowBox[{"2", " ", "s20y", " ", "s31yz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21zz", " ", "s30y"}], "+", 
          RowBox[{"s21yz", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s20z", " ", "s31yz"}], "-", 
          RowBox[{"2", " ", "s20y", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21zz", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s20z", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s21yz", " ", "s30x"}], "+", 
             RowBox[{"s21xz", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s20y", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s20x", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s21zz", " ", "s30x"}], "+", 
             RowBox[{"s21xz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s20z", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s20x", " ", "s31zz"}]}], ")"}]}]}], ")"}]}]}],
       ")"}], " ", "\[Rho]11z"}], "-", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11zz"}], " ", "s21yz", " ", "s30x"}], "+", 
          RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "+", 
          RowBox[{"2", " ", "s11zz", " ", "s20y", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s11yz", " ", "s20z", " ", "s31xz"}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s11xz", " ", "s31xz", " ", 
           "\[Rho]20"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11xz", " ", "s30x", " ", "\[Rho]21z"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "-", 
          RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "-", 
          RowBox[{"2", " ", "s11zz", " ", "s20x", " ", "s31yz"}], "+", 
          RowBox[{"2", " ", "s11xz", " ", "s20z", " ", "s31yz"}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s31yz", " ", 
           "\[Rho]20"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s30y", " ", "\[Rho]21z"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11yz"}], " ", "s21xz", " ", "s30z"}], "+", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "s11yz", " ", "s20x", " ", "s31zz"}], "-", 
          RowBox[{"2", " ", "s11xz", " ", "s20y", " ", "s31zz"}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s31zz", " ", 
           "\[Rho]20"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s30z", " ", "\[Rho]21z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3y", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s21yz", " ", "s30y"}], "-", 
             RowBox[{"s21zz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s20z", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"s11zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s21xz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s20x", " ", "s31zz"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]20"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s30y", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"s11yz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s21xz"}], " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]20"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s30z", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s21xz", " ", "s30x"}], "-", 
                RowBox[{"s21yz", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s20x", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s20y", " ", "s31yz"}]}], ")"}]}], "+", 
             RowBox[{"s11yz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s21zz", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s20z", " ", "s31yz"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31xz", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{"\[ImaginaryI]", " ", "s30x", " ", "\[Rho]21z"}]}], 
               ")"}]}], "+", 
             RowBox[{"s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s21zz"}], " ", "s30x"}], "+", 
                RowBox[{"2", " ", "s20z", " ", "s31xz"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{"\[ImaginaryI]", " ", "s30y", " ", "\[Rho]21z"}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s21xz"}], " ", "s30x"}], "+", 
                RowBox[{"s21zz", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s20x", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s20z", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{"s11zz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s21yz"}], " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s20y", " ", "s31zz"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31xz", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{"\[ImaginaryI]", " ", "s30x", " ", "\[Rho]21z"}]}], 
               ")"}]}], "+", 
             RowBox[{"s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s21yz", " ", "s30x"}], "-", 
                RowBox[{"2", " ", "s20y", " ", "s31xz"}], "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{"\[ImaginaryI]", " ", "s30z", " ", "\[Rho]21z"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10z", " ", "s20y", " ", "s30x"}], "+", 
          RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30x"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31xz"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30x", " ", 
           "\[Rho]20"}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31xz", " ", 
           "\[Rho]21z"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30y"}], "-", 
          RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30y"}], "-", 
          RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31yz"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30y", " ", 
           "\[Rho]20"}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31yz", " ", 
           "\[Rho]21z"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10y", " ", "s20x", " ", "s30z"}], "+", 
          RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31zz"}], "-", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30z", " ", 
           "\[Rho]20"}], "+", 
          RowBox[{
          "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31zz", " ", 
           "\[Rho]21z"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20z", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31yz"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30x", " ", "\[Rho]20"}], 
                "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31xz", " ", "\[Rho]21z"}]}],
                ")"}]}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20z", " ", "s30x"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], 
                "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]21z"}]}],
                ")"}]}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20y", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31zz"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30x", " ", "\[Rho]20"}], 
                "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31xz", " ", "\[Rho]21z"}]}],
                ")"}]}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "-", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                "+", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}]}],
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4494305270897446`*^9, 3.4494911914628043`*^9}],

Cell[BoxData["\<\"-------------the fourth part of 2x---------------\"\>"], \
"Print",
 CellChangeTimes->{3.449430526386467*^9, 3.4494911914628043`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Rho]11z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3x"}], " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21zz", " ", "s30x"}], "+", 
          RowBox[{"s21xz", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s20z", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s20x", " ", "s31zz"}]}], ")"}]}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s21yz", " ", "s30x"}], "+", 
             RowBox[{"s21xz", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s20y", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s20x", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s21zz", " ", "s30y"}], "+", 
             RowBox[{"s21yz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{"2", " ", "s20y", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21xz", " ", "s30x"}], "+", 
          RowBox[{"s21yz", " ", "s30y"}], "-", 
          RowBox[{"2", " ", "s20x", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s20y", " ", "s31yz"}], "-", 
          RowBox[{"\[Rho]21z", " ", "\[Rho]30"}], "+", 
          RowBox[{"2", " ", "\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21xz", " ", "s30x"}], "+", 
          RowBox[{"s21zz", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s20x", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s20z", " ", "s31zz"}], "-", 
          RowBox[{"\[Rho]21z", " ", "\[Rho]30"}], "+", 
          RowBox[{"2", " ", "\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21yz", " ", "s30y"}], "+", 
          RowBox[{"s21zz", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s20y", " ", "s31yz"}], "-", 
          RowBox[{"2", " ", "s20z", " ", "s31zz"}], "-", 
          RowBox[{"\[Rho]21z", " ", "\[Rho]30"}], "+", 
          RowBox[{"2", " ", "\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], 
      ")"}]}], "-", 
    RowBox[{"\[Rho]10", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s20z", " ", "s30x"}], "-", 
          RowBox[{"3", " ", "s20x", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "+", 
          RowBox[{"2", " ", "s21xz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
          RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
          RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
          RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
          RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
          RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "-", 
          RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
          RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
          RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
          RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "-", 
          RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
          RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
      ")"}]}], "-", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", 
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "s20z", " ", "s31yz"}], 
             "-", 
             RowBox[{"2", " ", "s31xz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s21xz", " ", "\[Rho]30"}], "+", 
             RowBox[{"2", " ", "s20x", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
          RowBox[{"s11yz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "s21zz", " ", "s30x"}], 
             "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "s20z", " ", "s31xz"}], 
             "-", 
             RowBox[{"2", " ", "s31yz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s30y", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s21yz", " ", "\[Rho]30"}], "+", 
             RowBox[{"2", " ", "s20y", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
          RowBox[{"s11zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "s21yz", " ", "s30x"}], 
             "+", 
             RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "s20y", " ", "s31xz"}], 
             "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "s20x", " ", "s31yz"}], 
             "+", 
             RowBox[{"s21zz", " ", "\[Rho]30"}], "-", 
             RowBox[{"2", " ", "s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s21zz", " ", "s30y"}], "-", 
             RowBox[{"s21yz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "\[Rho]30"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s20x", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"s11yz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "s21xz", " ", "s30z"}], 
             "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "s20x", " ", "s31zz"}], 
             "+", 
             RowBox[{"2", " ", "s31yz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s30y", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s21yz", " ", "\[Rho]30"}], "-", 
             RowBox[{"2", " ", "s20y", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
          RowBox[{"s11zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "s20x", " ", "s31yz"}], 
             "+", 
             RowBox[{"2", " ", "s31zz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s30z", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s21zz", " ", "\[Rho]30"}], "-", 
             RowBox[{"2", " ", "s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"q3y", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s21yz", " ", "s30y"}], "-", 
             RowBox[{"s21zz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s20z", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"s11zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{"s21xz", " ", "s30z"}], "-", 
             RowBox[{"4", " ", "s20z", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s20x", " ", "s31zz"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]20"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s30y", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "4", " ", "\[ImaginaryI]", " ", "s20y", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"s11yz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{"s21xz", " ", "s30y"}], "+", 
             RowBox[{"4", " ", "s20y", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s20x", " ", "s31yz"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]20"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", "s30z", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "4", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]31z"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[ImaginaryI]"}], " ", "s11xz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "\[ImaginaryI]"}], " ", "s21yz", " ", "s30z"}], 
             "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "s20y", " ", "s31zz"}], 
             "-", 
             RowBox[{"2", " ", "s31xz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s21xz", " ", "\[Rho]30"}], "+", 
             RowBox[{"2", " ", "s20x", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
          RowBox[{"s11yz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s21zz", " ", "s30x"}], "-", 
             RowBox[{"s21xz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s20z", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s20x", " ", "s31zz"}], "-", 
             RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s20y", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"s11zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s21yz", " ", "s30x"}], "-", 
             RowBox[{"2", " ", "s20y", " ", "s31xz"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "s31zz", " ", "\[Rho]20"}], "-", 
                RowBox[{"s30z", " ", "\[Rho]21z"}], "+", 
                RowBox[{"s21zz", " ", "\[Rho]30"}], "-", 
                RowBox[{"2", " ", "s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s21xz", " ", "s30x"}], "-", 
                RowBox[{"s21yz", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s20x", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s20y", " ", "s31yz"}]}], ")"}]}], "+", 
             RowBox[{"s11yz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s21zz"}], " ", "s30y"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s20z", " ", "s31yz"}], "-", 
                RowBox[{"4", " ", "s20y", " ", "s31zz"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31xz", " ", "\[Rho]20"}], 
                "+", 
                RowBox[{"\[ImaginaryI]", " ", "s30x", " ", "\[Rho]21z"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{
                "4", " ", "\[ImaginaryI]", " ", "s20x", " ", "\[Rho]31z"}]}], 
               ")"}]}], "+", 
             RowBox[{"s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s21zz", " ", "s30x"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s20z", " ", "s31xz"}], "+", 
                RowBox[{"4", " ", "s20x", " ", "s31zz"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]20"}], 
                "+", 
                RowBox[{"\[ImaginaryI]", " ", "s30y", " ", "\[Rho]21z"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{
                "4", " ", "\[ImaginaryI]", " ", "s20y", " ", "\[Rho]31z"}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s21xz"}], " ", "s30x"}], "+", 
                RowBox[{"s21zz", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s20x", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s20z", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{"s11zz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "s21zz", " ", "s30y"}], "+", 
                RowBox[{"s21yz", " ", "s30z"}], "+", 
                RowBox[{"4", " ", "s20z", " ", "s31yz"}], "-", 
                RowBox[{"2", " ", "s20y", " ", "s31zz"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31xz", " ", "\[Rho]20"}], 
                "+", 
                RowBox[{"\[ImaginaryI]", " ", "s30x", " ", "\[Rho]21z"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{
                "4", " ", "\[ImaginaryI]", " ", "s20x", " ", "\[Rho]31z"}]}], 
               ")"}]}], "+", 
             RowBox[{"s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s21yz"}], " ", "s30x"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s30y"}], "+", 
                RowBox[{"2", " ", "s20y", " ", "s31xz"}], "-", 
                RowBox[{"4", " ", "s20x", " ", "s31yz"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]20"}], 
                "+", 
                RowBox[{"\[ImaginaryI]", " ", "s30z", " ", "\[Rho]21z"}], "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{
                "4", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]31z"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "s20z", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"4", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "6", " ", "\[ImaginaryI]", " ", "s20y", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "4", " ", "\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "s20y", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"4", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], "-", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}], "-", 
             RowBox[{
             "6", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "4", " ", "\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20z", " ", 
              "s30y"}], "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31yz"}], 
             "-", 
             RowBox[{"3", " ", "s30x", " ", "\[Rho]20"}], "+", 
             RowBox[{"2", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"3", " ", "s20x", " ", "\[Rho]30"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x"}], 
             "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], 
             "-", 
             RowBox[{"3", " ", "s30y", " ", "\[Rho]20"}], "+", 
             RowBox[{"2", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x"}], 
             "-", 
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y"}], 
             "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], 
             "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], 
             "-", 
             RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[ImaginaryI]", " ", "s10x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z"}], 
             "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz"}], 
             "-", 
             RowBox[{"3", " ", "s30x", " ", "\[Rho]20"}], "+", 
             RowBox[{"2", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"3", " ", "s20x", " ", "\[Rho]30"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20y", " ", "s30x"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], "-", 
                RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "+", 
                RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{
             "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "\[Rho]30"}], "+", 
             RowBox[{
             "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30z"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31zz"}], "-", 
                RowBox[{"3", " ", "s30y", " ", "\[Rho]20"}], "+", 
                RowBox[{"2", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
                RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "s21xz", " ", 
                 "s31yz"}], "-", 
                RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "+", 
                RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20z", " ", "s30y"}], "+", 
                RowBox[{"6", " ", "s20y", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31yz"}], "-", 
                RowBox[{"4", " ", "s21yz", " ", "s31zz"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30x", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31xz", " ", "\[Rho]21z"}], 
                "-", 
                RowBox[{
                "6", " ", "\[ImaginaryI]", " ", "s20x", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{
                "4", " ", "\[ImaginaryI]", " ", "s21xz", " ", "\[Rho]31z"}]}],
                ")"}]}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
                RowBox[{"6", " ", "s20x", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"4", " ", "s21xz", " ", "s31zz"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]21z"}], 
                "-", 
                RowBox[{
                "6", " ", "\[ImaginaryI]", " ", "s20y", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{
                "4", " ", "\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]31z"}]}],
                ")"}]}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "s20z", " ", "s30y"}], "+", 
                RowBox[{"3", " ", "s20y", " ", "s30z"}], "+", 
                RowBox[{"4", " ", "s21zz", " ", "s31yz"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31zz"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30x", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31xz", " ", "\[Rho]21z"}], 
                "-", 
                RowBox[{
                "6", " ", "\[ImaginaryI]", " ", "s20x", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{
                "4", " ", "\[ImaginaryI]", " ", "s21xz", " ", "\[Rho]31z"}]}],
                ")"}]}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
                RowBox[{"6", " ", "s20x", " ", "s30y"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "-", 
                RowBox[{"4", " ", "s21xz", " ", "s31yz"}], "+", 
                RowBox[{
                "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{
                "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}], 
                "-", 
                RowBox[{
                "6", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], 
                "+", 
                RowBox[{
                "4", " ", "\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}],
                ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4494305270897446`*^9, 3.449491201027508*^9}],

Cell[BoxData["\<\"-------------the total reads---------------\"\>"], "Print",
 CellChangeTimes->{3.449430526386467*^9, 3.449491201027508*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "q3y", " ", "q3z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s21yz", " ", "s30x"}], 
       "-", 
       RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "s21zz", " ", "s30x"}], 
       "+", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", "s30y"}], 
       "-", 
       RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30y"}], 
       "-", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20z", " ", "s30z"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30z"}], 
       "-", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s20y", " ", "s31xz"}], 
       "+", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s20z", " ", "s31xz"}], 
       "+", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "s31yz"}], 
       "-", 
       RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31yz"}], 
       "-", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "s31zz"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31zz"}], 
       "+", 
       RowBox[{"3", " ", "s20z", " ", "s30y", " ", "\[Rho]10"}], "+", 
       RowBox[{"3", " ", "s20y", " ", "s30z", " ", "\[Rho]10"}], "-", 
       RowBox[{"s21zz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
       RowBox[{"s21yz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
       RowBox[{"s21zz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
       RowBox[{"s21yz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
       RowBox[{"3", " ", "s20z", " ", "s31yz", " ", "\[Rho]11z"}], "+", 
       RowBox[{"3", " ", "s20y", " ", "s31zz", " ", "\[Rho]11z"}], "-", 
       RowBox[{"s11zz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
       RowBox[{"s11yz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
       RowBox[{"3", " ", "s11zz", " ", "s20y", " ", "\[Rho]31z"}], "+", 
       RowBox[{"3", " ", "s11yz", " ", "s20z", " ", "\[Rho]31z"}], "+", 
       RowBox[{"s10z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], "+", 
          RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "-", 
          RowBox[{"s21yz", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
       RowBox[{"s10y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20y", " ", 
           "s30x"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], "+", 
          RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "-", 
          RowBox[{"s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q3z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "s30x"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30x"}], 
       "+", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20z", " ", "s30y"}], 
       "-", 
       RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "s30y"}], 
       "-", 
       RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30y"}], 
       "+", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", "s30z"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], 
       "-", 
       RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30z"}], 
       "-", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "s31xz"}], 
       "-", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "s31xz"}], 
       "+", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "s31yz"}], 
       "+", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "s31yz"}], 
       "-", 
       RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31yz"}], 
       "-", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "s31zz"}], 
       "+", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "s31zz"}], 
       "-", 
       RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31zz"}], 
       "-", 
       RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "-", 
       RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "+", 
       RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "+", 
       RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
       RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
       RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
       RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "-", 
       RowBox[{"3", " ", "s20x", " ", "s31xz", " ", "\[Rho]11z"}], "-", 
       RowBox[{"3", " ", "s20y", " ", "s31yz", " ", "\[Rho]11z"}], "+", 
       RowBox[{"3", " ", "s20z", " ", "s31zz", " ", "\[Rho]11z"}], "+", 
       RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "+", 
       RowBox[{"3", " ", "s11xz", " ", "s31xz", " ", "\[Rho]20"}], "+", 
       RowBox[{"3", " ", "s11yz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
       RowBox[{"3", " ", "s11zz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
       RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
       RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
       RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
       RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
       RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "+", 
       RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
       RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
       RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
       RowBox[{"3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
       RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
       RowBox[{"3", " ", "s11xz", " ", "s20x", " ", "\[Rho]31z"}], "-", 
       RowBox[{"3", " ", "s11yz", " ", "s20y", " ", "\[Rho]31z"}], "+", 
       RowBox[{"3", " ", "s11zz", " ", "s20z", " ", "\[Rho]31z"}], "+", 
       RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
       RowBox[{"3", " ", "\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], 
       "-", 
       RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
       RowBox[{"s10y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20z", " ", 
           "s30x"}], "-", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"3", " ", "s30y", " ", "\[Rho]20"}], "-", 
          RowBox[{"s31yz", " ", "\[Rho]21z"}], "-", 
          RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "+", 
          RowBox[{"s21yz", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
       RowBox[{"s10z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20y", " ", 
           "s30x"}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], "+", 
          RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "-", 
          RowBox[{"s31zz", " ", "\[Rho]21z"}], "+", 
          RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "-", 
          RowBox[{"s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q3y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s21yz", " ", 
        "s30x"}], "-", 
       RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30x"}], 
       "-", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20z", " ", "s30y"}], 
       "-", 
       RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "s30y"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30y"}], 
       "-", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", "s30z"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30z"}], 
       "+", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "s31xz"}], 
       "+", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "s31xz"}], 
       "+", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "s31yz"}], 
       "-", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "s31yz"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31yz"}], 
       "-", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "s31zz"}], 
       "-", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "s31zz"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31zz"}], 
       "-", 
       RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "+", 
       RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "-", 
       RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "+", 
       RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
       RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
       RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
       RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "-", 
       RowBox[{"3", " ", "s20x", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
       RowBox[{"3", " ", "s20y", " ", "s31yz", " ", "\[Rho]11z"}], "-", 
       RowBox[{"3", " ", "s20z", " ", "s31zz", " ", "\[Rho]11z"}], "+", 
       RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "+", 
       RowBox[{"3", " ", "s11xz", " ", "s31xz", " ", "\[Rho]20"}], "+", 
       RowBox[{"3", " ", "s11yz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
       RowBox[{"3", " ", "s11zz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
       RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
       RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
       RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
       RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
       RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "+", 
       RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "-", 
       RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
       RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
       RowBox[{"3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
       RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
       RowBox[{"3", " ", "s11xz", " ", "s20x", " ", "\[Rho]31z"}], "+", 
       RowBox[{"3", " ", "s11yz", " ", "s20y", " ", "\[Rho]31z"}], "-", 
       RowBox[{"3", " ", "s11zz", " ", "s20z", " ", "\[Rho]31z"}], "+", 
       RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
       RowBox[{"3", " ", "\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], 
       "-", 
       RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
       RowBox[{"s10y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x"}], "-", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"3", " ", "s30y", " ", "\[Rho]20"}], "-", 
          RowBox[{"s31yz", " ", "\[Rho]21z"}], "+", 
          RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "-", 
          RowBox[{"s21yz", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
       RowBox[{"s10z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x"}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], "+", 
          RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "-", 
          RowBox[{"s31zz", " ", "\[Rho]21z"}], "-", 
          RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "+", 
          RowBox[{"s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q3x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "s30x"}], 
       "-", 
       RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30x"}], 
       "-", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20z", " ", "s30y"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "s30y"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30y"}], 
       "+", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", "s30z"}], 
       "-", 
       RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], 
       "-", 
       RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30z"}], 
       "-", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "s31xz"}], 
       "+", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "s31xz"}], 
       "-", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "s31yz"}], 
       "-", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "s31yz"}], 
       "+", 
       RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31yz"}], 
       "+", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "s31zz"}], 
       "+", 
       RowBox[{
       "3", " ", "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "s31zz"}], 
       "-", 
       RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31zz"}], 
       "+", 
       RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "-", 
       RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "-", 
       RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "-", 
       RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
       RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
       RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
       RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
       RowBox[{"3", " ", "s20x", " ", "s31xz", " ", "\[Rho]11z"}], "-", 
       RowBox[{"3", " ", "s20y", " ", "s31yz", " ", "\[Rho]11z"}], "-", 
       RowBox[{"3", " ", "s20z", " ", "s31zz", " ", "\[Rho]11z"}], "+", 
       RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "+", 
       RowBox[{"3", " ", "s11xz", " ", "s31xz", " ", "\[Rho]20"}], "+", 
       RowBox[{"3", " ", "s11yz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
       RowBox[{"3", " ", "s11zz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
       RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
       RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
       RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
       RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
       RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
       RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
       RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
       RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
       RowBox[{"3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
       RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
       RowBox[{"3", " ", "s11xz", " ", "s20x", " ", "\[Rho]31z"}], "-", 
       RowBox[{"3", " ", "s11yz", " ", "s20y", " ", "\[Rho]31z"}], "-", 
       RowBox[{"3", " ", "s11zz", " ", "s20z", " ", "\[Rho]31z"}], "-", 
       RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
       RowBox[{"3", " ", "\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], 
       "-", 
       RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
       RowBox[{"s10y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x"}], "+", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], "-", 
          RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"3", " ", "s30y", " ", "\[Rho]20"}], "-", 
          RowBox[{"s31yz", " ", "\[Rho]21z"}], "-", 
          RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "+", 
          RowBox[{"s21yz", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
       RowBox[{"s10z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20y", " ", 
           "s30x"}], "-", 
          RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], "+", 
          RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "-", 
          RowBox[{"s31zz", " ", "\[Rho]21z"}], "-", 
          RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "+", 
          RowBox[{"s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "q3x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10x", " ", "s20x", " ", "s30z"}], "-", 
          RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "-", 
          RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "+", 
          RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "+", 
          RowBox[{"s11zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s21xz", " ", "s30x"}], "-", 
             RowBox[{"s21yz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s31xz"}], "+", 
             RowBox[{"3", " ", "s20y", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
             RowBox[{"s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"3", " ", "s11xz", " ", "s20x", " ", "s31zz"}], "-", 
          RowBox[{"3", " ", "s11yz", " ", "s20y", " ", "s31zz"}], "-", 
          RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
           "\[Rho]10"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
           "\[Rho]10"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s31xz", " ", 
           "\[Rho]11z"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s31yz", " ", 
           "\[Rho]11z"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
           "\[Rho]30"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", 
           "\[Rho]30"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "\[Rho]30"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", 
           "\[Rho]31z"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", 
           "\[Rho]31z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10x", " ", "s20x", " ", "s30y"}], "+", 
          RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "+", 
          RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "-", 
          RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "-", 
          RowBox[{"3", " ", "s11xz", " ", "s20x", " ", "s31yz"}], "+", 
          RowBox[{"3", " ", "s11zz", " ", "s20z", " ", "s31yz"}], "+", 
          RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "-", 
          RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "+", 
          RowBox[{"s11yz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s21xz"}], " ", "s30x"}], "+", 
             RowBox[{"s21zz", " ", "s30z"}], "+", 
             RowBox[{"3", " ", "s20x", " ", "s31xz"}], "-", 
             RowBox[{"3", " ", "s20z", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
             RowBox[{"s21xz", " ", "s31xz"}], "+", 
             RowBox[{"s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x", " ", 
           "\[Rho]10"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z", " ", 
           "\[Rho]10"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21zz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s21xz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s31xz", " ", 
           "\[Rho]11z"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s31zz", " ", 
           "\[Rho]11z"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20x", " ", 
           "\[Rho]30"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20z", " ", 
           "\[Rho]30"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "\[Rho]30"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", 
           "\[Rho]31z"}], "+", 
          RowBox[{
          "3", " ", "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", 
           "\[Rho]31z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
          RowBox[{
          "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4494305270897446`*^9, 3.4494912089043217`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.4494301599021177`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.4470024023802977`*^9, 3.4470024304485455`*^9}, 
   3.4494895266401668`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.436543133398024*^9, 3.4365431441818266`*^9}, {
   3.436622073635522*^9, 3.4366220777618155`*^9}, 3.449430589790886*^9, {
   3.4494309095960803`*^9, 3.449430912893694*^9}, 3.449489521748415*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Simplify", " ", "the", " ", "first", " ", "part"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->36,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[IndentingNewLine]", 
      RowBox[{
      "The", " ", "general", " ", "technique", " ", "followed", " ", "is", 
       " ", "\[IndentingNewLine]", "1.", " ", "identify", " ", "the", " ", 
       "group", " ", "of", " ", "vectors", " ", "appearing", " ", "in", " ", 
       "each", " ", "set", " ", "of", " ", "terms", " ", 
       "\[IndentingNewLine]", "2.", " ", "write", " ", "the", " ", "most", 
       " ", "general", " ", "scalar", " ", "expression", " ", "combining", 
       " ", "the", " ", "vectors", " ", "in", " ", "the", " ", "groups", " ", 
       "\[IndentingNewLine]", "The", " ", "eight", " ", "groups", " ", "are", 
       " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho10", ",", " ", "rho11z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s10", ",", "s11z"}], ")"}]}], " ", "}"}], "    ", 
        "\[CircleTimes]", "   ", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho20", ",", " ", "rho21z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s20", ",", "s21z"}], ")"}]}], " ", "}"}], "   ", 
        "\[CircleTimes]", "   ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho20", ",", " ", "rho21z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s20", ",", "s21z"}], ")"}]}], "}"}]}]}], "}"}], 
     "\[IndentingNewLine]", "representing", " ", "each", " ", "group", " ", 
     "by", " ", "a", " ", "bit"}], ",", " ", 
    RowBox[{"we", " ", "have", " ", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", "|", "1"}], "}"}], " ", "\[CircleTimes]", "  ", 
       RowBox[{"{", 
        RowBox[{"0", " ", "|", " ", "1"}], "}"}], " ", "\[CircleTimes]", "  ", 
       RowBox[{"{", 
        RowBox[{"0", "|", "1"}], "}"}]}], "}"}], "\[IndentingNewLine]", 
     "Hence", " ", "\[IndentingNewLine]", "000", "\[IndentingNewLine]", "001",
      "\[IndentingNewLine]", "010", "\[IndentingNewLine]", "011", 
     "\[IndentingNewLine]", "100", "\[IndentingNewLine]", "101", 
     "\[IndentingNewLine]", "110", "\[IndentingNewLine]", "111", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "Done", " ", "exactly", 
     " ", "in", " ", "this", " ", "order"}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "000"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart1Ass000", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart1", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.43654315760688*^9, 3.436543273587463*^9}, {
   3.436544330930503*^9, 3.4365445615019026`*^9}, {3.436544934949196*^9, 
   3.436544962158414*^9}, {3.436545941279065*^9, 3.4365459669876184`*^9}, 
   3.4365460059020853`*^9, {3.436546042097228*^9, 3.4365460501301746`*^9}, {
   3.4365461023912096`*^9, 3.436546118144536*^9}, {3.436546248361926*^9, 
   3.4365462617400074`*^9}, {3.436553943565647*^9, 3.4365539657272854`*^9}, {
   3.4366221059078293`*^9, 3.4366221204105206`*^9}, {3.449431553333995*^9, 
   3.4494316236935024`*^9}, {3.44943166507777*^9, 3.449431666281165*^9}, {
   3.4494319695576367`*^9, 3.4494322912975025`*^9}, {3.449432358282111*^9, 
   3.449432475622314*^9}, 3.449432530087985*^9, 3.4494325749576955`*^9, {
   3.44948565721875*^9, 3.449485676625*^9}, {3.449487841994345*^9, 
   3.4494878456060305`*^9}, {3.449488000283085*^9, 3.449488015699195*^9}, {
   3.449488693225358*^9, 3.4494886937723694`*^9}, {3.4494887670406528`*^9, 
   3.449488769525648*^9}, {3.4494895511926975`*^9, 3.4494895634142623`*^9}, {
   3.4494901703944287`*^9, 3.449490211935779*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.4494895653209515`*^9, 3.4494901962132063`*^9, 
  3.4494912533520603`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPart1000", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "001"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart1Ass001", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart1", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494325980880237`*^9, 3.4494326368625803`*^9}, {
  3.449432713411463*^9, 3.449432714630494*^9}, {3.44948568409375*^9, 
  3.44948568878125*^9}, {3.449488027925765*^9, 3.4494880317094355`*^9}, {
  3.449488777605789*^9, 3.4494887802001867`*^9}, {3.4494895681809855`*^9, 
  3.4494895785427475`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.4494895795117207`*^9, 3.449491258681413*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPart1001", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4494902317374687`*^9, 3.4494902318468704`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "010"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart1Ass010", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart1", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449432725679914*^9, 3.4494327811925893`*^9}, {
  3.449485693*^9, 3.4494857023125*^9}, {3.449488042841555*^9, 
  3.449488045343155*^9}, {3.449488783904236*^9, 3.4494887863892307`*^9}, {
  3.4494895832625847`*^9, 3.449489585731903*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.4494895866539907`*^9, 3.449491262588563*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPart1010", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4494902428495455`*^9, 3.4494902440373344`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "011"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart1Ass011", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart1", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449432790335262*^9, 3.4494328656958885`*^9}, {
  3.449485706926282*^9, 3.449485712198704*^9}, {3.449488050971755*^9, 
  3.4494880565221806`*^9}, {3.449488790280827*^9, 3.449488795110157*^9}, {
  3.4494895899985113`*^9, 3.4494895942494907`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", "s31xz"}], "+", 
    RowBox[{"q3y", " ", "s31yz"}], "+", 
    RowBox[{"q3z", " ", "s31zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", "s21xz", " ", "\[Rho]10"}], "+", 
    RowBox[{"q3y", " ", "s21yz", " ", "\[Rho]10"}], "+", 
    RowBox[{"q3z", " ", "s21zz", " ", "\[Rho]10"}], "+", 
    RowBox[{"q3x", " ", "s20x", " ", "\[Rho]11z"}], "+", 
    RowBox[{"q3y", " ", "s20y", " ", "\[Rho]11z"}], "+", 
    RowBox[{"q3z", " ", "s20z", " ", "\[Rho]11z"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.449489595202835*^9, 3.4494912673865433`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPart1011", "=", 
  RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFDpart1Ass011", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a1", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s20", ".", "s30"}], " ", ")"}], "\[Rho]10"}], "+", " ", 
        RowBox[{"a2", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s21z", ".", "s31z"}], " ", ")"}], "\[Rho]10"}], "+", " ", 
        RowBox[{"a3", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s20", ".", "s31z"}], " ", ")"}], "\[Rho]11z"}], "+", " ", 
        RowBox[{"a4", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s21z", ".", "s30"}], " ", ")"}], "\[Rho]11z"}], 
        "\[IndentingNewLine]", "+", " ", "\[IndentingNewLine]", 
        RowBox[{"a5", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]10"}], "+", " ", 
        RowBox[{"a6", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]10"}], "+", " ", 
        RowBox[{"a7", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]11z"}], "+", " ", 
        RowBox[{"a8", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]11z"}]}], 
       "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", "\[Equal]", 
     "0"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
      "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z",
       ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",",
       "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
      "s31yz", ",", "s31zz"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449486099733251*^9, 3.44948632515512*^9}, {
  3.44948636623672*^9, 3.44948641214776*^9}, {3.449488100701836*^9, 
  3.449488100795621*^9}, {3.449488800970995*^9, 3.4494888010803967`*^9}, {
  3.4494895998289003`*^9, 3.449489599953929*^9}, {3.449490260322544*^9, 
  3.4494902674180193`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a1", "\[Rule]", "0"}], ",", 
    RowBox[{"a2", "\[Rule]", "0"}], ",", 
    RowBox[{"a3", "\[Rule]", "0"}], ",", 
    RowBox[{"a4", "\[Rule]", "0"}], ",", 
    RowBox[{"a5", "\[Rule]", "0"}], ",", 
    RowBox[{"a6", "\[Rule]", 
     FractionBox["1", "16"]}], ",", 
    RowBox[{"a7", "\[Rule]", 
     FractionBox["1", "16"]}], ",", 
    RowBox[{"a8", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449489603798565*^9, 3.449490276685898*^9, 
  3.449491270840464*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "100"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart1Ass100", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart1", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494328974998865`*^9, 3.449432903485602*^9}, 
   3.449485630484375*^9, {3.4494864385372*^9, 3.44948645279032*^9}, {
   3.44948648858776*^9, 3.4494865295596*^9}, {3.449488113941208*^9, 
   3.449488116207689*^9}, {3.449488807300683*^9, 3.449488811082828*^9}, {
   3.449489610471977*^9, 3.4494896129256673`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.449489613707097*^9, 3.449491273216011*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPart1100", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.449490300160355*^9, 3.449490305427261*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "101"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart1Ass101", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart1", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494865543653603`*^9, 3.44948659104088*^9}, {
  3.4494881212095766`*^9, 3.4494881242732334`*^9}, {3.44948881478683*^9, 
  3.449488818225144*^9}, {3.449489617082875*^9, 3.449489619302136*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", "s31xz"}], "+", 
    RowBox[{"q3y", " ", "s31yz"}], "+", 
    RowBox[{"q3z", " ", "s31zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", "s11xz", " ", "\[Rho]20"}], "+", 
    RowBox[{"q3y", " ", "s11yz", " ", "\[Rho]20"}], "+", 
    RowBox[{"q3z", " ", "s11zz", " ", "\[Rho]20"}], "+", 
    RowBox[{"q3x", " ", "s10x", " ", "\[Rho]21z"}], "+", 
    RowBox[{"q3y", " ", "s10y", " ", "\[Rho]21z"}], "+", 
    RowBox[{"q3z", " ", "s10z", " ", "\[Rho]21z"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.449489620067938*^9, 3.449491278295306*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPart1101", "=", 
  RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFDpart1Ass101", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a9", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s30"}], " ", ")"}], "\[Rho]20"}], "+", " ", 
        RowBox[{"a10", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s31z"}], " ", ")"}], "\[Rho]20"}], "+", " ", 
        RowBox[{"a11", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s31z"}], " ", ")"}], "\[Rho]21z"}], "+", " ", 
        RowBox[{"a12", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s30"}], " ", ")"}], "\[Rho]21z"}], 
        "\[IndentingNewLine]", "+", " ", "\[IndentingNewLine]", 
        RowBox[{"a13", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]20"}], "+", " ", 
        RowBox[{"a14", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]20"}], "+", " ", 
        RowBox[{"a15", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]21z"}], "+", " ", 
        RowBox[{"a16", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]21z"}]}], 
       "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", "\[Equal]", 
     "0"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
      "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z",
       ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",",
       "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
      "s31yz", ",", "s31zz"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.44948661402776*^9, 3.4494867527241344`*^9}, {
  3.449488129415799*^9, 3.449488129587739*^9}, {3.4494888229918976`*^9, 
  3.449488823695189*^9}, {3.4494896229748573`*^9, 3.4494896231155148`*^9}, {
  3.449490310866083*^9, 3.4494903258384733`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a10", "\[Rule]", "0"}], ",", 
    RowBox[{"a11", "\[Rule]", "0"}], ",", 
    RowBox[{"a12", "\[Rule]", "0"}], ",", 
    RowBox[{"a13", "\[Rule]", "0"}], ",", 
    RowBox[{"a14", "\[Rule]", 
     FractionBox["1", "16"]}], ",", 
    RowBox[{"a15", "\[Rule]", 
     FractionBox["1", "16"]}], ",", 
    RowBox[{"a16", "\[Rule]", "0"}], ",", 
    RowBox[{"a9", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4494896275227795`*^9, 3.449490329089264*^9, 
  3.4494912807646246`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "110"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart1Ass110", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart1", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494867748496404`*^9, 3.449486796443509*^9}, {
  3.4494869288838167`*^9, 3.449486929947092*^9}, {3.449488138137841*^9, 
  3.449488140545*^9}, {3.449488829524694*^9, 3.4494888330098944`*^9}, {
  3.449489634258706*^9, 3.449489637384426*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.449489637743884*^9, 3.4494903503600607`*^9, {3.4494912827494574`*^9, 
   3.4494912981279993`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPart1110", "=", 
  RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFDpart1Ass110", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a17", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s20"}], " ", ")"}], "\[Rho]30"}], "+", " ", 
        RowBox[{"a18", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s21z"}], " ", ")"}], "\[Rho]30"}], "+", " ", 
        RowBox[{"a19", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s21z"}], " ", ")"}], "\[Rho]31z"}], "+", " ", 
        RowBox[{"a20", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s20"}], " ", ")"}], "\[Rho]31z"}], 
        "\[IndentingNewLine]", "+", " ", "\[IndentingNewLine]", 
        RowBox[{"a21", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], " ", ")"}], "\[Rho]30"}], "+", " ", 
        RowBox[{"a22", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], " ", ")"}], "\[Rho]30"}], "+", " ", 
        RowBox[{"a23", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], " ", ")"}], "\[Rho]31z"}], "+", " ", 
        RowBox[{"a24", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], " ", ")"}], "\[Rho]31z"}]}], 
       "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", "\[Equal]", 
     "0"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
      "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z",
       ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",",
       "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
      "s31yz", ",", "s31zz"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4494868109697247`*^9, 3.449486915327058*^9}, {
  3.4494881460939693`*^9, 3.4494881462346478`*^9}, {3.449488839464547*^9, 
  3.4494888396208344`*^9}, {3.449489640635175*^9, 3.4494896407445755`*^9}, {
  3.4494903608938723`*^9, 3.449490366598384*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a17", "\[Rule]", "0"}], ",", 
    RowBox[{"a18", "\[Rule]", "0"}], ",", 
    RowBox[{"a19", "\[Rule]", "0"}], ",", 
    RowBox[{"a20", "\[Rule]", "0"}], ",", 
    RowBox[{"a21", "\[Rule]", "0"}], ",", 
    RowBox[{"a22", "\[Rule]", "0"}], ",", 
    RowBox[{"a23", "\[Rule]", "0"}], ",", 
    RowBox[{"a24", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4494896428544364`*^9, 3.449490368708272*^9, 
  3.44949130069109*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "111"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart1Ass111", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart1", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494869595624332`*^9, 3.4494870016243496`*^9}, {
  3.449488157832775*^9, 3.4494881603337193`*^9}, {3.4494888491074553`*^9, 
  3.44948885229571*^9}, {3.449489649902935*^9, 3.449489652512911*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "s11yz"}], " ", "s20x"}], "+", 
       RowBox[{"s11xz", " ", "s20y"}], "-", 
       RowBox[{"s10y", " ", "s21xz"}], "+", 
       RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
    RowBox[{"q3y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s11zz", " ", "s20x"}], "-", 
       RowBox[{"s11xz", " ", "s20z"}], "+", 
       RowBox[{"s10z", " ", "s21xz"}], "-", 
       RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "+", 
    RowBox[{"q3x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "s11zz"}], " ", "s20y"}], "+", 
       RowBox[{"s11yz", " ", "s20z"}], "-", 
       RowBox[{"s10z", " ", "s21yz"}], "+", 
       RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", "s31xz"}], "+", 
    RowBox[{"q3y", " ", "s31yz"}], "+", 
    RowBox[{"q3z", " ", "s31zz"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.449489653872599*^9, 3.449491308692933*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFDpart1Ass111", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a25", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s20"}], "]"}], " ", ")"}], ".", " ", "s30"}],
          ")"}]}], " ", "+", " ", 
       RowBox[{"a26", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s21z"}], "]"}], " ", ")"}], ".", " ", 
          "s30"}], ")"}]}], "+", 
       RowBox[{"a27", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
          "s20"}], ")"}]}], " ", "+", " ", 
       RowBox[{"a28", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s21z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
          "s10"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a29", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s20", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}], 
         ")"}]}], " ", "+", 
       RowBox[{"a30", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s21z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
          "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a31", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s20", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}], " ", "+", 
       RowBox[{"a32", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s21z", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a33", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}], 
         ")"}]}], " ", "+", 
       RowBox[{"a34", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
          "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a35", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}], " ", "+", 
       RowBox[{"a36", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a37", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s20"}], "]"}], " ", ")"}], ".", " ", "q3"}], 
         ")"}]}], " ", "+", 
       RowBox[{"a38", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s21z"}], "]"}], " ", ")"}], ".", " ", 
          "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a39", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s21z"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}], " ", "+", 
       RowBox[{"a40", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s20"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}]}], " ", "\[IndentingNewLine]", ")"}]}], 
    "\[IndentingNewLine]", "\[Equal]", "0"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{
    "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
     "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
     "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z", 
     ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",", 
     "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
     "s31yz", ",", "s31zz"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.449487014805835*^9, 3.449487233555326*^9}, {
  3.449487271507394*^9, 3.4494874701774263`*^9}, {3.4494881686180964`*^9, 
  3.4494881688212976`*^9}, {3.449488866017709*^9, 3.4494888661739955`*^9}, {
  3.449489662405815*^9, 3.4494896625308437`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a25", "\[Rule]", 
     RowBox[{"-", "a37"}]}], ",", 
    RowBox[{"a29", "\[Rule]", "a37"}], ",", 
    RowBox[{"a28", "\[Rule]", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "16"], "-", "a39"}]}], ",", 
    RowBox[{"a30", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "16"]}], "+", "a39"}]}], ",", 
    RowBox[{"a27", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "16"]}], "+", "a40"}]}], ",", 
    RowBox[{"a31", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "16"]}], "+", "a40"}]}], ",", 
    RowBox[{"a26", "\[Rule]", 
     RowBox[{"-", "a38"}]}], ",", 
    RowBox[{"a32", "\[Rule]", "a38"}], ",", 
    RowBox[{"a33", "\[Rule]", 
     RowBox[{"-", "a37"}]}], ",", 
    RowBox[{"a34", "\[Rule]", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "16"], "-", "a40"}]}], ",", 
    RowBox[{"a35", "\[Rule]", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "16"], "-", "a39"}]}], ",", 
    RowBox[{"a36", "\[Rule]", 
     RowBox[{"-", "a38"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449489669391799*^9, 3.449491318632723*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"remove", " ", "the", " ", "indetermionate", " ", "pieices"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.4494896744242086`*^9, 3.4494896836763396`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPart1111", "=", 
  RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFDpart1Ass111", "-", 
      RowBox[{"(", " ", 
       RowBox[{
        RowBox[{"a26", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s21z"}], "]"}], " ", ")"}], ".", " ", 
           "s30"}], ")"}]}], "+", 
        RowBox[{"a27", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "s20"}], ")"}]}], " ", "+", " ", 
        RowBox[{"a28", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s21z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "s10"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
        RowBox[{"a29", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s20", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}],
           ")"}]}], " ", "+", 
        RowBox[{"a30", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s21z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
        RowBox[{"a31", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s20", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", 
        RowBox[{"a32", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s21z", ",", "s30"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
        RowBox[{"a33", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s10", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}],
           ")"}]}], " ", "+", 
        RowBox[{"a34", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
        RowBox[{"a35", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s10", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", 
        RowBox[{"a36", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s30"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}]}], " ", "\[IndentingNewLine]", ")"}]}], 
     "\[IndentingNewLine]", "\[Equal]", "0"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
      "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z",
       ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",",
       "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
      "s31yz", ",", "s31zz"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449487557794161*^9, 3.449487603415504*^9}, {
  3.4494876564912724`*^9, 3.4494877106124215`*^9}, {3.449488194268403*^9, 
  3.4494882275622206`*^9}, {3.449488389966585*^9, 3.4494883900759916`*^9}, {
  3.4494889130757246`*^9, 3.4494890703942184`*^9}, {3.449489690740467*^9, 
  3.44948969807028*^9}, {3.44948973078094*^9, 3.449489789513219*^9}, {
  3.449490394011299*^9, 3.449490397074544*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a26", "\[Rule]", "0"}], ",", 
    RowBox[{"a27", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "16"]}]}], ",", 
    RowBox[{"a28", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "16"]}], ",", 
    RowBox[{"a29", "\[Rule]", "0"}], ",", 
    RowBox[{"a30", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "16"]}]}], ",", 
    RowBox[{"a31", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "16"]}]}], ",", 
    RowBox[{"a32", "\[Rule]", "0"}], ",", 
    RowBox[{"a33", "\[Rule]", "0"}], ",", 
    RowBox[{"a34", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "16"]}], ",", 
    RowBox[{"a35", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "16"]}], ",", 
    RowBox[{"a36", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.449489766789234*^9, 3.4494897967648892`*^9}, 
   3.4494904050764894`*^9, 3.4494913264939084`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.4494308484730167`*^9, 3.449430848816844*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "I", " ", "am", " ", "right", " ", "here", " ", "in", " ", "the", " ", 
   RowBox[{
    RowBox[{"simplification", "!!"}], "!!"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.449431800780036*^9, 3.449431808297344*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Simplify", " ", "the", " ", "second", " ", "part"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->36,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[IndentingNewLine]", 
      RowBox[{
      "The", " ", "general", " ", "technique", " ", "followed", " ", "is", 
       " ", "\[IndentingNewLine]", "1.", " ", "identify", " ", "the", " ", 
       "group", " ", "of", " ", "vectors", " ", "appearing", " ", "in", " ", 
       "each", " ", "set", " ", "of", " ", "terms", " ", 
       "\[IndentingNewLine]", "2.", " ", "write", " ", "the", " ", "most", 
       " ", "general", " ", "scalar", " ", "expression", " ", "combining", 
       " ", "the", " ", "vectors", " ", "in", " ", "the", " ", "groups", " ", 
       "\[IndentingNewLine]", "The", " ", "eight", " ", "groups", " ", "are", 
       " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho10", ",", " ", "rho11z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s10", ",", "s11z"}], ")"}]}], " ", "}"}], "    ", 
        "\[CircleTimes]", "   ", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho20", ",", " ", "rho21z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s20", ",", "s21z"}], ")"}]}], " ", "}"}], "   ", 
        "\[CircleTimes]", "   ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho20", ",", " ", "rho21z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s20", ",", "s21z"}], ")"}]}], "}"}]}]}], "}"}], 
     "\[IndentingNewLine]", "representing", " ", "each", " ", "group", " ", 
     "by", " ", "a", " ", "bit"}], ",", " ", 
    RowBox[{"we", " ", "have", " ", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", "|", "1"}], "}"}], " ", "\[CircleTimes]", "  ", 
       RowBox[{"{", 
        RowBox[{"0", " ", "|", " ", "1"}], "}"}], " ", "\[CircleTimes]", "  ", 
       RowBox[{"{", 
        RowBox[{"0", "|", "1"}], "}"}]}], "}"}], "\[IndentingNewLine]", 
     "Hence", " ", "\[IndentingNewLine]", "000", "\[IndentingNewLine]", "001",
      "\[IndentingNewLine]", "010", "\[IndentingNewLine]", "011", 
     "\[IndentingNewLine]", "100", "\[IndentingNewLine]", "101", 
     "\[IndentingNewLine]", "110", "\[IndentingNewLine]", "111", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "Done", " ", "exactly", 
     " ", "in", " ", "this", " ", "order"}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "000"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart2Ass000", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart2", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.43654315760688*^9, 3.436543273587463*^9}, {
   3.436544330930503*^9, 3.4365445615019026`*^9}, {3.436544934949196*^9, 
   3.436544962158414*^9}, {3.436545941279065*^9, 3.4365459669876184`*^9}, 
   3.4365460059020853`*^9, {3.436546042097228*^9, 3.4365460501301746`*^9}, {
   3.4365461023912096`*^9, 3.436546118144536*^9}, {3.436546248361926*^9, 
   3.4365462617400074`*^9}, {3.436553943565647*^9, 3.4365539657272854`*^9}, {
   3.4366221059078293`*^9, 3.4366221204105206`*^9}, {3.449431553333995*^9, 
   3.4494316236935024`*^9}, {3.44943166507777*^9, 3.449431666281165*^9}, {
   3.4494319695576367`*^9, 3.4494322912975025`*^9}, {3.449432358282111*^9, 
   3.449432475622314*^9}, 3.449432530087985*^9, 3.4494325749576955`*^9, {
   3.44948565721875*^9, 3.449485676625*^9}, {3.449487841994345*^9, 
   3.4494878456060305`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["q3x", "2"], "+", 
    SuperscriptBox["q3y", "2"], "+", 
    SuperscriptBox["q3z", "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Rho]11z", " ", "\[Rho]20"}], "+", 
    RowBox[{"\[Rho]10", " ", "\[Rho]21z"}]}], ")"}], " ", 
  "\[Rho]31z"}]], "Output",
 CellChangeTimes->{3.4365461229580526`*^9, 3.4365462630840673`*^9, 
  3.436553995718952*^9, 3.446986499626777*^9, 3.4469868624001617`*^9, 
  3.4470027870257125`*^9, 3.44707586596649*^9, 3.447075923090439*^9, 
  3.4494324797326355`*^9, 3.449432533026162*^9, 3.449485679546875*^9, 
  3.4494904975828295`*^9, 3.4494913342769513`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "coefficitent", " ", "for", " ", "the", " ", "000", " ", "group", " ", 
    "are", " ", "called", " ", "b1"}], ",", " ", 
   RowBox[{
    RowBox[{"b2", " ", "etc"}], " ", "..."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.449490802310664*^9, 3.4494908223777866`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPart2000", "=", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFDpart2Ass000", "-", "  ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"b1", "   ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}], 
         " ", "+", " ", 
         RowBox[{"b2", " ", "\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], 
         " ", "+", " ", 
         RowBox[{"b3", "  ", "\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}],
          " ", "+", " ", 
         RowBox[{
         "b4", "  ", "\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}]}], 
        "   ", ")"}]}]}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
      "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z",
       ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",",
       "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
      "s31yz", ",", "s31zz"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4494905018494644`*^9, 3.449490506569332*^9}, {
  3.4494906100938406`*^9, 3.4494907656303406`*^9}, {3.449490824831477*^9, 
  3.4494908309735165`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"b1", "\[Rule]", "0"}], ",", 
    RowBox[{"b2", "\[Rule]", 
     FractionBox["1", "16"]}], ",", 
    RowBox[{"b3", "\[Rule]", 
     FractionBox["1", "16"]}], ",", 
    RowBox[{"b4", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4494907693812046`*^9, 3.4494908338804364`*^9, 
  3.4494909211505384`*^9, 3.4494913381372156`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "001"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart2Ass001", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart2", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494325980880237`*^9, 3.4494326368625803`*^9}, {
  3.449432713411463*^9, 3.449432714630494*^9}, {3.44948568409375*^9, 
  3.44948568878125*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.449432642301333*^9, 3.4494327155682096`*^9, 
  3.4494856896875*^9, 3.449491340669049*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPart2001", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4494909269018636`*^9, 3.4494909304339275`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "010"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart2Ass010", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart2", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449432725679914*^9, 3.4494327811925893`*^9}, {
  3.449485693*^9, 3.4494857023125*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.449432781927129*^9, 3.44948570371875*^9, 
  3.4494913439666834`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPart2010", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4494909383732557`*^9, 3.4494909436713514`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "011"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart2Ass011", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart2", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449432790335262*^9, 3.4494328656958885`*^9}, {
  3.449485706926282*^9, 3.449485712198704*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["q3z", "2"]}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s20x", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
       RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
    RowBox[{"q3x", " ", "q3z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s21zz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s21xz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s20z", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
       RowBox[{"s20x", " ", "s31zz", " ", "\[Rho]11z"}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["q3y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s20x", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
       RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["q3x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "+", 
       RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
    RowBox[{"q3y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21yz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
          RowBox[{"s21xz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
          RowBox[{"s20y", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
          RowBox[{"s20x", " ", "s31yz", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21zz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
          RowBox[{"s21yz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
          RowBox[{"s20z", " ", "s31yz", " ", "\[Rho]11z"}], "+", 
          RowBox[{"s20y", " ", "s31zz", " ", "\[Rho]11z"}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.449486095821944*^9, 3.4494913480770054`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPart2011", "=", 
  RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFDpart2Ass011", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a1", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s20", ".", "s30"}], " ", ")"}], "\[Rho]10"}], "+", " ", 
        RowBox[{"a2", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s21z", ".", "s31z"}], " ", ")"}], "\[Rho]10"}], "+", " ", 
        RowBox[{"a3", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s20", ".", "s31z"}], " ", ")"}], "\[Rho]11z"}], "+", " ", 
        RowBox[{"a4", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s21z", ".", "s30"}], " ", ")"}], "\[Rho]11z"}], 
        "\[IndentingNewLine]", "+", " ", "\[IndentingNewLine]", 
        RowBox[{"a5", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]10"}], "+", " ", 
        RowBox[{"a6", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]10"}], "+", " ", 
        RowBox[{"a7", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]11z"}], "+", " ", 
        RowBox[{"a8", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]11z"}]}], 
       "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", "\[Equal]", 
     "0"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
      "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z",
       ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",",
       "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
      "s31yz", ",", "s31zz"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449486099733251*^9, 3.44948632515512*^9}, {
  3.44948636623672*^9, 3.44948641214776*^9}, {3.449490948219274*^9, 
  3.4494909562523746`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a1", "\[Rule]", "0"}], ",", 
    RowBox[{"a2", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "16"]}]}], ",", 
    RowBox[{"a3", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "16"]}]}], ",", 
    RowBox[{"a4", "\[Rule]", "0"}], ",", 
    RowBox[{"a5", "\[Rule]", "0"}], ",", 
    RowBox[{"a6", "\[Rule]", 
     FractionBox["1", "16"]}], ",", 
    RowBox[{"a7", "\[Rule]", 
     FractionBox["1", "16"]}], ",", 
    RowBox[{"a8", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.44948641708696*^9, 3.4494909574557767`*^9, 
  3.4494913563757915`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "100"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart2Ass100", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart2", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494328974998865`*^9, 3.449432903485602*^9}, 
   3.449485630484375*^9, {3.4494864385372*^9, 3.44948645279032*^9}, {
   3.44948648858776*^9, 3.4494865295596*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.4494865435931997`*^9, 3.4494913583449955`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPart2100", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4494909689584265`*^9, 3.4494909884785476`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "101"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart2Ass101", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart2", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494865543653603`*^9, 3.44948659104088*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q3z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "+", 
       RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
       RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
       RowBox[{"s10y", " ", "s31yz", " ", "\[Rho]21z"}]}], ")"}]}], "-", 
    RowBox[{"q3x", " ", "q3z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s11zz", " ", "s31xz", " ", "\[Rho]20"}], "+", 
       RowBox[{"s11xz", " ", "s31zz", " ", "\[Rho]20"}], "+", 
       RowBox[{"s10z", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
       RowBox[{"s10x", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q3y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "+", 
       RowBox[{"s11zz", " ", "s31zz", " ", "\[Rho]20"}], "+", 
       RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
       RowBox[{"s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q3x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
       RowBox[{"s11zz", " ", "s31zz", " ", "\[Rho]20"}], "+", 
       RowBox[{"s10y", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
       RowBox[{"s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}], "-", 
    RowBox[{"q3y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s31xz", " ", "\[Rho]20"}], "+", 
          RowBox[{"s11xz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
          RowBox[{"s10y", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
          RowBox[{"s10x", " ", "s31yz", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
          RowBox[{"s11yz", " ", "s31zz", " ", "\[Rho]20"}], "+", 
          RowBox[{"s10z", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
          RowBox[{"s10y", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4494865926716003`*^9, 3.449491365080922*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPart2101", "=", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFDpart2Ass101", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a9", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s30"}], " ", ")"}], "\[Rho]20"}], "+", " ", 
        RowBox[{"a10", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s31z"}], " ", ")"}], "\[Rho]20"}], "+", " ", 
        RowBox[{"a11", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s31z"}], " ", ")"}], "\[Rho]21z"}], "+", " ", 
        RowBox[{"a12", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s30"}], " ", ")"}], "\[Rho]21z"}], 
        "\[IndentingNewLine]", "+", " ", "\[IndentingNewLine]", 
        RowBox[{"a13", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]20"}], "+", " ", 
        RowBox[{"a14", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]20"}], "+", " ", 
        RowBox[{"a15", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]21z"}], "+", " ", 
        RowBox[{"a16", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]21z"}]}], 
       "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", "\[Equal]", 
     "0"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
      "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z",
       ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",",
       "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
      "s31yz", ",", "s31zz"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.44948661402776*^9, 3.4494867527241344`*^9}, {
  3.449490977522899*^9, 3.4494909993404245`*^9}, {3.4494910587603617`*^9, 
  3.449491059995021*^9}, {3.449491375286398*^9, 3.449491392977973*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a10", "\[Rule]", 
     FractionBox["1", "16"]}], ",", 
    RowBox[{"a11", "\[Rule]", 
     FractionBox["1", "16"]}], ",", 
    RowBox[{"a12", "\[Rule]", "0"}], ",", 
    RowBox[{"a13", "\[Rule]", "0"}], ",", 
    RowBox[{"a14", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "16"]}]}], ",", 
    RowBox[{"a15", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "16"]}]}], ",", 
    RowBox[{"a16", "\[Rule]", "0"}], ",", 
    RowBox[{"a9", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.449491379646777*^9, 3.449491395197234*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "110"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart2Ass110", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart2", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494867748496404`*^9, 3.449486796443509*^9}, {
  3.4494869288838167`*^9, 3.449486929947092*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "q3y", " ", "q3z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s11zz", " ", "s20y"}], "+", 
       RowBox[{"s11yz", " ", "s20z"}], "+", 
       RowBox[{"s10z", " ", "s21yz"}], "+", 
       RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q3x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s11xz", " ", "s20x"}], "-", 
       RowBox[{"s11yz", " ", "s20y"}], "-", 
       RowBox[{"s11zz", " ", "s20z"}], "+", 
       RowBox[{"s10x", " ", "s21xz"}], "-", 
       RowBox[{"s10y", " ", "s21yz"}], "-", 
       RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["q3z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s11xz", " ", "s20x"}], "+", 
       RowBox[{"s11yz", " ", "s20y"}], "-", 
       RowBox[{"s11zz", " ", "s20z"}], "+", 
       RowBox[{"s10x", " ", "s21xz"}], "+", 
       RowBox[{"s10y", " ", "s21yz"}], "-", 
       RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["q3y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s11xz", " ", "s20x"}], "-", 
       RowBox[{"s11yz", " ", "s20y"}], "+", 
       RowBox[{"s11zz", " ", "s20z"}], "+", 
       RowBox[{"s10x", " ", "s21xz"}], "-", 
       RowBox[{"s10y", " ", "s21yz"}], "+", 
       RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}], "+", 
    RowBox[{"2", " ", "q3x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20y"}], "+", 
          RowBox[{"s10y", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20z"}], "+", 
          RowBox[{"s10z", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
  "\[Rho]31z"}]], "Output",
 CellChangeTimes->{3.4494868003526087`*^9, 3.4494869309478216`*^9, 
  3.4494914064185686`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPart2110", "=", 
  RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFDpart2Ass110", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a17", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s20"}], " ", ")"}], "\[Rho]30"}], "+", " ", 
        RowBox[{"a18", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s21z"}], " ", ")"}], "\[Rho]30"}], "+", " ", 
        RowBox[{"a19", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s21z"}], " ", ")"}], "\[Rho]31z"}], "+", " ", 
        RowBox[{"a20", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s20"}], " ", ")"}], "\[Rho]31z"}], 
        "\[IndentingNewLine]", "+", " ", "\[IndentingNewLine]", 
        RowBox[{"a21", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], " ", ")"}], "\[Rho]30"}], "+", " ", 
        RowBox[{"a22", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], " ", ")"}], "\[Rho]30"}], "+", " ", 
        RowBox[{"a23", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], " ", ")"}], "\[Rho]31z"}], "+", " ", 
        RowBox[{"a24", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], " ", ")"}], "\[Rho]31z"}]}], 
       "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", "\[Equal]", 
     "0"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
      "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z",
       ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",",
       "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
      "s31yz", ",", "s31zz"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4494868109697247`*^9, 3.449486915327058*^9}, {
  3.4494914102632046`*^9, 3.44949142159394*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a17", "\[Rule]", "0"}], ",", 
    RowBox[{"a18", "\[Rule]", "0"}], ",", 
    RowBox[{"a19", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "16"]}]}], ",", 
    RowBox[{"a20", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "16"]}]}], ",", 
    RowBox[{"a21", "\[Rule]", "0"}], ",", 
    RowBox[{"a22", "\[Rule]", "0"}], ",", 
    RowBox[{"a23", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a24", "\[Rule]", 
     FractionBox["1", "8"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.449486918798339*^9, 3.449486945692947*^9}, 
   3.4494914248134313`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "111"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart2Ass111", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart2", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494869595624332`*^9, 3.4494870016243496`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q3z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "s11zz"}], " ", "s20y", " ", "s31xz"}], "-", 
       RowBox[{"s11yz", " ", "s20z", " ", "s31xz"}], "-", 
       RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "-", 
       RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "+", 
       RowBox[{"s11zz", " ", "s20x", " ", "s31yz"}], "+", 
       RowBox[{"s11xz", " ", "s20z", " ", "s31yz"}], "+", 
       RowBox[{"s10z", " ", "s21xz", " ", "s31yz"}], "+", 
       RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q3y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s11zz", " ", "s20y", " ", "s31xz"}], "+", 
       RowBox[{"s11yz", " ", "s20z", " ", "s31xz"}], "+", 
       RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "+", 
       RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "-", 
       RowBox[{"s11yz", " ", "s20x", " ", "s31zz"}], "-", 
       RowBox[{"s11xz", " ", "s20y", " ", "s31zz"}], "-", 
       RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "-", 
       RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q3x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "s11zz"}], " ", "s20x", " ", "s31yz"}], "-", 
       RowBox[{"s11xz", " ", "s20z", " ", "s31yz"}], "-", 
       RowBox[{"s10z", " ", "s21xz", " ", "s31yz"}], "-", 
       RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}], "+", 
       RowBox[{"s11yz", " ", "s20x", " ", "s31zz"}], "+", 
       RowBox[{"s11xz", " ", "s20y", " ", "s31zz"}], "+", 
       RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "+", 
       RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
    RowBox[{"q3y", " ", "q3z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "s11yz", " ", "s20y", " ", "s31xz"}], "+", 
       RowBox[{"2", " ", "s11zz", " ", "s20z", " ", "s31xz"}], "-", 
       RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31xz"}], "+", 
       RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31xz"}], "+", 
       RowBox[{"s11yz", " ", "s20x", " ", "s31yz"}], "+", 
       RowBox[{"s11xz", " ", "s20y", " ", "s31yz"}], "+", 
       RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "+", 
       RowBox[{"s10x", " ", "s21yz", " ", "s31yz"}], "-", 
       RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "-", 
       RowBox[{"s11xz", " ", "s20z", " ", "s31zz"}], "-", 
       RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "-", 
       RowBox[{"s10x", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
    RowBox[{"q3x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20x", " ", "s31xz"}], "+", 
          RowBox[{"s11xz", " ", "s20z", " ", "s31xz"}], "+", 
          RowBox[{"s10z", " ", "s21xz", " ", "s31xz"}], "+", 
          RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "-", 
          RowBox[{"s11zz", " ", "s20y", " ", "s31yz"}], "-", 
          RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}], "-", 
          RowBox[{"s10z", " ", "s21yz", " ", "s31yz"}], "-", 
          RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "-", 
          RowBox[{"2", " ", "s11xz", " ", "s20x", " ", "s31zz"}], "+", 
          RowBox[{"2", " ", "s11yz", " ", "s20y", " ", "s31zz"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], 
       "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11yz"}], " ", "s20x", " ", "s31xz"}], "-", 
          RowBox[{"s11xz", " ", "s20y", " ", "s31xz"}], "-", 
          RowBox[{"s10y", " ", "s21xz", " ", "s31xz"}], "-", 
          RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "+", 
          RowBox[{"2", " ", "s11xz", " ", "s20x", " ", "s31yz"}], "-", 
          RowBox[{"2", " ", "s11zz", " ", "s20z", " ", "s31yz"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "s31yz"}], "-", 
          RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "+", 
          RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "+", 
          RowBox[{"s11yz", " ", "s20z", " ", "s31zz"}], "+", 
          RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "+", 
          RowBox[{"s10y", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4494870049079933`*^9, 3.4494914313930717`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFDpart2Ass111", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a25", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s20"}], "]"}], " ", ")"}], ".", " ", "s30"}],
          ")"}]}], " ", "+", " ", 
       RowBox[{"a26", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s21z"}], "]"}], " ", ")"}], ".", " ", 
          "s30"}], ")"}]}], "+", 
       RowBox[{"a27", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
          "s20"}], ")"}]}], " ", "+", " ", 
       RowBox[{"a28", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s21z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
          "s10"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a29", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s20", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}], 
         ")"}]}], " ", "+", 
       RowBox[{"a30", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s21z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
          "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a31", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s20", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}], " ", "+", 
       RowBox[{"a32", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s21z", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a33", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}], 
         ")"}]}], " ", "+", 
       RowBox[{"a34", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
          "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a35", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}], " ", "+", 
       RowBox[{"a36", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a37", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s20"}], "]"}], " ", ")"}], ".", " ", "q3"}], 
         ")"}]}], " ", "+", 
       RowBox[{"a38", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s21z"}], "]"}], " ", ")"}], ".", " ", 
          "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a39", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s21z"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}], " ", "+", 
       RowBox[{"a40", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s20"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}]}], " ", "\[IndentingNewLine]", ")"}]}], 
    "\[IndentingNewLine]", "\[Equal]", "0"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{
    "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
     "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
     "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z", 
     ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",", 
     "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
     "s31yz", ",", "s31zz"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.449487014805835*^9, 3.449487233555326*^9}, {
  3.449487271507394*^9, 3.4494874701774263`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a25", "\[Rule]", 
     RowBox[{"-", "a37"}]}], ",", 
    RowBox[{"a29", "\[Rule]", "a37"}], ",", 
    RowBox[{"a28", "\[Rule]", 
     RowBox[{"-", "a39"}]}], ",", 
    RowBox[{"a30", "\[Rule]", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "16"], "+", "a39"}]}], ",", 
    RowBox[{"a27", "\[Rule]", "a40"}], ",", 
    RowBox[{"a31", "\[Rule]", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "16"], "+", "a40"}]}], ",", 
    RowBox[{"a26", "\[Rule]", 
     RowBox[{"-", "a38"}]}], ",", 
    RowBox[{"a32", "\[Rule]", "a38"}], ",", 
    RowBox[{"a33", "\[Rule]", 
     RowBox[{"-", "a37"}]}], ",", 
    RowBox[{"a34", "\[Rule]", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "16"], "-", "a40"}]}], ",", 
    RowBox[{"a35", "\[Rule]", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "16"], "-", "a39"}]}], ",", 
    RowBox[{"a36", "\[Rule]", 
     RowBox[{"-", "a38"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449487478773432*^9, 3.449491441489147*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "whenever", " ", "I", " ", "find", " ", "something", " ", "like", " ", 
     "a25"}], "\[Equal]", 
    RowBox[{"-", "a37"}]}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
     "it", " ", "means", " ", "it", " ", "can", " ", "be", " ", "further", 
      " ", "simplified", " ", "by", " ", "dropping", " ", "the", " ", "terms",
       " ", "with", " ", "those", " ", "coefficients"}], " ", "..."}], "so", 
    " ", "in", " ", "the", " ", "above", " ", "only", " ", "the", " ", 
    "following", " ", "survive"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.4494875208625975`*^9, 3.4494875392893066`*^9}, {
  3.449487620419965*^9, 3.4494876417849445`*^9}, {3.449487733695568*^9, 
  3.4494877385560007`*^9}, {3.4494877693595552`*^9, 3.4494877758609285`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPart2111", "=", 
  RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFDpart2Ass111", "-", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a30", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s21z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
        RowBox[{"a31", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s20", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
        RowBox[{"a34", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
        RowBox[{"a35", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s10", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}]}], "  ", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", " ", "\[IndentingNewLine]", ")"}]}], 
     "\[IndentingNewLine]", "\[Equal]", "0"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
      "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z",
       ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",",
       "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
      "s31yz", ",", "s31zz"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449487557794161*^9, 3.449487603415504*^9}, {
  3.4494876564912724`*^9, 3.4494877106124215`*^9}, {3.4494914528511395`*^9, 
  3.4494914549297433`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a30", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "16"]}], ",", 
    RowBox[{"a31", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "16"]}], ",", 
    RowBox[{"a34", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "16"]}], ",", 
    RowBox[{"a35", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "16"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.4494876104173408`*^9, 3.449487670541204*^9, {3.4494877044235754`*^9, 
   3.449487712206518*^9}, 3.44949145730529*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.4494878597713404`*^9, 3.4494878623354807`*^9}, 
   3.4494880037384205`*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Simplify", " ", "the", " ", "third", " ", "part"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->36,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[IndentingNewLine]", 
      RowBox[{
      "The", " ", "general", " ", "technique", " ", "followed", " ", "is", 
       " ", "\[IndentingNewLine]", "1.", " ", "identify", " ", "the", " ", 
       "group", " ", "of", " ", "vectors", " ", "appearing", " ", "in", " ", 
       "each", " ", "set", " ", "of", " ", "terms", " ", 
       "\[IndentingNewLine]", "2.", " ", "write", " ", "the", " ", "most", 
       " ", "general", " ", "scalar", " ", "expression", " ", "combining", 
       " ", "the", " ", "vectors", " ", "in", " ", "the", " ", "groups", " ", 
       "\[IndentingNewLine]", "The", " ", "eight", " ", "groups", " ", "are", 
       " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho10", ",", " ", "rho11z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s10", ",", "s11z"}], ")"}]}], " ", "}"}], "    ", 
        "\[CircleTimes]", "   ", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho20", ",", " ", "rho21z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s20", ",", "s21z"}], ")"}]}], " ", "}"}], "   ", 
        "\[CircleTimes]", "   ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho20", ",", " ", "rho21z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s20", ",", "s21z"}], ")"}]}], "}"}]}]}], "}"}], 
     "\[IndentingNewLine]", "representing", " ", "each", " ", "group", " ", 
     "by", " ", "a", " ", "bit"}], ",", " ", 
    RowBox[{"we", " ", "have", " ", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", "|", "1"}], "}"}], " ", "\[CircleTimes]", "  ", 
       RowBox[{"{", 
        RowBox[{"0", " ", "|", " ", "1"}], "}"}], " ", "\[CircleTimes]", "  ", 
       RowBox[{"{", 
        RowBox[{"0", "|", "1"}], "}"}]}], "}"}], "\[IndentingNewLine]", 
     "Hence", " ", "\[IndentingNewLine]", "000", "\[IndentingNewLine]", "001",
      "\[IndentingNewLine]", "010", "\[IndentingNewLine]", "011", 
     "\[IndentingNewLine]", "100", "\[IndentingNewLine]", "101", 
     "\[IndentingNewLine]", "110", "\[IndentingNewLine]", "111", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "Done", " ", "exactly", 
     " ", "in", " ", "this", " ", "order"}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "000"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart3Ass000", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart3", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.43654315760688*^9, 3.436543273587463*^9}, {
   3.436544330930503*^9, 3.4365445615019026`*^9}, {3.436544934949196*^9, 
   3.436544962158414*^9}, {3.436545941279065*^9, 3.4365459669876184`*^9}, 
   3.4365460059020853`*^9, {3.436546042097228*^9, 3.4365460501301746`*^9}, {
   3.4365461023912096`*^9, 3.436546118144536*^9}, {3.436546248361926*^9, 
   3.4365462617400074`*^9}, {3.436553943565647*^9, 3.4365539657272854`*^9}, {
   3.4366221059078293`*^9, 3.4366221204105206`*^9}, {3.449431553333995*^9, 
   3.4494316236935024`*^9}, {3.44943166507777*^9, 3.449431666281165*^9}, {
   3.4494319695576367`*^9, 3.4494322912975025`*^9}, {3.449432358282111*^9, 
   3.449432475622314*^9}, 3.449432530087985*^9, 3.4494325749576955`*^9, {
   3.44948565721875*^9, 3.449485676625*^9}, {3.449487841994345*^9, 
   3.4494878456060305`*^9}, {3.449488000283085*^9, 3.449488015699195*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.44948801971739*^9, 3.4494915946494274`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPart3000", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4494915775204816`*^9, 3.4494915913986783`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "001"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart3Ass001", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart3", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494325980880237`*^9, 3.4494326368625803`*^9}, {
  3.449432713411463*^9, 3.449432714630494*^9}, {3.44948568409375*^9, 
  3.44948568878125*^9}, {3.449488027925765*^9, 3.4494880317094355`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.4494880357901707`*^9, 3.4494916051987324`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPart3001", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4494916021355267`*^9, 3.449491602276184*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "010"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart3Ass010", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart3", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449432725679914*^9, 3.4494327811925893`*^9}, {
  3.449485693*^9, 3.4494857023125*^9}, {3.449488042841555*^9, 
  3.449488045343155*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.44948804623435*^9, 3.4494916126692033`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPart3010", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.449491609621626*^9, 3.4494916106218567`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "011"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart3Ass011", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart3", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449432790335262*^9, 3.4494328656958885`*^9}, {
  3.449485706926282*^9, 3.449485712198704*^9}, {3.449488050971755*^9, 
  3.4494880565221806`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q3x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "-", 
       RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
       RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
       RowBox[{"2", " ", "s20x", " ", "s31xz", " ", "\[Rho]11z"}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q3y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "-", 
       RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
       RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
       RowBox[{"2", " ", "s20y", " ", "s31yz", " ", "\[Rho]11z"}]}], ")"}]}], 
    "+", 
    RowBox[{"q3y", " ", "q3z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "s20z", " ", "s30y", " ", "\[Rho]10"}], "+", 
       RowBox[{"3", " ", "s20y", " ", "s30z", " ", "\[Rho]10"}], "-", 
       RowBox[{"2", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
       RowBox[{"2", " ", "s21yz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
       RowBox[{"s21zz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
       RowBox[{"s21yz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
       RowBox[{"2", " ", "s20z", " ", "s31yz", " ", "\[Rho]11z"}], "+", 
       RowBox[{"2", " ", "s20y", " ", "s31zz", " ", "\[Rho]11z"}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q3z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "-", 
       RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
       RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
       RowBox[{"2", " ", "s20z", " ", "s31zz", " ", "\[Rho]11z"}]}], ")"}]}], 
    "+", 
    RowBox[{"q3x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20y", " ", "s30x", " ", "\[Rho]10"}], "+", 
          RowBox[{"3", " ", "s20x", " ", "s30y", " ", "\[Rho]10"}], "-", 
          RowBox[{"2", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
          RowBox[{"2", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
          RowBox[{"s21yz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
          RowBox[{"s21xz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
          RowBox[{"2", " ", "s20y", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
          RowBox[{"2", " ", "s20x", " ", "s31yz", " ", "\[Rho]11z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20z", " ", "s30x", " ", "\[Rho]10"}], "+", 
          RowBox[{"3", " ", "s20x", " ", "s30z", " ", "\[Rho]10"}], "-", 
          RowBox[{"2", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
          RowBox[{"2", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
          RowBox[{"s21zz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
          RowBox[{"s21xz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
          RowBox[{"2", " ", "s20z", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
          RowBox[{"2", " ", "s20x", " ", "s31zz", " ", "\[Rho]11z"}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4494880583983803`*^9, 3.449491618373642*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPart3011", "=", 
  RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFDpart3Ass011", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a1", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s20", ".", "s30"}], " ", ")"}], "\[Rho]10"}], "+", " ", 
        RowBox[{"a2", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s21z", ".", "s31z"}], " ", ")"}], "\[Rho]10"}], "+", " ", 
        RowBox[{"a3", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s20", ".", "s31z"}], " ", ")"}], "\[Rho]11z"}], "+", " ", 
        RowBox[{"a4", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s21z", ".", "s30"}], " ", ")"}], "\[Rho]11z"}], 
        "\[IndentingNewLine]", "+", " ", "\[IndentingNewLine]", 
        RowBox[{"a5", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]10"}], "+", " ", 
        RowBox[{"a6", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]10"}], "+", " ", 
        RowBox[{"a7", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]11z"}], "+", " ", 
        RowBox[{"a8", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]11z"}]}], 
       "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", "\[Equal]", 
     "0"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
      "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z",
       ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",",
       "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
      "s31yz", ",", "s31zz"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449486099733251*^9, 3.44948632515512*^9}, {
  3.44948636623672*^9, 3.44948641214776*^9}, {3.449488100701836*^9, 
  3.449488100795621*^9}, {3.449491623265394*^9, 3.4494916294855766`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a1", "\[Rule]", "0"}], ",", 
    RowBox[{"a2", "\[Rule]", "0"}], ",", 
    RowBox[{"a3", "\[Rule]", "0"}], ",", 
    RowBox[{"a4", "\[Rule]", "0"}], ",", 
    RowBox[{"a5", "\[Rule]", 
     FractionBox["3", "16"]}], ",", 
    RowBox[{"a6", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a7", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a8", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "16"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4494881082515607`*^9, 3.4494916311734657`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "100"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart3Ass100", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart3", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494328974998865`*^9, 3.449432903485602*^9}, 
   3.449485630484375*^9, {3.4494864385372*^9, 3.44948645279032*^9}, {
   3.44948648858776*^9, 3.4494865295596*^9}, {3.449488113941208*^9, 
   3.449488116207689*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.4494881174737916`*^9, 3.4494916377218485`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPart3100", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4494916434731736`*^9, 3.4494916446922045`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "101"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart3Ass101", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart3", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494865543653603`*^9, 3.44948659104088*^9}, {
  3.4494881212095766`*^9, 3.4494881242732334`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q3x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "+", 
       RowBox[{"2", " ", "s11xz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
       RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
       RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q3y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "s10y", " ", "s30y", " ", "\[Rho]20"}], "+", 
       RowBox[{"2", " ", "s11yz", " ", "s31yz", " ", "\[Rho]20"}], "-", 
       RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
       RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}]}], ")"}]}], 
    "+", 
    RowBox[{"q3y", " ", "q3z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "s10z", " ", "s30y", " ", "\[Rho]20"}], "+", 
       RowBox[{"3", " ", "s10y", " ", "s30z", " ", "\[Rho]20"}], "+", 
       RowBox[{"2", " ", "s11zz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
       RowBox[{"2", " ", "s11yz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
       RowBox[{"s11zz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
       RowBox[{"s11yz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
       RowBox[{"2", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
       RowBox[{"2", " ", "s10y", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q3z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "s10z", " ", "s30z", " ", "\[Rho]20"}], "+", 
       RowBox[{"2", " ", "s11zz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
       RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
       RowBox[{"2", " ", "s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}], 
    "+", 
    RowBox[{"q3x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10y", " ", "s30x", " ", "\[Rho]20"}], "+", 
          RowBox[{"3", " ", "s10x", " ", "s30y", " ", "\[Rho]20"}], "+", 
          RowBox[{"2", " ", "s11yz", " ", "s31xz", " ", "\[Rho]20"}], "+", 
          RowBox[{"2", " ", "s11xz", " ", "s31yz", " ", "\[Rho]20"}], "-", 
          RowBox[{"s11yz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
          RowBox[{"s11xz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
          RowBox[{"2", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10z", " ", "s30x", " ", "\[Rho]20"}], "+", 
          RowBox[{"3", " ", "s10x", " ", "s30z", " ", "\[Rho]20"}], "+", 
          RowBox[{"2", " ", "s11zz", " ", "s31xz", " ", "\[Rho]20"}], "+", 
          RowBox[{"2", " ", "s11xz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
          RowBox[{"s11zz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
          RowBox[{"s11xz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
          RowBox[{"2", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4494881261802025`*^9, 3.4494916534285917`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPart3101", "=", 
  RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFDpart3Ass101", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a9", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s30"}], " ", ")"}], "\[Rho]20"}], "+", " ", 
        RowBox[{"a10", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s31z"}], " ", ")"}], "\[Rho]20"}], "+", " ", 
        RowBox[{"a11", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s31z"}], " ", ")"}], "\[Rho]21z"}], "+", " ", 
        RowBox[{"a12", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s30"}], " ", ")"}], "\[Rho]21z"}], 
        "\[IndentingNewLine]", "+", " ", "\[IndentingNewLine]", 
        RowBox[{"a13", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]20"}], "+", " ", 
        RowBox[{"a14", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]20"}], "+", " ", 
        RowBox[{"a15", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]21z"}], "+", " ", 
        RowBox[{"a16", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]21z"}]}], 
       "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", "\[Equal]", 
     "0"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
      "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z",
       ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",",
       "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
      "s31yz", ",", "s31zz"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.44948661402776*^9, 3.4494867527241344`*^9}, {
  3.449488129415799*^9, 3.449488129587739*^9}, {3.449491656257368*^9, 
  3.4494916607115197`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a10", "\[Rule]", "0"}], ",", 
    RowBox[{"a11", "\[Rule]", "0"}], ",", 
    RowBox[{"a12", "\[Rule]", "0"}], ",", 
    RowBox[{"a13", "\[Rule]", 
     FractionBox["3", "16"]}], ",", 
    RowBox[{"a14", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a15", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a16", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "16"]}]}], ",", 
    RowBox[{"a9", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449488132416932*^9, 3.449491661993065*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "110"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart3Ass110", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart3", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494867748496404`*^9, 3.449486796443509*^9}, {
  3.4494869288838167`*^9, 3.449486929947092*^9}, {3.449488138137841*^9, 
  3.449488140545*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.4494881414984846`*^9, 3.449491666916074*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPart3110", "=", 
  RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFDpart3Ass110", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a17", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s20"}], " ", ")"}], "\[Rho]30"}], "+", " ", 
        RowBox[{"a18", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s21z"}], " ", ")"}], "\[Rho]30"}], "+", " ", 
        RowBox[{"a19", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s21z"}], " ", ")"}], "\[Rho]31z"}], "+", " ", 
        RowBox[{"a20", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s20"}], " ", ")"}], "\[Rho]31z"}], 
        "\[IndentingNewLine]", "+", " ", "\[IndentingNewLine]", 
        RowBox[{"a21", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], " ", ")"}], "\[Rho]30"}], "+", " ", 
        RowBox[{"a22", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], " ", ")"}], "\[Rho]30"}], "+", " ", 
        RowBox[{"a23", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], " ", ")"}], "\[Rho]31z"}], "+", " ", 
        RowBox[{"a24", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], " ", ")"}], "\[Rho]31z"}]}], 
       "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", "\[Equal]", 
     "0"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
      "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z",
       ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",",
       "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
      "s31yz", ",", "s31zz"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4494868109697247`*^9, 3.449486915327058*^9}, {
  3.4494881460939693`*^9, 3.4494881462346478`*^9}, {3.44949168995263*^9, 
  3.4494916918124332`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a17", "\[Rule]", "0"}], ",", 
    RowBox[{"a18", "\[Rule]", "0"}], ",", 
    RowBox[{"a19", "\[Rule]", "0"}], ",", 
    RowBox[{"a20", "\[Rule]", "0"}], ",", 
    RowBox[{"a21", "\[Rule]", "0"}], ",", 
    RowBox[{"a22", "\[Rule]", "0"}], ",", 
    RowBox[{"a23", "\[Rule]", "0"}], ",", 
    RowBox[{"a24", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449488148829377*^9, 3.4494916933127794`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "111"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart3Ass111", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart3", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494869595624332`*^9, 3.4494870016243496`*^9}, {
  3.449488157832775*^9, 3.4494881603337193`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q3x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "s10z", " ", "s20y", " ", "s30x"}], "+", 
       RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30x"}], "+", 
       RowBox[{"s11zz", " ", "s21yz", " ", "s30x"}], "-", 
       RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "-", 
       RowBox[{"2", " ", "s11zz", " ", "s20y", " ", "s31xz"}], "+", 
       RowBox[{"2", " ", "s11yz", " ", "s20z", " ", "s31xz"}], "+", 
       RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31xz"}], "-", 
       RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31xz"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q3y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30y"}], "-", 
       RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30y"}], "-", 
       RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "+", 
       RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "+", 
       RowBox[{"2", " ", "s11zz", " ", "s20x", " ", "s31yz"}], "-", 
       RowBox[{"2", " ", "s11xz", " ", "s20z", " ", "s31yz"}], "-", 
       RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31yz"}], "+", 
       RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q3z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "s10y", " ", "s20x", " ", "s30z"}], "+", 
       RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30z"}], "+", 
       RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "-", 
       RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "-", 
       RowBox[{"2", " ", "s11yz", " ", "s20x", " ", "s31zz"}], "+", 
       RowBox[{"2", " ", "s11xz", " ", "s20y", " ", "s31zz"}], "+", 
       RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "-", 
       RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
    RowBox[{"q3y", " ", "q3z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "s10y", " ", "s20x", " ", "s30y"}], "+", 
       RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30y"}], "+", 
       RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "-", 
       RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "+", 
       RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "-", 
       RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30z"}], "-", 
       RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "+", 
       RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "-", 
       RowBox[{"2", " ", "s11yz", " ", "s20x", " ", "s31yz"}], "+", 
       RowBox[{"2", " ", "s11xz", " ", "s20y", " ", "s31yz"}], "+", 
       RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31yz"}], "-", 
       RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31yz"}], "+", 
       RowBox[{"2", " ", "s11zz", " ", "s20x", " ", "s31zz"}], "-", 
       RowBox[{"2", " ", "s11xz", " ", "s20z", " ", "s31zz"}], "-", 
       RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "+", 
       RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
    RowBox[{"q3x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10x", " ", "s20z", " ", "s30x"}], "-", 
          RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "+", 
          RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "+", 
          RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30y"}], "+", 
          RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "-", 
          RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "+", 
          RowBox[{"2", " ", "s11zz", " ", "s20x", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s11xz", " ", "s20z", " ", "s31xz"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s11zz", " ", "s20y", " ", "s31yz"}], "+", 
          RowBox[{"2", " ", "s11yz", " ", "s20z", " ", "s31yz"}], "-", 
          RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31yz"}], "+", 
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30x"}], "+", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30x"}], "-", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "-", 
          RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "+", 
          RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "-", 
          RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s11yz", " ", "s20x", " ", "s31xz"}], "+", 
          RowBox[{"2", " ", "s11xz", " ", "s20y", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s11zz", " ", "s20y", " ", "s31zz"}], "+", 
          RowBox[{"2", " ", "s11yz", " ", "s20z", " ", "s31zz"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4494881643508606`*^9, 3.4494917016271944`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFDpart3Ass111", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a25", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s20"}], "]"}], " ", ")"}], ".", " ", "s30"}],
          ")"}]}], " ", "+", " ", 
       RowBox[{"a26", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s21z"}], "]"}], " ", ")"}], ".", " ", 
          "s30"}], ")"}]}], "+", 
       RowBox[{"a27", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
          "s20"}], ")"}]}], " ", "+", " ", 
       RowBox[{"a28", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s21z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
          "s10"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a29", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s20", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}], 
         ")"}]}], " ", "+", 
       RowBox[{"a30", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s21z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
          "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a31", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s20", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}], " ", "+", 
       RowBox[{"a32", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s21z", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a33", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}], 
         ")"}]}], " ", "+", 
       RowBox[{"a34", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
          "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a35", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}], " ", "+", 
       RowBox[{"a36", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a37", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s20"}], "]"}], " ", ")"}], ".", " ", "q3"}], 
         ")"}]}], " ", "+", 
       RowBox[{"a38", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s21z"}], "]"}], " ", ")"}], ".", " ", 
          "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a39", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s21z"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}], " ", "+", 
       RowBox[{"a40", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s20"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}]}], " ", "\[IndentingNewLine]", ")"}]}], 
    "\[IndentingNewLine]", "\[Equal]", "0"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{
    "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
     "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
     "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z", 
     ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",", 
     "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
     "s31yz", ",", "s31zz"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.449487014805835*^9, 3.449487233555326*^9}, {
  3.449487271507394*^9, 3.4494874701774263`*^9}, {3.4494881686180964`*^9, 
  3.4494881688212976`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a25", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]"}], "16"], "-", "a37"}]}], ",", 
    RowBox[{"a29", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]"}], "16"]}], "+", "a37"}]}], ",", 
    RowBox[{"a28", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "8"]}], "-", "a39"}]}], ",", 
    RowBox[{"a30", "\[Rule]", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "8"], "+", "a39"}]}], ",", 
    RowBox[{"a27", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "8"]}], "+", "a40"}]}], ",", 
    RowBox[{"a31", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "8"]}], "+", "a40"}]}], ",", 
    RowBox[{"a26", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "16"]}], "-", "a38"}]}], ",", 
    RowBox[{"a32", "\[Rule]", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "16"], "+", "a38"}]}], ",", 
    RowBox[{"a33", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]"}], "16"], "-", "a37"}]}], ",", 
    RowBox[{"a34", "\[Rule]", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "8"], "-", "a40"}]}], ",", 
    RowBox[{"a35", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "8"]}], "-", "a39"}]}], ",", 
    RowBox[{"a36", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "16"]}], "-", "a38"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.4494881763710227`*^9, 3.4494917100978956`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "drop", " ", "out", " ", "the", " ", "indeterminate", " ", "terms"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.44948825777675*^9, 3.4494882646074533`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPart3111", "=", 
  RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFDpart3Ass111", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a25", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s10", ",", "s20"}], "]"}], " ", ")"}], ".", " ", 
           "s30"}], ")"}]}], " ", "+", " ", 
        RowBox[{"a26", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s21z"}], "]"}], " ", ")"}], ".", " ", 
           "s30"}], ")"}]}], "+", 
        RowBox[{"a27", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "s20"}], ")"}]}], " ", "+", " ", 
        RowBox[{"a28", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s21z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "s10"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
        RowBox[{"a29", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s20", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}],
           ")"}]}], " ", "+", 
        RowBox[{"a30", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s21z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
        RowBox[{"a31", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s20", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", 
        RowBox[{"a32", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s21z", ",", "s30"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
        RowBox[{"a33", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s10", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}],
           ")"}]}], " ", "+", 
        RowBox[{"a34", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
        RowBox[{"a35", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s10", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", 
        RowBox[{"a36", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s30"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}]}], " ", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", "\[Equal]", 
     "0"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
      "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z",
       ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",",
       "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
      "s31yz", ",", "s31zz"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449487557794161*^9, 3.449487603415504*^9}, {
  3.4494876564912724`*^9, 3.4494877106124215`*^9}, {3.449488194268403*^9, 
  3.4494882275622206`*^9}, {3.449488389966585*^9, 3.4494883900759916`*^9}, {
  3.4494917130673294`*^9, 3.449491715974249*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a25", "\[Rule]", 
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]"}], "16"]}], ",", 
    RowBox[{"a26", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "16"]}]}], ",", 
    RowBox[{"a27", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
    RowBox[{"a28", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
    RowBox[{"a29", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]"}], "16"]}]}], ",", 
    RowBox[{"a30", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a31", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
    RowBox[{"a32", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "16"]}], ",", 
    RowBox[{"a33", "\[Rule]", 
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]"}], "16"]}], ",", 
    RowBox[{"a34", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a35", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
    RowBox[{"a36", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "16"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449488244005927*^9, 3.4494883970936375`*^9, 
  3.4494917236947775`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Simplify", " ", "the", " ", "fourth", " ", "part"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->36,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[IndentingNewLine]", 
      RowBox[{
      "The", " ", "general", " ", "technique", " ", "followed", " ", "is", 
       " ", "\[IndentingNewLine]", "1.", " ", "identify", " ", "the", " ", 
       "group", " ", "of", " ", "vectors", " ", "appearing", " ", "in", " ", 
       "each", " ", "set", " ", "of", " ", "terms", " ", 
       "\[IndentingNewLine]", "2.", " ", "write", " ", "the", " ", "most", 
       " ", "general", " ", "scalar", " ", "expression", " ", "combining", 
       " ", "the", " ", "vectors", " ", "in", " ", "the", " ", "groups", " ", 
       "\[IndentingNewLine]", "The", " ", "eight", " ", "groups", " ", "are", 
       " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho10", ",", " ", "rho11z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s10", ",", "s11z"}], ")"}]}], " ", "}"}], "    ", 
        "\[CircleTimes]", "   ", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho20", ",", " ", "rho21z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s20", ",", "s21z"}], ")"}]}], " ", "}"}], "   ", 
        "\[CircleTimes]", "   ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho20", ",", " ", "rho21z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s20", ",", "s21z"}], ")"}]}], "}"}]}]}], "}"}], 
     "\[IndentingNewLine]", "representing", " ", "each", " ", "group", " ", 
     "by", " ", "a", " ", "bit"}], ",", " ", 
    RowBox[{"we", " ", "have", " ", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", "|", "1"}], "}"}], " ", "\[CircleTimes]", "  ", 
       RowBox[{"{", 
        RowBox[{"0", " ", "|", " ", "1"}], "}"}], " ", "\[CircleTimes]", "  ", 
       RowBox[{"{", 
        RowBox[{"0", "|", "1"}], "}"}]}], "}"}], "\[IndentingNewLine]", 
     "Hence", " ", "\[IndentingNewLine]", "000", "\[IndentingNewLine]", "001",
      "\[IndentingNewLine]", "010", "\[IndentingNewLine]", "011", 
     "\[IndentingNewLine]", "100", "\[IndentingNewLine]", "101", 
     "\[IndentingNewLine]", "110", "\[IndentingNewLine]", "111", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "Done", " ", "exactly", 
     " ", "in", " ", "this", " ", "order"}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "000"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart4Ass000", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart4", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}], 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.43654315760688*^9, 3.436543273587463*^9}, {
   3.436544330930503*^9, 3.4365445615019026`*^9}, {3.436544934949196*^9, 
   3.436544962158414*^9}, {3.436545941279065*^9, 3.4365459669876184`*^9}, 
   3.4365460059020853`*^9, {3.436546042097228*^9, 3.4365460501301746`*^9}, {
   3.4365461023912096`*^9, 3.436546118144536*^9}, {3.436546248361926*^9, 
   3.4365462617400074`*^9}, {3.436553943565647*^9, 3.4365539657272854`*^9}, {
   3.4366221059078293`*^9, 3.4366221204105206`*^9}, {3.449431553333995*^9, 
   3.4494316236935024`*^9}, {3.44943166507777*^9, 3.449431666281165*^9}, {
   3.4494319695576367`*^9, 3.4494322912975025`*^9}, {3.449432358282111*^9, 
   3.449432475622314*^9}, 3.449432530087985*^9, 3.4494325749576955`*^9, {
   3.44948565721875*^9, 3.449485676625*^9}, {3.449487841994345*^9, 
   3.4494878456060305`*^9}, {3.449488000283085*^9, 3.449488015699195*^9}, {
   3.449488693225358*^9, 3.4494886937723694`*^9}, {3.4494887670406528`*^9, 
   3.449488769525648*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["q3x", "2"], "+", 
    SuperscriptBox["q3y", "2"], "+", 
    SuperscriptBox["q3z", "2"]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
    RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
    RowBox[{"2", " ", "\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "-", 
    RowBox[{"2", " ", "\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.449488770510268*^9, 3.4494917861779203`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPart4000", "=", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFDpart4Ass000", "-", "  ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"b1", "   ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}], 
         " ", "+", " ", 
         RowBox[{"b2", " ", "\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], 
         " ", "+", " ", 
         RowBox[{"b3", "  ", "\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}],
          " ", "+", " ", 
         RowBox[{
         "b4", "  ", "\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}]}], 
        "   ", ")"}]}]}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
      "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z",
       ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",",
       "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
      "s31yz", ",", "s31zz"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449491775847416*^9, 3.449491779270079*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"b1", "\[Rule]", 
     FractionBox["3", "16"]}], ",", 
    RowBox[{"b2", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"b3", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"b4", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "16"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.449491780176538*^9, 3.449491786912464*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "001"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart4Ass001", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart4", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494325980880237`*^9, 3.4494326368625803`*^9}, {
  3.449432713411463*^9, 3.449432714630494*^9}, {3.44948568409375*^9, 
  3.44948568878125*^9}, {3.449488027925765*^9, 3.4494880317094355`*^9}, {
  3.449488777605789*^9, 3.4494887802001867`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.4494887812785807`*^9, 3.4494918065263577`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPart4001", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4494918010094614`*^9, 3.4494918100427923`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "010"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart4Ass010", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart4", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449432725679914*^9, 3.4494327811925893`*^9}, {
  3.449485693*^9, 3.4494857023125*^9}, {3.449488042841555*^9, 
  3.449488045343155*^9}, {3.449488783904236*^9, 3.4494887863892307`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.449488787342594*^9, 3.449491814528201*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPart4010", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.449491819435581*^9, 3.449491820295154*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "011"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart4Ass011", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart4", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449432790335262*^9, 3.4494328656958885`*^9}, {
  3.449485706926282*^9, 3.449485712198704*^9}, {3.449488050971755*^9, 
  3.4494880565221806`*^9}, {3.449488790280827*^9, 3.449488795110157*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q3z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "-", 
       RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "+", 
       RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
       RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
       RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
       RowBox[{"2", " ", "s20x", " ", "s31xz", " ", "\[Rho]11z"}], "-", 
       RowBox[{"2", " ", "s20y", " ", "s31yz", " ", "\[Rho]11z"}]}], ")"}]}], 
    "+", 
    RowBox[{"q3x", " ", "q3z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "s20z", " ", "s30x", " ", "\[Rho]10"}], "+", 
       RowBox[{"3", " ", "s20x", " ", "s30z", " ", "\[Rho]10"}], "-", 
       RowBox[{"2", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
       RowBox[{"2", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
       RowBox[{"s21zz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
       RowBox[{"s21xz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
       RowBox[{"2", " ", "s20z", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
       RowBox[{"2", " ", "s20x", " ", "s31zz", " ", "\[Rho]11z"}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q3y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "-", 
       RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "+", 
       RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
       RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
       RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "-", 
       RowBox[{"2", " ", "s20x", " ", "s31xz", " ", "\[Rho]11z"}], "-", 
       RowBox[{"2", " ", "s20z", " ", "s31zz", " ", "\[Rho]11z"}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q3x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "-", 
       RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "+", 
       RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
       RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
       RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
       RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "-", 
       RowBox[{"2", " ", "s20y", " ", "s31yz", " ", "\[Rho]11z"}], "-", 
       RowBox[{"2", " ", "s20z", " ", "s31zz", " ", "\[Rho]11z"}]}], ")"}]}], 
    "+", 
    RowBox[{"q3y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20y", " ", "s30x", " ", "\[Rho]10"}], "+", 
          RowBox[{"3", " ", "s20x", " ", "s30y", " ", "\[Rho]10"}], "-", 
          RowBox[{"2", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
          RowBox[{"2", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
          RowBox[{"s21yz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
          RowBox[{"s21xz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
          RowBox[{"2", " ", "s20y", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
          RowBox[{"2", " ", "s20x", " ", "s31yz", " ", "\[Rho]11z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20z", " ", "s30y", " ", "\[Rho]10"}], "+", 
          RowBox[{"3", " ", "s20y", " ", "s30z", " ", "\[Rho]10"}], "-", 
          RowBox[{"2", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
          RowBox[{"2", " ", "s21yz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
          RowBox[{"s21zz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
          RowBox[{"s21yz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
          RowBox[{"2", " ", "s20z", " ", "s31yz", " ", "\[Rho]11z"}], "+", 
          RowBox[{"2", " ", "s20y", " ", "s31zz", " ", "\[Rho]11z"}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.449488796438614*^9, 3.4494918244367332`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPart4011", "=", 
  RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFDpart4Ass011", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a1", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s20", ".", "s30"}], " ", ")"}], "\[Rho]10"}], "+", " ", 
        RowBox[{"a2", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s21z", ".", "s31z"}], " ", ")"}], "\[Rho]10"}], "+", " ", 
        RowBox[{"a3", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s20", ".", "s31z"}], " ", ")"}], "\[Rho]11z"}], "+", " ", 
        RowBox[{"a4", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s21z", ".", "s30"}], " ", ")"}], "\[Rho]11z"}], 
        "\[IndentingNewLine]", "+", " ", "\[IndentingNewLine]", 
        RowBox[{"a5", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]10"}], "+", " ", 
        RowBox[{"a6", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]10"}], "+", " ", 
        RowBox[{"a7", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]11z"}], "+", " ", 
        RowBox[{"a8", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]11z"}]}], 
       "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", "\[Equal]", 
     "0"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
      "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z",
       ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",",
       "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
      "s31yz", ",", "s31zz"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449486099733251*^9, 3.44948632515512*^9}, {
  3.44948636623672*^9, 3.44948641214776*^9}, {3.449488100701836*^9, 
  3.449488100795621*^9}, {3.449488800970995*^9, 3.4494888010803967`*^9}, {
  3.4494918289065127`*^9, 3.449491834220237*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a1", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["3", "16"]}]}], ",", 
    RowBox[{"a2", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a3", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a4", "\[Rule]", 
     FractionBox["1", "16"]}], ",", 
    RowBox[{"a5", "\[Rule]", 
     FractionBox["3", "16"]}], ",", 
    RowBox[{"a6", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a7", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a8", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "16"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4494888022681932`*^9, 3.4494918355799246`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "100"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart4Ass100", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart4", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494328974998865`*^9, 3.449432903485602*^9}, 
   3.449485630484375*^9, {3.4494864385372*^9, 3.44948645279032*^9}, {
   3.44948648858776*^9, 3.4494865295596*^9}, {3.449488113941208*^9, 
   3.449488116207689*^9}, {3.449488807300683*^9, 3.449488811082828*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.4494888118642635`*^9, 3.4494918388150454`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientListPart4100", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4494918427378235`*^9, 3.4494918438787117`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "101"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart4Ass101", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart4", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494865543653603`*^9, 3.44948659104088*^9}, {
  3.4494881212095766`*^9, 3.4494881242732334`*^9}, {3.44948881478683*^9, 
  3.449488818225144*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q3z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "+", 
       RowBox[{"3", " ", "s10y", " ", "s30y", " ", "\[Rho]20"}], "+", 
       RowBox[{"2", " ", "s11xz", " ", "s31xz", " ", "\[Rho]20"}], "+", 
       RowBox[{"2", " ", "s11yz", " ", "s31yz", " ", "\[Rho]20"}], "-", 
       RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
       RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
       RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
       RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}]}], ")"}]}], 
    "+", 
    RowBox[{"q3x", " ", "q3z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "s10z", " ", "s30x", " ", "\[Rho]20"}], "-", 
       RowBox[{"3", " ", "s10x", " ", "s30z", " ", "\[Rho]20"}], "-", 
       RowBox[{"2", " ", "s11zz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
       RowBox[{"2", " ", "s11xz", " ", "s31zz", " ", "\[Rho]20"}], "+", 
       RowBox[{"s11zz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
       RowBox[{"s11xz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
       RowBox[{"2", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
       RowBox[{"2", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q3y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "+", 
       RowBox[{"3", " ", "s10z", " ", "s30z", " ", "\[Rho]20"}], "+", 
       RowBox[{"2", " ", "s11xz", " ", "s31xz", " ", "\[Rho]20"}], "+", 
       RowBox[{"2", " ", "s11zz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
       RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
       RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
       RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
       RowBox[{"2", " ", "s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q3x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "s10y", " ", "s30y", " ", "\[Rho]20"}], "+", 
       RowBox[{"3", " ", "s10z", " ", "s30z", " ", "\[Rho]20"}], "+", 
       RowBox[{"2", " ", "s11yz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
       RowBox[{"2", " ", "s11zz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
       RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
       RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
       RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
       RowBox[{"2", " ", "s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}], 
    "+", 
    RowBox[{"q3y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10y", " ", "s30x", " ", "\[Rho]20"}], 
          "-", 
          RowBox[{"3", " ", "s10x", " ", "s30y", " ", "\[Rho]20"}], "-", 
          RowBox[{"2", " ", "s11yz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
          RowBox[{"2", " ", "s11xz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
          RowBox[{"s11yz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
          RowBox[{"s11xz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10z", " ", "s30y", " ", "\[Rho]20"}], 
          "-", 
          RowBox[{"3", " ", "s10y", " ", "s30z", " ", "\[Rho]20"}], "-", 
          RowBox[{"2", " ", "s11zz", " ", "s31yz", " ", "\[Rho]20"}], "-", 
          RowBox[{"2", " ", "s11yz", " ", "s31zz", " ", "\[Rho]20"}], "+", 
          RowBox[{"s11zz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
          RowBox[{"s11yz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s31zz", " ", "\[Rho]21z"}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.449488819459811*^9, 3.449491848270348*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPart4101", "=", 
  RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFDpart4Ass101", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a9", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s30"}], " ", ")"}], "\[Rho]20"}], "+", " ", 
        RowBox[{"a10", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s31z"}], " ", ")"}], "\[Rho]20"}], "+", " ", 
        RowBox[{"a11", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s31z"}], " ", ")"}], "\[Rho]21z"}], "+", " ", 
        RowBox[{"a12", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s30"}], " ", ")"}], "\[Rho]21z"}], 
        "\[IndentingNewLine]", "+", " ", "\[IndentingNewLine]", 
        RowBox[{"a13", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]20"}], "+", " ", 
        RowBox[{"a14", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]20"}], "+", " ", 
        RowBox[{"a15", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]21z"}], "+", " ", 
        RowBox[{"a16", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]21z"}]}], 
       "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", "\[Equal]", 
     "0"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
      "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z",
       ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",",
       "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
      "s31yz", ",", "s31zz"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.44948661402776*^9, 3.4494867527241344`*^9}, {
  3.449488129415799*^9, 3.449488129587739*^9}, {3.4494888229918976`*^9, 
  3.449488823695189*^9}, {3.449491851646126*^9, 3.4494918561940484`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a10", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a11", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a12", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "16"]}]}], ",", 
    RowBox[{"a13", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["3", "16"]}]}], ",", 
    RowBox[{"a14", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a15", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a16", "\[Rule]", 
     FractionBox["1", "16"]}], ",", 
    RowBox[{"a9", "\[Rule]", 
     FractionBox["3", "16"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449488825476861*^9, 3.449491864461596*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "110"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart4Ass110", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart4", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494867748496404`*^9, 3.449486796443509*^9}, {
  3.4494869288838167`*^9, 3.449486929947092*^9}, {3.449488138137841*^9, 
  3.449488140545*^9}, {3.449488829524694*^9, 3.4494888330098944`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"2", " ", "q3y", " ", "q3z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "s10z", " ", "s20y", " ", "\[Rho]30"}], "+", 
       RowBox[{"3", " ", "s10y", " ", "s20z", " ", "\[Rho]30"}], "-", 
       RowBox[{"s11zz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
       RowBox[{"s11yz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
       RowBox[{"2", " ", "s11zz", " ", "s20y", " ", "\[Rho]31z"}], "+", 
       RowBox[{"2", " ", "s11yz", " ", "s20z", " ", "\[Rho]31z"}], "-", 
       RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}], "-", 
       RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q3z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
       RowBox[{"3", " ", "s10y", " ", "s20y", " ", "\[Rho]30"}], "+", 
       RowBox[{"3", " ", "s10z", " ", "s20z", " ", "\[Rho]30"}], "+", 
       RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
       RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
       RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
       RowBox[{"2", " ", "s11xz", " ", "s20x", " ", "\[Rho]31z"}], "-", 
       RowBox[{"2", " ", "s11yz", " ", "s20y", " ", "\[Rho]31z"}], "+", 
       RowBox[{"2", " ", "s11zz", " ", "s20z", " ", "\[Rho]31z"}], "+", 
       RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
       RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "\[Rho]31z"}], "-", 
       RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q3y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "+", 
       RowBox[{"3", " ", "s10y", " ", "s20y", " ", "\[Rho]30"}], "-", 
       RowBox[{"3", " ", "s10z", " ", "s20z", " ", "\[Rho]30"}], "+", 
       RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "-", 
       RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
       RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
       RowBox[{"2", " ", "s11xz", " ", "s20x", " ", "\[Rho]31z"}], "+", 
       RowBox[{"2", " ", "s11yz", " ", "s20y", " ", "\[Rho]31z"}], "-", 
       RowBox[{"2", " ", "s11zz", " ", "s20z", " ", "\[Rho]31z"}], "+", 
       RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
       RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "\[Rho]31z"}], "+", 
       RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q3x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
       RowBox[{"3", " ", "s10y", " ", "s20y", " ", "\[Rho]30"}], "-", 
       RowBox[{"3", " ", "s10z", " ", "s20z", " ", "\[Rho]30"}], "-", 
       RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
       RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
       RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
       RowBox[{"2", " ", "s11xz", " ", "s20x", " ", "\[Rho]31z"}], "-", 
       RowBox[{"2", " ", "s11yz", " ", "s20y", " ", "\[Rho]31z"}], "-", 
       RowBox[{"2", " ", "s11zz", " ", "s20z", " ", "\[Rho]31z"}], "-", 
       RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
       RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "\[Rho]31z"}], "+", 
       RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}], 
    "+", 
    RowBox[{"q3x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "s10y", " ", "s20x", " ", "\[Rho]30"}], "+", 
          RowBox[{"6", " ", "s10x", " ", "s20y", " ", "\[Rho]30"}], "-", 
          RowBox[{"2", " ", "s11yz", " ", "s21xz", " ", "\[Rho]30"}], "-", 
          RowBox[{"2", " ", "s11xz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
          RowBox[{"4", " ", "s11yz", " ", "s20x", " ", "\[Rho]31z"}], "+", 
          RowBox[{"4", " ", "s11xz", " ", "s20y", " ", "\[Rho]31z"}], "-", 
          RowBox[{"4", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
          RowBox[{"4", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}]}], 
         ")"}]}], "+", 
       RowBox[{"2", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10z", " ", "s20x", " ", "\[Rho]30"}], "+", 
          RowBox[{"3", " ", "s10x", " ", "s20z", " ", "\[Rho]30"}], "-", 
          RowBox[{"s11zz", " ", "s21xz", " ", "\[Rho]30"}], "-", 
          RowBox[{"s11xz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
          RowBox[{"2", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}], "+", 
          RowBox[{"2", " ", "s11xz", " ", "s20z", " ", "\[Rho]31z"}], "-", 
          RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.449488836088748*^9, 3.449491869572279*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPart4110", "=", 
  RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFDpart4Ass110", "-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a17", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s20"}], " ", ")"}], "\[Rho]30"}], "+", " ", 
        RowBox[{"a18", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s21z"}], " ", ")"}], "\[Rho]30"}], "+", " ", 
        RowBox[{"a19", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s21z"}], " ", ")"}], "\[Rho]31z"}], "+", " ", 
        RowBox[{"a20", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s20"}], " ", ")"}], "\[Rho]31z"}], 
        "\[IndentingNewLine]", "+", " ", "\[IndentingNewLine]", 
        RowBox[{"a21", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], " ", ")"}], "\[Rho]30"}], "+", " ", 
        RowBox[{"a22", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], " ", ")"}], "\[Rho]30"}], "+", " ", 
        RowBox[{"a23", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], " ", ")"}], "\[Rho]31z"}], "+", " ", 
        RowBox[{"a24", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], " ", ")"}], "\[Rho]31z"}]}], 
       "\[IndentingNewLine]", ")"}]}], "\[IndentingNewLine]", "\[Equal]", 
     "0"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
      "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z",
       ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",",
       "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
      "s31yz", ",", "s31zz"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4494868109697247`*^9, 3.449486915327058*^9}, {
  3.4494881460939693`*^9, 3.4494881462346478`*^9}, {3.449488839464547*^9, 
  3.4494888396208344`*^9}, {3.4494918755425572`*^9, 3.449491879027824*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a17", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["3", "16"]}]}], ",", 
    RowBox[{"a18", "\[Rule]", 
     FractionBox["1", "16"]}], ",", 
    RowBox[{"a19", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a20", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a21", "\[Rule]", 
     FractionBox["3", "8"]}], ",", 
    RowBox[{"a22", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a23", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}], ",", 
    RowBox[{"a24", "\[Rule]", 
     FractionBox["1", "4"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449488843699925*^9, 3.449491880434434*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Assumptions", " ", "switch", " ", "111"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFDpart4Ass111", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFDpart4", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494869595624332`*^9, 3.4494870016243496`*^9}, {
  3.449488157832775*^9, 3.4494881603337193`*^9}, {3.4494888491074553`*^9, 
  3.44948885229571*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q3z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "s10y", " ", "s20z", " ", "s30x"}], "+", 
       RowBox[{"s11zz", " ", "s21yz", " ", "s30x"}], "+", 
       RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "+", 
       RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30y"}], "-", 
       RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "-", 
       RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "-", 
       RowBox[{"2", " ", "s11zz", " ", "s20y", " ", "s31xz"}], "-", 
       RowBox[{"2", " ", "s11yz", " ", "s20z", " ", "s31xz"}], "+", 
       RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31xz"}], "+", 
       RowBox[{"2", " ", "s11zz", " ", "s20x", " ", "s31yz"}], "+", 
       RowBox[{"2", " ", "s11xz", " ", "s20z", " ", "s31yz"}], "-", 
       RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "+", 
       RowBox[{"s10z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
          RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
          RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"q3y", " ", "q3z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "s11yz", " ", "s21yz", " ", "s30x"}], "-", 
       RowBox[{"2", " ", "s11zz", " ", "s21zz", " ", "s30x"}], "+", 
       RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30y"}], "-", 
       RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "-", 
       RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "-", 
       RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30z"}], "+", 
       RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "+", 
       RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "-", 
       RowBox[{"4", " ", "s11yz", " ", "s20y", " ", "s31xz"}], "+", 
       RowBox[{"4", " ", "s11zz", " ", "s20z", " ", "s31xz"}], "+", 
       RowBox[{"2", " ", "s11yz", " ", "s20x", " ", "s31yz"}], "+", 
       RowBox[{"2", " ", "s11xz", " ", "s20y", " ", "s31yz"}], "-", 
       RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31yz"}], "+", 
       RowBox[{"s10y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", "s20y", " ", "s30x"}], "+", 
          RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
          RowBox[{"4", " ", "s21yz", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "s11zz", " ", "s20x", " ", "s31zz"}], "-", 
       RowBox[{"2", " ", "s11xz", " ", "s20z", " ", "s31zz"}], "+", 
       RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31zz"}], "+", 
       RowBox[{"s10z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "s20z", " ", "s30x"}], "-", 
          RowBox[{"3", " ", "s20x", " ", "s30z"}], "-", 
          RowBox[{"4", " ", "s21zz", " ", "s31xz"}], "+", 
          RowBox[{"2", " ", "s21xz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q3y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "s11zz"}], " ", "s21yz", " ", "s30x"}], "-", 
       RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "-", 
       RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30z"}], "+", 
       RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "+", 
       RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "+", 
       RowBox[{"2", " ", "s11zz", " ", "s20y", " ", "s31xz"}], "+", 
       RowBox[{"2", " ", "s11yz", " ", "s20z", " ", "s31xz"}], "+", 
       RowBox[{"s10z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
          RowBox[{"2", " ", "s21yz", " ", "s31xz"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", "s11yz", " ", "s20x", " ", "s31zz"}], "-", 
       RowBox[{"2", " ", "s11xz", " ", "s20y", " ", "s31zz"}], "+", 
       RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31zz"}], "+", 
       RowBox[{"s10y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
          RowBox[{"3", " ", "s20x", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "+", 
          RowBox[{"2", " ", "s21xz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q3x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "+", 
       RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "+", 
       RowBox[{"3", " ", "s10y", " ", "s20x", " ", "s30z"}], "-", 
       RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "-", 
       RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "-", 
       RowBox[{"2", " ", "s11zz", " ", "s20x", " ", "s31yz"}], "-", 
       RowBox[{"2", " ", "s11xz", " ", "s20z", " ", "s31yz"}], "+", 
       RowBox[{"s10z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s20x", " ", "s30y"}], "+", 
          RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "s11yz", " ", "s20x", " ", "s31zz"}], "+", 
       RowBox[{"2", " ", "s11xz", " ", "s20y", " ", "s31zz"}], "-", 
       RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "+", 
       RowBox[{"s10x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s20z", " ", "s30y"}], "+", 
          RowBox[{"3", " ", "s20y", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "s21zz", " ", "s31yz"}], "-", 
          RowBox[{"2", " ", "s21yz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"q3x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11zz"}], " ", "s21xz", " ", "s30x"}], "-", 
          RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "-", 
          RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30y"}], "+", 
          RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "+", 
          RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "+", 
          RowBox[{"6", " ", "s10y", " ", "s20y", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "s11xz", " ", "s21xz", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s11yz", " ", "s21yz", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "s11zz", " ", "s20x", " ", "s31xz"}], "+", 
          RowBox[{"2", " ", "s11xz", " ", "s20z", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s11zz", " ", "s20y", " ", "s31yz"}], "-", 
          RowBox[{"2", " ", "s11yz", " ", "s20z", " ", "s31yz"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31yz"}], "+", 
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "-", 
          RowBox[{"4", " ", "s11xz", " ", "s20x", " ", "s31zz"}], "+", 
          RowBox[{"4", " ", "s11yz", " ", "s20y", " ", "s31zz"}], "-", 
          RowBox[{"4", " ", "s10y", " ", "s21yz", " ", "s31zz"}], "+", 
          RowBox[{"s10x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
             RowBox[{"6", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"4", " ", "s21xz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s21xz", " ", "s30x"}], "+", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "-", 
          RowBox[{"6", " ", "s10z", " ", "s20z", " ", "s30y"}], "-", 
          RowBox[{"2", " ", "s11xz", " ", "s21xz", " ", "s30y"}], "+", 
          RowBox[{"2", " ", "s11zz", " ", "s21zz", " ", "s30y"}], "+", 
          RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "-", 
          RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "-", 
          RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s11yz", " ", "s20x", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s11xz", " ", "s20y", " ", "s31xz"}], "+", 
          RowBox[{"4", " ", "s11xz", " ", "s20x", " ", "s31yz"}], "-", 
          RowBox[{"4", " ", "s11zz", " ", "s20z", " ", "s31yz"}], "+", 
          RowBox[{"4", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "+", 
          RowBox[{"s10x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
             RowBox[{"6", " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"4", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "s11zz", " ", "s20y", " ", "s31zz"}], "+", 
          RowBox[{"2", " ", "s11yz", " ", "s20z", " ", "s31zz"}], "-", 
          RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.449488856296657*^9, 3.4494918862640514`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFDpart4Ass111", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a25", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s20"}], "]"}], " ", ")"}], ".", " ", "s30"}],
          ")"}]}], " ", "+", " ", 
       RowBox[{"a26", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s21z"}], "]"}], " ", ")"}], ".", " ", 
          "s30"}], ")"}]}], "+", 
       RowBox[{"a27", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
          "s20"}], ")"}]}], " ", "+", " ", 
       RowBox[{"a28", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s21z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
          "s10"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a29", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s20", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}], 
         ")"}]}], " ", "+", 
       RowBox[{"a30", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s21z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
          "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a31", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s20", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}], " ", "+", 
       RowBox[{"a32", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s21z", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a33", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}], 
         ")"}]}], " ", "+", 
       RowBox[{"a34", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
          "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a35", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}], " ", "+", 
       RowBox[{"a36", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a37", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s20"}], "]"}], " ", ")"}], ".", " ", "q3"}], 
         ")"}]}], " ", "+", 
       RowBox[{"a38", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s21z"}], "]"}], " ", ")"}], ".", " ", 
          "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a39", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s21z"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}], " ", "+", 
       RowBox[{"a40", "  ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s20"}], "]"}], " ", ")"}], ".", " ", "q3"}],
          ")"}]}]}], " ", "\[IndentingNewLine]", ")"}]}], 
    "\[IndentingNewLine]", "\[Equal]", "0"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{
    "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
     "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
     "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z", 
     ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",", 
     "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
     "s31yz", ",", "s31zz"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.449487014805835*^9, 3.449487233555326*^9}, {
  3.449487271507394*^9, 3.4494874701774263`*^9}, {3.4494881686180964`*^9, 
  3.4494881688212976`*^9}, {3.449488866017709*^9, 3.4494888661739955`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a25", "\[Rule]", 
     RowBox[{"-", "a37"}]}], ",", 
    RowBox[{"a29", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]"}], "16"], "+", "a37"}]}], ",", 
    RowBox[{"a28", "\[Rule]", 
     RowBox[{"-", "a39"}]}], ",", 
    RowBox[{"a30", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "8"]}], "+", "a39"}]}], ",", 
    RowBox[{"a27", "\[Rule]", "a40"}], ",", 
    RowBox[{"a31", "\[Rule]", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "8"], "+", "a40"}]}], ",", 
    RowBox[{"a26", "\[Rule]", 
     RowBox[{"-", "a38"}]}], ",", 
    RowBox[{"a32", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "16"]}], "+", "a38"}]}], ",", 
    RowBox[{"a33", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]"}], "16"], "-", "a37"}]}], ",", 
    RowBox[{"a34", "\[Rule]", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "8"], "-", "a40"}]}], ",", 
    RowBox[{"a35", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "8"]}], "-", "a39"}]}], ",", 
    RowBox[{"a36", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "16"]}], "-", "a38"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.4494888734413414`*^9, 3.449491894860001*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{"throw", " ", "out", " ", "the", " ", "indeterminates"}], "..."}],
    ".."}], "*)"}]], "Input",
 CellChangeTimes->{{3.4494888792552176`*^9, 3.449488889742075*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientListPart4111", "=", 
  RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFDpart4Ass111", "-", 
      RowBox[{"(", "  ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a29", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s20", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}],
           ")"}]}], " ", "+", 
        RowBox[{"a30", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s21z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
        RowBox[{"a31", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s20", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", 
        RowBox[{"a32", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s21z", ",", "s30"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
        RowBox[{"a33", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s10", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}],
           ")"}]}], " ", "+", 
        RowBox[{"a34", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
        RowBox[{"a35", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s10", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", 
        RowBox[{"a36", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s30"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}]}], " ", "\[IndentingNewLine]", " ", ")"}]}], 
     "\[IndentingNewLine]", "\[Equal]", "0"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q3x", ",", "q3y", ",", "q3z", ",", 
      "s10x", ",", "s10y", ",", "s10z", ",", "s20x", ",", "s20y", ",", "s20z",
       ",", "s30x", ",", "s30y", ",", "s30z", ",", "s11xz", ",", "s11yz", ",",
       "s11zz", ",", "s21xz", ",", "s21yz", ",", "s21zz", ",", "s31xz", ",", 
      "s31yz", ",", "s31zz"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449487557794161*^9, 3.449487603415504*^9}, {
  3.4494876564912724`*^9, 3.4494877106124215`*^9}, {3.449488194268403*^9, 
  3.4494882275622206`*^9}, {3.449488389966585*^9, 3.4494883900759916`*^9}, {
  3.4494889130757246`*^9, 3.4494890703942184`*^9}, {3.449491891640427*^9, 
  3.4494918953445*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a29", "\[Rule]", 
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]"}], "16"]}], ",", 
    RowBox[{"a30", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
    RowBox[{"a31", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a32", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "16"]}]}], ",", 
    RowBox[{"a33", "\[Rule]", 
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]"}], "16"]}], ",", 
    RowBox[{"a34", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a35", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
    RowBox[{"a36", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "16"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.449488984045651*^9, {3.449489017444183*^9, 3.449489077395876*^9}, 
   3.4494919028151617`*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
   "Automatic", " ", "addition", " ", "of", " ", "the", " ", "coefficients", 
    " ", "from", " ", "the", " ", "four", " ", "groups"}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.449489920313016*^9, 3.4494899364579797`*^9}},
 FontWeight->"Plain"],

Cell[BoxData[
 RowBox[{"(*", "example", "*)"}]], "Input",
 CellChangeTimes->{{3.449491917178213*^9, 3.449491921788768*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"ls", "=", "CoefficientListPart4111"}]], "Input",
 CellChangeTimes->{{3.4494900163388205`*^9, 3.449490017073393*^9}, {
  3.4494925747155337`*^9, 3.4494925822798243`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a29", "\[Rule]", 
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]"}], "16"]}], ",", 
    RowBox[{"a30", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
    RowBox[{"a31", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a32", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "16"]}]}], ",", 
    RowBox[{"a33", "\[Rule]", 
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]"}], "16"]}], ",", 
    RowBox[{"a34", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a35", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
    RowBox[{"a36", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "16"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.4494900174172354`*^9, {3.449492582639285*^9, 3.449492586655861*^9}, 
   3.4494932877666874`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"If", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"ToString", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"ls", "[", 
        RowBox[{"[", "1", "]"}], "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "[", 
      RowBox[{"[", "1", "]"}], "]"}], "]"}], "\[Equal]", "\"\<a29\>\""}], ",", 
   RowBox[{"Print", "[", "\"\<True\>\"", "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4494900190270433`*^9, 3.449490020902547*^9}, {
  3.4494900729477835`*^9, 3.4494901380584416`*^9}}],

Cell[BoxData["\<\"True\"\>"], "Print",
 CellChangeTimes->{3.449490138417904*^9, 3.449492590484892*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", 
  RowBox[{"ls", "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]], "Input"],

Cell[BoxData["8"], "Output",
 CellChangeTimes->{3.4494932917520313`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "so", " ", "this", " ", "way", " ", "you", " ", "can", " ", "access", 
       " ", "each", " ", "element"}], "..."}], "what", " ", "about", " ", 
     "if", " ", "ls"}], "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"{", "}"}], "}"}], "..."}], ".", "use"}], " ", "the", " ", 
     "length", " ", 
     RowBox[{"check", "!"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ls", "=", 
     RowBox[{"{", 
      RowBox[{"{", "}"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Length", "[", 
    RowBox[{"ls", "[", 
     RowBox[{"[", "1", "]"}], "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4494925944389534`*^9, 3.449492668987852*^9}, {
  3.449492725985721*^9, 3.449492730314871*^9}, {3.4494932716846523`*^9, 
  3.449493280264863*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.4494926599232063`*^9, 3.449492669456713*^9}, {
  3.4494932729818425`*^9, 3.449493281077561*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "and", " ", "to", " ", "access", " ", "the", " ", "variable", " ", 
    "names"}], ",", " ", 
   RowBox[{"use", " ", "ToExpression"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.4494927202499886`*^9, 3.4494927434117217`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"test", "=", 
  RowBox[{
  "ToExpression", "[", "\"\<CoefficientListPart4110\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.44949267839633*^9, 3.4494927118886337`*^9}, {
  3.4494927505852947`*^9, 3.449492750788468*^9}, {3.449492862345499*^9, 
  3.449492863486387*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a17", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["3", "16"]}]}], ",", 
    RowBox[{"a18", "\[Rule]", 
     FractionBox["1", "16"]}], ",", 
    RowBox[{"a19", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a20", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a21", "\[Rule]", 
     FractionBox["3", "8"]}], ",", 
    RowBox[{"a22", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a23", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}], ",", 
    RowBox[{"a24", "\[Rule]", 
     FractionBox["1", "4"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4494927127325835`*^9, 3.449492751569903*^9, 
  3.449492864189674*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["test"], "Input",
 CellChangeTimes->{{3.449492865580619*^9, 3.449492866065106*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a17", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["3", "16"]}]}], ",", 
    RowBox[{"a18", "\[Rule]", 
     FractionBox["1", "16"]}], ",", 
    RowBox[{"a19", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a20", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a21", "\[Rule]", 
     FractionBox["3", "8"]}], ",", 
    RowBox[{"a22", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a23", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}], ",", 
    RowBox[{"a24", "\[Rule]", 
     FractionBox["1", "4"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449492866377678*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"for", " ", "the", " ", "complete", " ", "rho"}], "-", "rho", "-", 
    RowBox[{"rho", " ", "piece"}]}], "*)"}],
  FontFamily->"Courier New",
  FontSize->20]], "Input",
 CellChangeTimes->{{3.449492768698928*^9, 3.4494927839055557`*^9}, {
  3.4494928220080824`*^9, 3.449492826477862*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "for", " ", "the", " ", "sake", " ", "of", " ", "getting", " ", "the", " ",
     "INM", " ", "and", " ", "neutron", " ", "matter", " ", "numbers", " ", 
    "out", " ", "easily"}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"I", " ", "isolated", " ", "the", " ", "rho"}], "-", "rho", 
       "-", 
       RowBox[{"rho", " ", "piece", " ", "by", " ", "itself"}]}], " ", 
      "..."}], ".", "its"}], " ", "coefficients", " ", "called", " ", "b1"}], 
   ",", "b2", ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"b3", " ", "etc"}], " ", "..."}], ".", "refer"}], " ", "to", 
     " ", "the", " ", "parts1"}], "-", 
    RowBox[{"4", " ", "in", " ", "the", " ", "above", " ", "derivation"}]}]}],
   "*)"}]], "Input",
 CellChangeTimes->{{3.4494944550695653`*^9, 3.4494945097852936`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "Expression\[Rho]\[Rho]\[Rho]", "=", 
   "\"\<(q3.q3) ( b1   \[Rho]10 \[Rho]20 \[Rho]30 + b2 \[Rho]10 \[Rho]21z \
\[Rho]31z + b3  \[Rho]11z \[Rho]20 \[Rho]31z + b4  \[Rho]11z \[Rho]21z \
\[Rho]30   )\>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"coef\[Rho]\[Rho]\[Rho]", "=", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0", ",", "0"}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Hence", " ", "I", " ", "need", " ", "four", " ", "coefficients"}],
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"part", "=", "1"}], ",", 
    RowBox[{"part", "\[LessEqual]", "4"}], ",", 
    RowBox[{"part", "=", 
     RowBox[{"part", "+", "1"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"tempcoef", "=", 
       RowBox[{"ToExpression", "[", 
        RowBox[{"StringJoin", "[", 
         RowBox[{
          RowBox[{"StringJoin", "[", 
           RowBox[{"\"\<CoefficientListPart\>\"", ",", 
            RowBox[{"ToString", "[", "part", "]"}]}], "]"}], ",", 
          "\"\<000\>\""}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Length", "[", 
          RowBox[{"tempcoef", "[", 
           RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "0"}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{"For", "[", 
          RowBox[{
           RowBox[{"i", "=", "1"}], ",", 
           RowBox[{"i", "\[LessEqual]", 
            RowBox[{"Length", "[", 
             RowBox[{"tempcoef", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
           RowBox[{"i", "=", 
            RowBox[{"i", "+", "1"}]}], ",", "\[IndentingNewLine]", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"bsymb", "=", 
              RowBox[{"ToString", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"tempcoef", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", "\t", 
             "\[IndentingNewLine]", 
             RowBox[{"lis", "=", 
              RowBox[{"Characters", "[", "bsymb", "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{"index", "=", 
              RowBox[{"ToExpression", "[", 
               RowBox[{"lis", "[", 
                RowBox[{"[", "2", "]"}], "]"}], "]"}]}], ";", 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"coef\[Rho]\[Rho]\[Rho]", "[", 
               RowBox[{"[", "index", "]"}], "]"}], "=", 
              RowBox[{
               RowBox[{"coef\[Rho]\[Rho]\[Rho]", "[", 
                RowBox[{"[", "index", "]"}], "]"}], " ", "+", 
               RowBox[{
                RowBox[{
                 RowBox[{"tempcoef", "[", 
                  RowBox[{"[", "1", "]"}], "]"}], "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "[", 
                RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], 
            "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}], 
         "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}]}], 
     "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}], 
  ";"}], "\[IndentingNewLine]", "coef\[Rho]\[Rho]\[Rho]", \
"\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.4494928302912407`*^9, 3.4494929299557157`*^9}, {
   3.4494929994895816`*^9, 3.449493203871289*^9}, 3.4494932393017783`*^9, {
   3.4494933180709305`*^9, 3.449493342076767*^9}, {3.4494934320048823`*^9, 
   3.4494934706080184`*^9}, {3.449493668591527*^9, 3.4494938046541185`*^9}, {
   3.4494943982127185`*^9, 3.4494943991816916`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["3", "16"], ",", 
   RowBox[{"-", 
    FractionBox["1", "16"]}], ",", 
   FractionBox["3", "16"], ",", 
   RowBox[{"-", 
    FractionBox["1", "16"]}]}], "}"}]], "Output",
 CellChangeTimes->{3.4494959239079075`*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"for", " ", "the", " ", "complete", " ", "other", " ", "pieces"}], 
   "*)"}],
  FontFamily->"Courier New",
  FontSize->20]], "Input",
 CellChangeTimes->{{3.449494416091837*^9, 3.449494421233646*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
   "Expressionrest", "=", 
    "\"\<(a1  (q3.q3) (s20.s30 )\[Rho]10+ a2  (q3.q3) (s21z.s31z )\[Rho]10+ \
a3  (q3.q3) (s20.s31z )\[Rho]11z+ a4  (q3.q3) (s21z.s30 )\[Rho]11z\
\[IndentingNewLine]+ \[IndentingNewLine]a5  (q3.s20) (q3.s30 )\[Rho]10+ a6  \
(q3.s21z) (q3.s31z )\[Rho]10+ a7  (q3.s20) (q3.s31z )\[Rho]11z+ a8  (q3.s21z) \
(q3.s30 )\[Rho]11z\[IndentingNewLine])\[IndentingNewLine]+\[IndentingNewLine](\
a9  (q3.q3) (s10.s30 )\[Rho]20+ a10  (q3.q3) (s11z.s31z )\[Rho]20+ a11  \
(q3.q3) (s10.s31z )\[Rho]21z+ a12  (q3.q3) (s11z.s30 )\[Rho]21z\
\[IndentingNewLine]+ \[IndentingNewLine]a13  (q3.s10) (q3.s30 )\[Rho]20+ a14  \
(q3.s11z) (q3.s31z )\[Rho]20+ a15 (q3.s10) (q3.s31z )\[Rho]21z+ a16  \
(q3.s11z) (q3.s30 )\[Rho]21z\[IndentingNewLine])\[IndentingNewLine]+\
\[IndentingNewLine](a17  (q3.q3) (s10.s20 )\[Rho]30+ a18  (q3.q3) (s11z.s21z \
)\[Rho]30+ a19  (q3.q3) (s10.s21z )\[Rho]31z+ a20  (q3.q3) (s11z.s20 \
)\[Rho]31z\[IndentingNewLine]+ \[IndentingNewLine]a21  (q3.s10) (q3.s20 )\
\[Rho]30+ a22  (q3.s11z) (q3.s21z )\[Rho]30+ a23 (q3.s10) (q3.s21z \
)\[Rho]31z+ a24  (q3.s11z) (q3.s20 )\[Rho]31z\[IndentingNewLine])\
\[IndentingNewLine]+\[IndentingNewLine](a25  (q3.q3) ((Cross[s10,s20] ). s30) \
+ a26  (q3.q3) ((Cross[s11z,s21z] ). s30)+a27  (q3.q3) ((Cross[s11z,s31z] ). \
s20) + a28  (q3.q3) ((Cross[s21z,s31z] ). s10) +\[IndentingNewLine]a29  \
(q3.s10) ((Cross[s20,s30] ). q3) +a30  (q3.s10) ((Cross[s21z,s31z] ). q3) +\
\[IndentingNewLine]a31  (q3.s11z) ((Cross[s20,s31z] ). q3) +a32  (q3.s11z) \
((Cross[s21z,s30] ). q3) +\[IndentingNewLine]a33  (q3.s20) ((Cross[s10,s30] \
). q3) +a34  (q3.s20) ((Cross[s11z,s31z] ). q3) +\[IndentingNewLine]a35  \
(q3.s21z) ((Cross[s10,s31z] ). q3) +a36  (q3.s21z) ((Cross[s11z,s30] ). q3) +\
\[IndentingNewLine]a37  (q3.s30) ((Cross[s10,s20] ). q3) +a38 (q3.s30) \
((Cross[s11z,s21z] ). q3) +\[IndentingNewLine]a39  (q3.s31z) \
((Cross[s10,s21z] ). q3) +a40  (q3.s31z) ((Cross[s11z,s20] ). q3) \
\[IndentingNewLine])\>\""}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"in", " ", "total"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"there", " ", "are", " ", "fourty", " ", 
       RowBox[{"coefficients", "!"}]}], "..."}], "initialize", " ", "the", 
     " ", "list"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"numberofcoef", "=", "40"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"coefrest", "=", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "\[LessEqual]", "numberofcoef"}], ",", 
    RowBox[{"i", "=", 
     RowBox[{"i", "+", "1"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"AppendTo", "[", 
       RowBox[{"coefrest", ",", "0"}], "]"}], ";"}], "\[IndentingNewLine]", 
     "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"groups", "=", 
   RowBox[{"{", 
    RowBox[{
    "\"\<000\>\"", ",", "\"\<001\>\"", ",", "\"\<010\>\"", ",", "\"\<011\>\"",
      ",", "\"\<100\>\"", ",", "\"\<101\>\"", ",", "\"\<110\>\"", ",", 
     "\"\<111\>\""}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"part", "=", "1"}], ",", 
    RowBox[{"part", "\[LessEqual]", "4"}], ",", 
    RowBox[{"part", "=", 
     RowBox[{"part", "+", "1"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
         "group", " ", "000", " ", "already", " ", "taken", " ", "care", " ", 
          "of", " ", "in", " ", "the", " ", "rho"}], "-", "rho", "-", 
         RowBox[{"rho", " ", "group"}]}], " ", "..."}], "so", " ", "start", 
       " ", "from", " ", "2"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"groupid", "=", "2"}], ",", 
       RowBox[{"groupid", "\[LessEqual]", "8"}], ",", 
       RowBox[{"groupid", "=", 
        RowBox[{"groupid", "+", "1"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"groupcode", "=", 
          RowBox[{"groups", "[", 
           RowBox[{"[", "groupid", "]"}], "]"}]}], ";", "\[IndentingNewLine]",
          "\[IndentingNewLine]", 
         RowBox[{"tempcoef", "=", 
          RowBox[{"ToExpression", "[", 
           RowBox[{"StringJoin", "[", 
            RowBox[{
             RowBox[{"StringJoin", "[", 
              RowBox[{"\"\<CoefficientListPart\>\"", ",", 
               RowBox[{"ToString", "[", "part", "]"}]}], "]"}], ",", 
             "groupcode"}], "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"tempcoef", "[", 
              RowBox[{"[", "1", "]"}], "]"}], "]"}], ">", "0"}], ",", 
           "\[IndentingNewLine]", 
           RowBox[{"{", "\[IndentingNewLine]", 
            RowBox[{"For", "[", 
             RowBox[{
              RowBox[{"i", "=", "1"}], ",", 
              RowBox[{"i", "\[LessEqual]", 
               RowBox[{"Length", "[", 
                RowBox[{"tempcoef", "[", 
                 RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ",", 
              RowBox[{"i", "=", 
               RowBox[{"i", "+", "1"}]}], ",", "\[IndentingNewLine]", 
              RowBox[{"{", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"asymb", "=", 
                 RowBox[{"ToString", "[", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"tempcoef", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";", "\t", 
                "\[IndentingNewLine]", 
                RowBox[{"lis", "=", 
                 RowBox[{"Characters", "[", "asymb", "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{"If", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"Length", "[", "lis", "]"}], "\[Equal]", "2"}], 
                  ",", 
                  RowBox[{"st", "=", 
                   RowBox[{"lis", "[", 
                    RowBox[{"[", "2", "]"}], "]"}]}], ",", 
                  RowBox[{"If", "[", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "lis", "]"}], "\[Equal]", "3"}], 
                    ",", 
                    RowBox[{"st", "=", 
                    RowBox[{"StringJoin", "[", 
                    RowBox[{
                    RowBox[{"lis", "[", 
                    RowBox[{"[", "2", "]"}], "]"}], ",", 
                    RowBox[{"lis", "[", 
                    RowBox[{"[", "3", "]"}], "]"}]}], "]"}]}], ",", 
                    RowBox[{"Print", "[", 
                    RowBox[{
                    "\"\<Error....! ...more than three characters in the a \
coef name or less than 2  ? how come>\>\"", ",", "lis"}], "]"}]}], "]"}]}], 
                 "]"}], ";", "\[IndentingNewLine]", 
                RowBox[{"index", "=", 
                 RowBox[{"ToExpression", "[", "st", "]"}]}], ";", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{"coefrest", "[", 
                  RowBox[{"[", "index", "]"}], "]"}], "=", 
                 RowBox[{
                  RowBox[{"coefrest", "[", 
                   RowBox[{"[", "index", "]"}], "]"}], " ", "+", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"tempcoef", "[", 
                    RowBox[{"[", "1", "]"}], "]"}], "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "[", 
                   RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], 
               "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}], 
            "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}]}], 
        "\[IndentingNewLine]", "}"}]}], "\[IndentingNewLine]", "]"}], 
     "\[IndentingNewLine]", "}"}]}], "]"}], 
  ";"}], "\[IndentingNewLine]", "coefrest"}], "Input",
 CellChangeTimes->{{3.4494945234603186`*^9, 3.4494948502230873`*^9}, {
   3.449494883371348*^9, 3.4494951063133273`*^9}, {3.4494952452828383`*^9, 
   3.4494952525345087`*^9}, 3.4494955358810267`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", "16"]}], ",", 
   FractionBox["1", "16"], ",", 
   RowBox[{"-", 
    FractionBox["3", "16"]}], ",", 
   FractionBox["1", "16"], ",", 
   FractionBox["3", "8"], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   FractionBox["3", "8"], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   FractionBox["3", "16"], ",", 
   FractionBox["3", "16"], ",", 
   RowBox[{"-", 
    FractionBox["1", "16"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "16"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["3", "16"]}], ",", 
   FractionBox["1", "16"], ",", 
   FractionBox["1", "16"], ",", 
   RowBox[{"-", 
    FractionBox["3", "16"]}], ",", 
   FractionBox["3", "8"], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   FractionBox["3", "8"], ",", 
   FractionBox[
    RowBox[{"3", " ", "\[ImaginaryI]"}], "16"], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "16"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]"}], "16"]}], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "16"]}], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", 
   FractionBox[
    RowBox[{"3", " ", "\[ImaginaryI]"}], "8"], ",", 
   FractionBox[
    RowBox[{"3", " ", "\[ImaginaryI]"}], "8"], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.449495111580165*^9, 3.449495140383675*^9}, {
  3.4494952463924685`*^9, 3.449495253487853*^9}}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
   "Test", " ", "consistency", " ", "of", " ", "the", " ", "whole", " ", 
    "Scheme"}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.4494955603710427`*^9, 3.4494955696388025`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
   "V3NDoubleExchangeHFD", "\[IndentingNewLine]", "-", "\[IndentingNewLine]", 
    RowBox[{"(", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{"b1", "   ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}], 
         " ", "+", " ", 
         RowBox[{"b2", " ", "\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], 
         " ", "+", " ", 
         RowBox[{"b3", "  ", "\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}],
          " ", "+", " ", 
         RowBox[{
         "b4", "  ", "\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}]}], 
        "   ", ")"}]}], "\[IndentingNewLine]", "+", "\[IndentingNewLine]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a1", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s20", ".", "s30"}], " ", ")"}], "\[Rho]10"}], "+", " ", 
        RowBox[{"a2", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s21z", ".", "s31z"}], " ", ")"}], "\[Rho]10"}], "+", " ", 
        RowBox[{"a3", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s20", ".", "s31z"}], " ", ")"}], "\[Rho]11z"}], "+", " ", 
        RowBox[{"a4", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s21z", ".", "s30"}], " ", ")"}], "\[Rho]11z"}], 
        "\[IndentingNewLine]", "+", " ", "\[IndentingNewLine]", 
        RowBox[{"a5", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]10"}], "+", " ", 
        RowBox[{"a6", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]10"}], "+", " ", 
        RowBox[{"a7", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]11z"}], "+", " ", 
        RowBox[{"a8", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]11z"}]}], 
       "\[IndentingNewLine]", ")"}], "\[IndentingNewLine]", "+", 
      "\[IndentingNewLine]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a9", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s30"}], " ", ")"}], "\[Rho]20"}], "+", " ", 
        RowBox[{"a10", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s31z"}], " ", ")"}], "\[Rho]20"}], "+", " ", 
        RowBox[{"a11", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s31z"}], " ", ")"}], "\[Rho]21z"}], "+", " ", 
        RowBox[{"a12", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s30"}], " ", ")"}], "\[Rho]21z"}], 
        "\[IndentingNewLine]", "+", " ", "\[IndentingNewLine]", 
        RowBox[{"a13", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]20"}], "+", " ", 
        RowBox[{"a14", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]20"}], "+", " ", 
        RowBox[{"a15", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], " ", ")"}], "\[Rho]21z"}], "+", " ", 
        RowBox[{"a16", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], " ", ")"}], "\[Rho]21z"}]}], 
       "\[IndentingNewLine]", ")"}], "\[IndentingNewLine]", "+", 
      "\[IndentingNewLine]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a17", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s20"}], " ", ")"}], "\[Rho]30"}], "+", " ", 
        RowBox[{"a18", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s21z"}], " ", ")"}], "\[Rho]30"}], "+", " ", 
        RowBox[{"a19", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s21z"}], " ", ")"}], "\[Rho]31z"}], "+", " ", 
        RowBox[{"a20", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s20"}], " ", ")"}], "\[Rho]31z"}], 
        "\[IndentingNewLine]", "+", " ", "\[IndentingNewLine]", 
        RowBox[{"a21", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], " ", ")"}], "\[Rho]30"}], "+", " ", 
        RowBox[{"a22", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], " ", ")"}], "\[Rho]30"}], "+", " ", 
        RowBox[{"a23", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], " ", ")"}], "\[Rho]31z"}], "+", " ", 
        RowBox[{"a24", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], " ", ")"}], "\[Rho]31z"}]}], 
       "\[IndentingNewLine]", ")"}], "\[IndentingNewLine]", "+", 
      "\[IndentingNewLine]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"a25", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s10", ",", "s20"}], "]"}], " ", ")"}], ".", " ", 
           "s30"}], ")"}]}], " ", "+", " ", 
        RowBox[{"a26", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s21z"}], "]"}], " ", ")"}], ".", " ", 
           "s30"}], ")"}]}], "+", 
        RowBox[{"a27", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "s20"}], ")"}]}], " ", "+", " ", 
        RowBox[{"a28", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s21z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "s10"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
        RowBox[{"a29", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s20", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}],
           ")"}]}], " ", "+", 
        RowBox[{"a30", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s21z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
        RowBox[{"a31", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s20", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", 
        RowBox[{"a32", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s21z", ",", "s30"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
        RowBox[{"a33", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s10", ",", "s30"}], "]"}], " ", ")"}], ".", " ", "q3"}],
           ")"}]}], " ", "+", 
        RowBox[{"a34", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
        RowBox[{"a35", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s10", ",", "s31z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", 
        RowBox[{"a36", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s30"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
        RowBox[{"a37", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s10", ",", "s20"}], "]"}], " ", ")"}], ".", " ", "q3"}],
           ")"}]}], " ", "+", 
        RowBox[{"a38", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s21z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
        RowBox[{"a39", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s10", ",", "s21z"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}], " ", "+", 
        RowBox[{"a40", "  ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s20"}], "]"}], " ", ")"}], ".", " ", 
           "q3"}], ")"}]}]}], " ", "\[IndentingNewLine]", ")"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}], 
   "\[IndentingNewLine]", ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"b1", "==", 
       FractionBox["3", "16"]}], ",", 
      RowBox[{"b2", "==", 
       RowBox[{"-", 
        FractionBox["1", "16"]}]}], ",", 
      RowBox[{"b3", "==", 
       FractionBox["3", "16"]}], ",", 
      RowBox[{"b4", "==", 
       RowBox[{"-", 
        FractionBox["1", "16"]}]}], ",", 
      RowBox[{"a1", "==", 
       RowBox[{"-", 
        FractionBox["3", "16"]}]}], ",", 
      RowBox[{"a2", "==", 
       FractionBox["1", "16"]}], ",", 
      RowBox[{"a3", "==", 
       RowBox[{"-", 
        FractionBox["3", "16"]}]}], ",", 
      RowBox[{"a4", "==", 
       FractionBox["1", "16"]}], ",", 
      RowBox[{"a5", "==", 
       FractionBox["3", "8"]}], ",", 
      RowBox[{"a6", "==", 
       RowBox[{"-", 
        FractionBox["1", "8"]}]}], ",", 
      RowBox[{"a7", "==", 
       FractionBox["3", "8"]}], ",", 
      RowBox[{"a8", "==", 
       RowBox[{"-", 
        FractionBox["1", "8"]}]}], ",", 
      RowBox[{"a9", "==", 
       FractionBox["3", "16"]}], ",", 
      RowBox[{"a10", "==", 
       FractionBox["3", "16"]}], ",", 
      RowBox[{"a11", "==", 
       RowBox[{"-", 
        FractionBox["1", "16"]}]}], ",", 
      RowBox[{"a12", "==", 
       RowBox[{"-", 
        FractionBox["1", "16"]}]}], ",", 
      RowBox[{"a13", "==", "0"}], ",", 
      RowBox[{"a14", "==", "0"}], ",", 
      RowBox[{"a15", "==", "0"}], ",", 
      RowBox[{"a16", "==", "0"}], ",", 
      RowBox[{"a17", "==", 
       RowBox[{"-", 
        FractionBox["3", "16"]}]}], ",", 
      RowBox[{"a18", "==", 
       FractionBox["1", "16"]}], ",", 
      RowBox[{"a19", "==", 
       FractionBox["1", "16"]}], ",", 
      RowBox[{"a20", "==", 
       RowBox[{"-", 
        FractionBox["3", "16"]}]}], ",", 
      RowBox[{"a21", "==", 
       FractionBox["3", "8"]}], ",", 
      RowBox[{"a22", "\[Equal]", 
       RowBox[{"-", 
        FractionBox["1", "8"]}]}], ",", 
      RowBox[{"a23", "==", 
       RowBox[{"-", 
        FractionBox["1", "8"]}]}], ",", 
      RowBox[{"a24", "==", 
       FractionBox["3", "8"]}], ",", 
      RowBox[{"a25", "==", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]"}], "16"]}], ",", 
      RowBox[{"a26", "==", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "16"]}]}], ",", 
      RowBox[{"a27", "==", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{"3", " ", "\[ImaginaryI]"}], "16"]}]}], ",", 
      RowBox[{"a28", "==", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "16"]}]}], ",", 
      RowBox[{"a29", "==", "0"}], ",", 
      RowBox[{"a30", "==", "0"}], ",", 
      RowBox[{"a31", "==", "0"}], ",", 
      RowBox[{"a32", "==", "0"}], ",", 
      RowBox[{"a33", "==", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}], ",", 
      RowBox[{"a34", "==", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}], ",", 
      RowBox[{"a35", "==", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
      RowBox[{"a36", "==", 
       RowBox[{"-", 
        FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
      RowBox[{"a37", "==", "0"}], ",", 
      RowBox[{"a38", "==", "0"}], ",", 
      RowBox[{"a39", "==", "0"}], ",", 
      RowBox[{"a40", "==", "0"}]}], "}"}]}]}], "\[IndentingNewLine]", 
  "]"}]], "Input",
 CellChangeTimes->{{3.4494955824386263`*^9, 3.449495584439087*^9}, {
   3.449495633200319*^9, 3.449495950757842*^9}, 3.449497438487054*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.449495955149479*^9, {3.449497440503143*^9, 3.4494974437695203`*^9}}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "verifies", " ", "that", " ", "the", " ", "whole", " ", 
    "scheme", " ", "is", " ", "absolutely", " ", 
    RowBox[{"correct", "!"}]}], " ", 
   StyleBox[
    RowBox[{"*", ")"}]]}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.44949595793137*^9, 3.4494960078971987`*^9}, {
  3.449496149667857*^9, 3.4494961803006973`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
   "In", " ", "the", " ", "following", " ", "automation", " ", "of", " ", 
    "the", " ", "coordinate", " ", "dependence", " ", "identification"}], " ", 
   StyleBox[
    RowBox[{"*", ")"}]]}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.4494971228831053`*^9, 3.4494971586725993`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
   "V3NDoubleExchangeHFDtotalstr", "=", 
    "\"\<  b1  (q3.q3) \[Rho]10 \[Rho]20 \[Rho]30 + b2 (q3.q3) \[Rho]10 \
\[Rho]21z \[Rho]31z + b3  (q3.q3) \[Rho]11z \[Rho]20 \[Rho]31z + b4 (q3.q3) \
\[Rho]11z \[Rho]21z \[Rho]30\[IndentingNewLine]+\[IndentingNewLine]a1  \
(q3.q3) (s20.s30 )\[Rho]10+ a2  (q3.q3) (s21z.s31z )\[Rho]10+ a3  (q3.q3) \
(s20.s31z )\[Rho]11z+ a4  (q3.q3) (s21z.s30 )\[Rho]11z\[IndentingNewLine]+ \
\[IndentingNewLine]a5  (q3.s20) (q3.s30 )\[Rho]10+ a6  (q3.s21z) (q3.s31z )\
\[Rho]10+ a7  (q3.s20) (q3.s31z )\[Rho]11z+ a8  (q3.s21z) (q3.s30 )\[Rho]11z\
\[IndentingNewLine]\[IndentingNewLine]+\[IndentingNewLine]a9  (q3.q3) \
(s10.s30 )\[Rho]20+ a10  (q3.q3) (s11z.s31z )\[Rho]20+ a11  (q3.q3) (s10.s31z \
)\[Rho]21z+ a12  (q3.q3) (s11z.s30 )\[Rho]21z\[IndentingNewLine]+ \
\[IndentingNewLine]a13  (q3.s10) (q3.s30 )\[Rho]20+ a14  (q3.s11z) (q3.s31z )\
\[Rho]20+ a15 (q3.s10) (q3.s31z )\[Rho]21z+ a16  (q3.s11z) (q3.s30 )\[Rho]21z\
\[IndentingNewLine]\[IndentingNewLine]+\[IndentingNewLine]a17  (q3.q3) \
(s10.s20 )\[Rho]30+ a18  (q3.q3) (s11z.s21z )\[Rho]30+ a19  (q3.q3) (s10.s21z \
)\[Rho]31z+ a20  (q3.q3) (s11z.s20 )\[Rho]31z\[IndentingNewLine]+ \
\[IndentingNewLine]a21  (q3.s10) (q3.s20 )\[Rho]30+ a22  (q3.s11z) (q3.s21z )\
\[Rho]30+ a23 (q3.s10) (q3.s21z )\[Rho]31z+ a24  (q3.s11z) (q3.s20 )\[Rho]31z \
+\n   a25  (q3.q3) ((Cross[s10,s20] ). s30) + a26  (q3.q3) ((Cross[s11z,s21z] \
). s30)+a27  (q3.q3) ((Cross[s11z,s31z] ). s20) + a28  (q3.q3) \
((Cross[s21z,s31z] ). s10) +\[IndentingNewLine]a29  (q3.s10) ((Cross[s20,s30] \
). q3) +a30  (q3.s10) ((Cross[s21z,s31z] ). q3) +\[IndentingNewLine]a31  \
(q3.s11z) ((Cross[s20,s31z] ). q3) +a32  (q3.s11z) ((Cross[s21z,s30] ). q3) +\
\[IndentingNewLine]a33  (q3.s20) ((Cross[s10,s30] ). q3) +a34  (q3.s20) \
((Cross[s11z,s31z] ). q3) +\[IndentingNewLine]a35  (q3.s21z) \
((Cross[s10,s31z] ). q3) +a36  (q3.s21z) ((Cross[s11z,s30] ). q3) +\
\[IndentingNewLine]a37  (q3.s30) ((Cross[s10,s20] ). q3) +a38 (q3.s30) \
((Cross[s11z,s21z] ). q3) +\[IndentingNewLine]a39  (q3.s31z) \
((Cross[s10,s21z] ). q3) +a40  (q3.s31z) ((Cross[s11z,s20] ). q3) \>\""}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"Module", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "\[Rho]0r3r2", ",", "\[Rho]0r2", ",", "\[Rho]0r2r3", ",", "\[Rho]1r3r2", 
     ",", "\[Rho]1r2", ",", "\[Rho]1r2r3", ",", "s0r3r2", ",", "s0r2", ",", 
     "s0r2r3", ",", "s0r3r2x", ",", "s0r2x", ",", "s0r2r3x", ",", "s0r3r2y", 
     ",", "s0r2y", ",", "s0r2r3y", ",", "s0r3r2z", ",", "s0r2z", ",", 
     "s0r2r3z", ",", "\[IndentingNewLine]", "s1r3r2", ",", "s1r2", ",", 
     "s1r2r3", ",", "s1r3r2x", ",", "s1r2x", ",", "s1r2r3x", ",", "s1r3r2y", 
     ",", "s1r2y", ",", "s1r2r3y", ",", "s1r3r2z", ",", "s1r2z", ",", 
     "s1r2r3z", ",", "a1", ",", "a2", ",", "a3", ",", "a4", ",", "a5", ",", 
     "a6", ",", "a7", ",", "a8", ",", "a9", ",", "a10", ",", "a11", ",", 
     "a12", ",", "a13", ",", "a14", ",", "a15", ",", "a16", ",", "a17", ",", 
     "a18", ",", "a19", ",", "a20", ",", "a21", ",", "a22", ",", "a23", ",", 
     "a24", ",", "a25", ",", "a26", ",", "a27", ",", "a28", ",", "a29", ",", 
     "a30", ",", "a31", ",", "a32", ",", "a33", ",", "a34", ",", "a35", ",", 
     "a36", ",", "a37", ",", "a38"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s0r3r2", "=", 
     RowBox[{"{", 
      RowBox[{"s0r3r2x", ",", "s0r3r2y", ",", "s0r3r2z"}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"s0r2", "=", 
     RowBox[{"{", 
      RowBox[{"s0r2x", ",", "s0r2y", ",", "s0r2z"}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"s0r2r3", "=", 
     RowBox[{"{", 
      RowBox[{"s0r2r3x", ",", "s0r2r3y", ",", "s0r2r3z"}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"s1r3r2", "=", 
     RowBox[{"{", 
      RowBox[{"s1r3r2x", ",", "s1r3r2y", ",", "s1r3r2z"}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"s1r2", "=", 
     RowBox[{"{", 
      RowBox[{"s1r2x", ",", "s1r2y", ",", "s1r2z"}], "}"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"s1r2r3", "=", 
     RowBox[{"{", 
      RowBox[{"s1r2r3x", ",", "s1r2r3y", ",", "s1r2r3z"}], "}"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"V3NDoubleExchangeHFDtotalstrMod", "=", 
     RowBox[{"StringReplace", "[", 
      RowBox[{"V3NDoubleExchangeHFDtotalstr", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\"\<\[Rho]10\>\"", "\[Rule]", "\"\<\[Rho]0r2\>\""}], ",", 
         RowBox[{"\"\<\[Rho]20\>\"", "\[Rule]", "\"\<\[Rho]0r3r2\>\""}], ",", 
         RowBox[{"\"\<\[Rho]30\>\"", "\[Rule]", "\"\<\[Rho]0r2r3\>\""}], ",", 
         RowBox[{"\"\<\[Rho]11z\>\"", "\[Rule]", "\"\<\[Rho]1r2\>\""}], ",", 
         RowBox[{"\"\<\[Rho]21z\>\"", "\[Rule]", "\"\<\[Rho]1r3r2\>\""}], ",", 
         RowBox[{"\"\<\[Rho]31z\>\"", "\[Rule]", "\"\<\[Rho]1r2r3\>\""}], ",",
          "\[IndentingNewLine]", 
         RowBox[{"\"\<s10\>\"", "\[Rule]", "\"\<s0r2\>\""}], ",", 
         RowBox[{"\"\<s20\>\"", "\[Rule]", "\"\<s0r3r2\>\""}], ",", 
         RowBox[{"\"\<s30\>\"", "\[Rule]", "\"\<s0r2r3\>\""}], ",", 
         RowBox[{"\"\<s11z\>\"", "\[Rule]", "\"\<s1r2\>\""}], ",", 
         RowBox[{"\"\<s21z\>\"", "\[Rule]", "\"\<s1r3r2\>\""}], ",", 
         RowBox[{"\"\<s31z\>\"", "\[Rule]", "\"\<s1r2r3\>\""}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "\"\<The total double exchange D term\>\"", "]"}], 
    ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    RowBox[{"Print", "[", "V3NDoubleExchangeHFDtotalstrMod", "]"}], ";"}]}], 
  "\[IndentingNewLine]", "]"}]}], "Input",
 CellChangeTimes->{{3.4494966852197905`*^9, 3.4494966854854765`*^9}, 
   3.449496755970463*^9, {3.4494969684100227`*^9, 3.4494969731767454`*^9}, 
   3.449497024266639*^9, {3.449497054914324*^9, 3.4494970575868144`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"The total double exchange D term\"\>"], "Print",
 CellChangeTimes->{{3.449497031268252*^9, 3.4494970584932733`*^9}, 
   3.4494979209106784`*^9, {3.4494979987254777`*^9, 3.4494980078056946`*^9}, 
   3.44966441948748*^9, 3.4496653782973633`*^9}],

Cell[BoxData["\<\"  b1  (q3.q3) \[Rho]0r2 \[Rho]0r3r2 \[Rho]0r2r3 + b2 \
(q3.q3) \[Rho]0r2 \[Rho]1r3r2 \[Rho]1r2r3 + b3  (q3.q3) \[Rho]1r2 \[Rho]0r3r2 \
\[Rho]1r2r3 + b4 (q3.q3) \[Rho]1r2 \[Rho]1r3r2 \
\[Rho]0r2r3\[IndentingNewLine]+\[IndentingNewLine]a1  (q3.q3) (s0r3r2.s0r2r3 \
)\[Rho]0r2+ a2  (q3.q3) (s1r3r2.s1r2r3 )\[Rho]0r2+ a3  (q3.q3) (s0r3r2.s1r2r3 \
)\[Rho]1r2+ a4  (q3.q3) (s1r3r2.s0r2r3 )\[Rho]1r2\[IndentingNewLine]+ \
\[IndentingNewLine]a5  (q3.s0r3r2) (q3.s0r2r3 )\[Rho]0r2+ a6  (q3.s1r3r2) \
(q3.s1r2r3 )\[Rho]0r2+ a7  (q3.s0r3r2) (q3.s1r2r3 )\[Rho]1r2+ a8  (q3.s1r3r2) \
(q3.s0r2r3 )\[Rho]1r2\[IndentingNewLine]\[IndentingNewLine]+\
\[IndentingNewLine]a9  (q3.q3) (s0r2.s0r2r3 )\[Rho]0r3r2+ a10  (q3.q3) \
(s1r2.s1r2r3 )\[Rho]0r3r2+ a11  (q3.q3) (s0r2.s1r2r3 )\[Rho]1r3r2+ a12  \
(q3.q3) (s1r2.s0r2r3 )\[Rho]1r3r2\[IndentingNewLine]+ \[IndentingNewLine]a13  \
(q3.s0r2) (q3.s0r2r3 )\[Rho]0r3r2+ a14  (q3.s1r2) (q3.s1r2r3 )\[Rho]0r3r2+ \
a15 (q3.s0r2) (q3.s1r2r3 )\[Rho]1r3r2+ a16  (q3.s1r2) (q3.s0r2r3 )\[Rho]1r3r2\
\[IndentingNewLine]\[IndentingNewLine]+\[IndentingNewLine]a17  (q3.q3) \
(s0r2.s0r3r2 )\[Rho]0r2r3+ a18  (q3.q3) (s1r2.s1r3r2 )\[Rho]0r2r3+ a19  \
(q3.q3) (s0r2.s1r3r2 )\[Rho]1r2r3+ a20  (q3.q3) (s1r2.s0r3r2 )\[Rho]1r2r3\
\[IndentingNewLine]+ \[IndentingNewLine]a21  (q3.s0r2) (q3.s0r3r2 \
)\[Rho]0r2r3+ a22  (q3.s1r2) (q3.s1r3r2 )\[Rho]0r2r3+ a23 (q3.s0r2) \
(q3.s1r3r2 )\[Rho]1r2r3+ a24  (q3.s1r2) (q3.s0r3r2 )\[Rho]1r2r3 +\\n   a25  \
(q3.q3) ((Cross[s0r2,s0r3r2] ). s0r2r3) + a26  (q3.q3) ((Cross[s1r2,s1r3r2] \
). s0r2r3)+a27  (q3.q3) ((Cross[s1r2,s1r2r3] ). s0r3r2) + a28  (q3.q3) \
((Cross[s1r3r2,s1r2r3] ). s0r2) +\[IndentingNewLine]a29  (q3.s0r2) \
((Cross[s0r3r2,s0r2r3] ). q3) +a30  (q3.s0r2) ((Cross[s1r3r2,s1r2r3] ). q3) +\
\[IndentingNewLine]a31  (q3.s1r2) ((Cross[s0r3r2,s1r2r3] ). q3) +a32  \
(q3.s1r2) ((Cross[s1r3r2,s0r2r3] ). q3) +\[IndentingNewLine]a33  (q3.s0r3r2) \
((Cross[s0r2,s0r2r3] ). q3) +a34  (q3.s0r3r2) ((Cross[s1r2,s1r2r3] ). q3) +\
\[IndentingNewLine]a35  (q3.s1r3r2) ((Cross[s0r2,s1r2r3] ). q3) +a36  \
(q3.s1r3r2) ((Cross[s1r2,s0r2r3] ). q3) +\[IndentingNewLine]a37  (q3.s0r2r3) \
((Cross[s0r2,s0r3r2] ). q3) +a38 (q3.s0r2r3) ((Cross[s1r2,s1r3r2] ). q3) +\
\[IndentingNewLine]a39  (q3.s1r2r3) ((Cross[s0r2,s1r3r2] ). q3) +a40  \
(q3.s1r2r3) ((Cross[s1r2,s0r3r2] ). q3) \"\>"], "Print",
 CellChangeTimes->{{3.449497031268252*^9, 3.4494970584932733`*^9}, 
   3.4494979209106784`*^9, {3.4494979987254777`*^9, 3.4494980078056946`*^9}, 
   3.44966441948748*^9, 3.4496653782973633`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ls", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"b1", "=", 
      RowBox[{"3", "/", "16"}]}], ",", 
     RowBox[{"b2", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "16"}]}], ",", 
     RowBox[{"b3", "=", 
      RowBox[{"3", "/", "16"}]}], ",", 
     RowBox[{"b4", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "16"}]}], ",", 
     RowBox[{"a1", "=", 
      RowBox[{
       RowBox[{"-", "3"}], "/", "16"}]}], ",", 
     RowBox[{"a2", "=", 
      RowBox[{"1", "/", "16"}]}], ",", 
     RowBox[{"a3", "=", 
      RowBox[{
       RowBox[{"-", "3"}], "/", "16"}]}], ",", 
     RowBox[{"a4", "=", 
      RowBox[{"1", "/", "16"}]}], ",", 
     RowBox[{"a5", "=", 
      RowBox[{"3", "/", "8"}]}], ",", 
     RowBox[{"a6", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a7", "=", 
      RowBox[{"3", "/", "8"}]}], ",", 
     RowBox[{"a8", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a9", "=", 
      RowBox[{"3", "/", "16"}]}], ",", 
     RowBox[{"a10", "=", 
      RowBox[{"3", "/", "16"}]}], ",", 
     RowBox[{"a11", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "16"}]}], ",", 
     RowBox[{"a12", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "16"}]}], ",", 
     RowBox[{"a13", "=", "0"}], ",", 
     RowBox[{"a14", "=", "0"}], ",", 
     RowBox[{"a15", "=", "0"}], ",", 
     RowBox[{"a16", "=", "0"}], ",", 
     RowBox[{"a17", "=", 
      RowBox[{
       RowBox[{"-", "3"}], "/", "16"}]}], ",", 
     RowBox[{"a18", "=", 
      RowBox[{"1", "/", "16"}]}], ",", 
     RowBox[{"a19", "=", 
      RowBox[{"1", "/", "16"}]}], ",", 
     RowBox[{"a20", "=", 
      RowBox[{
       RowBox[{"-", "3"}], "/", "16"}]}], ",", 
     RowBox[{"a21", "=", 
      RowBox[{"3", "/", "8"}]}], ",", 
     RowBox[{"a22", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a23", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a24", "=", 
      RowBox[{"3", "/", "8"}]}], ",", 
     RowBox[{"a25", "=", 
      RowBox[{"3", " ", 
       RowBox[{"\[ImaginaryI]", "/", "16"}]}]}], ",", 
     RowBox[{"a26", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "16"}]}], ",", 
     RowBox[{"a27", "=", 
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{"\[ImaginaryI]", "/", "16"}]}]}], ",", 
     RowBox[{"a28", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "16"}]}], ",", 
     RowBox[{"a29", "=", "0"}], ",", 
     RowBox[{"a30", "=", "0"}], ",", 
     RowBox[{"a31", "=", "0"}], ",", 
     RowBox[{"a32", "=", "0"}], ",", 
     RowBox[{"a33", "=", 
      RowBox[{"3", " ", 
       RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
     RowBox[{"a34", "=", 
      RowBox[{"3", " ", 
       RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
     RowBox[{"a35", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
     RowBox[{"a36", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
     RowBox[{"a37", "=", "0"}], ",", 
     RowBox[{"a38", "=", "0"}], ",", 
     RowBox[{"a39", "=", "0"}], ",", 
     RowBox[{"a40", "=", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "V3NDoubleExchangeHFDtotalstrModtemp", "=", 
    "V3NDoubleExchangeHFDtotalstrMod"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"replace", " ", "the", " ", 
      RowBox[{"b", "'"}], "s"}], "..."}], "factor", " ", "out", " ", 
    RowBox[{"1", "/", "16"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", "1"}], ",", 
     RowBox[{"i", "\[LessEqual]", "4"}], ",", 
     RowBox[{"i", "=", 
      RowBox[{"i", "+", "1"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"astr", "=", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<b\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"val", "=", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"ToExpression", "[", "astr", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "/", "16"}], ")"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"V3NDoubleExchangeHFDtotalstrModtemp", "=", 
        RowBox[{"StringReplace", "[", 
         RowBox[{"V3NDoubleExchangeHFDtotalstrModtemp", ",", 
          RowBox[{"astr", "\[Rule]", "val"}]}], "]"}]}], ";"}], 
      "\[IndentingNewLine]", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"replace", " ", "the", " ", 
       RowBox[{"a", "'"}], "s"}], " ", "..."}], " ", "in", " ", "this", " ", 
     "case", " ", "start", " ", "from", " ", "the", " ", "higher", " ", 
     "indices", " ", "to", " ", "come", " ", "to", " ", "avoid", " ", 
     "errors", " ", 
     RowBox[{"e", ".", "g", ".", " ", "replace"}], " ", "a3", " ", "replaces",
      " ", "both", " ", "a3", " ", "and", " ", "any", " ", "a30"}], ",", 
    RowBox[{"a31", " ", "etc"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", 
     RowBox[{"Length", "[", "ls", "]"}]}], ",", 
    RowBox[{"i", "\[GreaterEqual]", "5"}], ",", 
    RowBox[{"i", "=", 
     RowBox[{"i", "-", "1"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"astr", "=", 
       RowBox[{"StringJoin", "[", 
        RowBox[{"\"\<a\>\"", ",", 
         RowBox[{"ToString", "[", 
          RowBox[{"i", "-", "4"}], "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"val", "=", 
       RowBox[{"ToString", "[", 
        RowBox[{
         RowBox[{"ToExpression", "[", "astr", "]"}], "/", 
         RowBox[{"(", 
          RowBox[{"1", "/", "16"}], ")"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"V3NDoubleExchangeHFDtotalstrModtemp", "=", 
       RowBox[{"StringReplace", "[", 
        RowBox[{"V3NDoubleExchangeHFDtotalstrModtemp", ",", 
         RowBox[{"astr", "\[Rule]", "val"}]}], "]"}]}], ";"}], 
     "\[IndentingNewLine]", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3NDoubleExchangeHFDtotalstrModtemp", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
    "\"\<1/16\>\"", ",", "\"\< {\>\"", ",", " ", 
     "V3NDoubleExchangeHFDtotalstrModtemp", ",", "\"\< }\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "V3NDoubleExchangeHFDtotalstrModtemp", "]"}]}], "Input",
 CellChangeTimes->{{3.4494972034329095`*^9, 3.4494972111378093`*^9}, {
   3.449497354452071*^9, 3.4494973699712715`*^9}, 3.449497452333993*^9, 
   3.4494974856854258`*^9, {3.449497688716568*^9, 3.449497751715455*^9}, {
   3.449497784691801*^9, 3.4494978967176056`*^9}, {3.449497932319556*^9, 
   3.449497939039854*^9}, {3.449497972078715*^9, 3.449497994411984*^9}, {
   3.4496646610117273`*^9, 3.4496646821414595`*^9}, {3.4496647470622487`*^9, 
   3.449664754532672*^9}, {3.449664800871174*^9, 3.4496648168278723`*^9}, {
   3.4496648580245986`*^9, 3.449664913146318*^9}}],

Cell[BoxData["\<\"1/16 {  3  (q3.q3) \[Rho]0r2 \[Rho]0r3r2 \[Rho]0r2r3 + -1 \
(q3.q3) \[Rho]0r2 \[Rho]1r3r2 \[Rho]1r2r3 + 3  (q3.q3) \[Rho]1r2 \[Rho]0r3r2 \
\[Rho]1r2r3 + -1 (q3.q3) \[Rho]1r2 \[Rho]1r3r2 \
\[Rho]0r2r3\[IndentingNewLine]+\[IndentingNewLine]-3  (q3.q3) (s0r3r2.s0r2r3 \
)\[Rho]0r2+ 1  (q3.q3) (s1r3r2.s1r2r3 )\[Rho]0r2+ -3  (q3.q3) (s0r3r2.s1r2r3 \
)\[Rho]1r2+ 1  (q3.q3) (s1r3r2.s0r2r3 )\[Rho]1r2\[IndentingNewLine]+ \
\[IndentingNewLine]6  (q3.s0r3r2) (q3.s0r2r3 )\[Rho]0r2+ -2  (q3.s1r3r2) \
(q3.s1r2r3 )\[Rho]0r2+ 6  (q3.s0r3r2) (q3.s1r2r3 )\[Rho]1r2+ -2  (q3.s1r3r2) \
(q3.s0r2r3 )\[Rho]1r2\[IndentingNewLine]\[IndentingNewLine]+\
\[IndentingNewLine]3  (q3.q3) (s0r2.s0r2r3 )\[Rho]0r3r2+ 3  (q3.q3) \
(s1r2.s1r2r3 )\[Rho]0r3r2+ -1  (q3.q3) (s0r2.s1r2r3 )\[Rho]1r3r2+ -1  (q3.q3) \
(s1r2.s0r2r3 )\[Rho]1r3r2\[IndentingNewLine]+ \[IndentingNewLine]0  (q3.s0r2) \
(q3.s0r2r3 )\[Rho]0r3r2+ 0  (q3.s1r2) (q3.s1r2r3 )\[Rho]0r3r2+ 0 (q3.s0r2) \
(q3.s1r2r3 )\[Rho]1r3r2+ 0  (q3.s1r2) (q3.s0r2r3 )\[Rho]1r3r2\
\[IndentingNewLine]\[IndentingNewLine]+\[IndentingNewLine]-3  (q3.q3) \
(s0r2.s0r3r2 )\[Rho]0r2r3+ 1  (q3.q3) (s1r2.s1r3r2 )\[Rho]0r2r3+ 1  (q3.q3) \
(s0r2.s1r3r2 )\[Rho]1r2r3+ -3  (q3.q3) (s1r2.s0r3r2 )\[Rho]1r2r3\
\[IndentingNewLine]+ \[IndentingNewLine]6  (q3.s0r2) (q3.s0r3r2 )\[Rho]0r2r3+ \
-2  (q3.s1r2) (q3.s1r3r2 )\[Rho]0r2r3+ -2 (q3.s0r2) (q3.s1r3r2 )\[Rho]1r2r3+ \
6  (q3.s1r2) (q3.s0r3r2 )\[Rho]1r2r3 +\\n   3 I  (q3.q3) ((Cross[s0r2,s0r3r2] \
). s0r2r3) + -I  (q3.q3) ((Cross[s1r2,s1r3r2] ). s0r2r3)+-3 I  (q3.q3) \
((Cross[s1r2,s1r2r3] ). s0r3r2) + -I  (q3.q3) ((Cross[s1r3r2,s1r2r3] ). s0r2) \
+\[IndentingNewLine]0  (q3.s0r2) ((Cross[s0r3r2,s0r2r3] ). q3) +0  (q3.s0r2) \
((Cross[s1r3r2,s1r2r3] ). q3) +\[IndentingNewLine]0  (q3.s1r2) \
((Cross[s0r3r2,s1r2r3] ). q3) +0  (q3.s1r2) ((Cross[s1r3r2,s0r2r3] ). q3) +\
\[IndentingNewLine]6 I  (q3.s0r3r2) ((Cross[s0r2,s0r2r3] ). q3) +6 I  \
(q3.s0r3r2) ((Cross[s1r2,s1r2r3] ). q3) +\[IndentingNewLine]-2 I  (q3.s1r3r2) \
((Cross[s0r2,s1r2r3] ). q3) +-2 I  (q3.s1r3r2) ((Cross[s1r2,s0r2r3] ). q3) +\
\[IndentingNewLine]0  (q3.s0r2r3) ((Cross[s0r2,s0r3r2] ). q3) +0 (q3.s0r2r3) \
((Cross[s1r2,s1r3r2] ). q3) +\[IndentingNewLine]0  (q3.s1r2r3) \
((Cross[s0r2,s1r3r2] ). q3) +0  (q3.s1r2r3) ((Cross[s1r2,s0r3r2] ). q3)  \
}\"\>"], "Print",
 CellChangeTimes->{
  3.4494975576394997`*^9, 3.4494980163543377`*^9, 3.4496644235040817`*^9, 
   3.4496647025835376`*^9, 3.4496647552203255`*^9, 3.449664826705085*^9, {
   3.449664890016138*^9, 3.4496649197571735`*^9}, 3.4496653806728954`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ls"], "Input",
 CellChangeTimes->{{3.44966539062825*^9, 3.4496653907063923`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["3", "16"], ",", 
   RowBox[{"-", 
    FractionBox["1", "16"]}], ",", 
   FractionBox["3", "16"], ",", 
   RowBox[{"-", 
    FractionBox["1", "16"]}], ",", 
   RowBox[{"-", 
    FractionBox["3", "16"]}], ",", 
   FractionBox["1", "16"], ",", 
   RowBox[{"-", 
    FractionBox["3", "16"]}], ",", 
   FractionBox["1", "16"], ",", 
   FractionBox["3", "8"], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   FractionBox["3", "8"], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   FractionBox["3", "16"], ",", 
   FractionBox["3", "16"], ",", 
   RowBox[{"-", 
    FractionBox["1", "16"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "16"]}], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["3", "16"]}], ",", 
   FractionBox["1", "16"], ",", 
   FractionBox["1", "16"], ",", 
   RowBox[{"-", 
    FractionBox["3", "16"]}], ",", 
   FractionBox["3", "8"], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   FractionBox["3", "8"], ",", 
   FractionBox[
    RowBox[{"3", " ", "\[ImaginaryI]"}], "16"], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "16"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]"}], "16"]}], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "16"]}], ",", "0", ",", "0", ",", "0", ",", 
   "0", ",", 
   FractionBox[
    RowBox[{"3", " ", "\[ImaginaryI]"}], "8"], ",", 
   FractionBox[
    RowBox[{"3", " ", "\[ImaginaryI]"}], "8"], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", "0", ",", "0", ",", "0", ",", 
   "0"}], "}"}]], "Output",
 CellChangeTimes->{3.4496653912377615`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.4494973023619475`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.4494973008772306`*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Excellent", "!"}], " ", "This", " ", "is", " ", "a", " ", 
     "completely", " ", "closed", " ", "piece", " ", "of", " ", 
     RowBox[{"code", "!"}], " ", "Gives", " ", "the", " ", "complete", " ", 
     "contribution", " ", "of", " ", "the", " ", "D"}], "-", 
    RowBox[{
     RowBox[{"term", ".", " ", "This"}], " ", "should", " ", "be", " ", 
     "absolutely", " ", 
     RowBox[{"correct", "."}]}]}], "  ", "*)"}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.4494961868023615`*^9, 3.4494962170132184`*^9}, {
  3.4494982339912577`*^9, 3.4494982633095737`*^9}}]
},
WindowSize->{1016, 668},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Microsoft Windows (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 156, 6, 101, "Input"],
Cell[704, 28, 1757, 56, 89, "Text"],
Cell[2464, 86, 7044, 198, 832, "Input"],
Cell[CellGroupData[{
Cell[9533, 288, 9842, 233, 450, "Input"],
Cell[19378, 523, 523, 15, 47, "Output"]
}, Open  ]],
Cell[19916, 541, 879, 26, 78, "Input"],
Cell[CellGroupData[{
Cell[20820, 571, 39467, 937, 1320, "Input"],
Cell[60290, 1510, 2110, 48, 105, "Output"]
}, Open  ]],
Cell[62415, 1561, 94, 1, 31, "Input"],
Cell[CellGroupData[{
Cell[62534, 1566, 6340, 143, 614, "Input"],
Cell[68877, 1711, 695, 22, 47, "Output"]
}, Open  ]],
Cell[69587, 1736, 68, 1, 31, "Input"],
Cell[69658, 1739, 647, 22, 58, "Input"],
Cell[CellGroupData[{
Cell[70330, 1765, 38671, 917, 1360, "Input"],
Cell[109004, 2684, 3237, 77, 126, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112278, 2766, 6829, 153, 674, "Input"],
Cell[119110, 2921, 714, 21, 47, "Output"]
}, Open  ]],
Cell[119839, 2945, 70, 1, 31, "Input"],
Cell[119912, 2948, 2606, 64, 232, "Input"],
Cell[CellGroupData[{
Cell[122543, 3016, 8007, 174, 759, "Input"],
Cell[130553, 3192, 240, 3, 23, "Print"],
Cell[130796, 3197, 949, 14, 126, "Output"]
}, Open  ]],
Cell[131760, 3214, 465, 14, 37, "Input"],
Cell[CellGroupData[{
Cell[132250, 3232, 197770, 4390, 8156, "Input"],
Cell[330023, 7624, 150, 2, 23, "Print"],
Cell[330176, 7628, 1975, 45, 124, "Output"],
Cell[332154, 7675, 149, 2, 23, "Print"],
Cell[332306, 7679, 12685, 272, 620, "Output"],
Cell[344994, 7953, 150, 2, 23, "Print"],
Cell[345147, 7957, 15968, 387, 730, "Output"],
Cell[361118, 8346, 151, 2, 23, "Print"],
Cell[361272, 8350, 29061, 664, 1110, "Output"],
Cell[390336, 9016, 141, 1, 23, "Print"],
Cell[390480, 9019, 24544, 508, 1211, "Output"]
}, Open  ]],
Cell[415039, 9530, 70, 1, 31, "Input"],
Cell[415112, 9533, 124, 2, 31, "Input"],
Cell[415239, 9537, 242, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[415506, 9544, 5566, 119, 656, "Input"],
Cell[421075, 9665, 123, 2, 30, "Output"]
}, Open  ]],
Cell[421213, 9670, 133, 4, 31, "Input"],
Cell[CellGroupData[{
Cell[421371, 9678, 1909, 46, 152, "Input"],
Cell[423283, 9726, 94, 1, 30, "Output"]
}, Open  ]],
Cell[423392, 9730, 203, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[423620, 9739, 1848, 45, 152, "Input"],
Cell[425471, 9786, 94, 1, 30, "Output"]
}, Open  ]],
Cell[425580, 9790, 203, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[425808, 9799, 1664, 41, 132, "Input"],
Cell[427475, 9842, 673, 16, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[428185, 9863, 2799, 63, 192, "Input"],
Cell[430987, 9928, 552, 15, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[431576, 9948, 1951, 46, 152, "Input"],
Cell[433530, 9996, 92, 1, 30, "Output"]
}, Open  ]],
Cell[433637, 10000, 199, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[433861, 10009, 1611, 40, 132, "Input"],
Cell[435475, 10051, 671, 16, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[436183, 10072, 2762, 62, 192, "Input"],
Cell[438948, 10136, 563, 15, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[439548, 10156, 1659, 41, 132, "Input"],
Cell[441210, 10199, 151, 3, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[441398, 10207, 2766, 62, 232, "Input"],
Cell[444167, 10271, 511, 13, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[444715, 10289, 1392, 36, 132, "Input"],
Cell[446110, 10327, 1143, 33, 67, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[447290, 10365, 6104, 163, 292, "Input"],
Cell[453397, 10530, 1218, 35, 83, "Output"]
}, Open  ]],
Cell[454630, 10568, 193, 4, 31, "Input"],
Cell[CellGroupData[{
Cell[454848, 10576, 4823, 121, 232, "Input"],
Cell[459674, 10699, 958, 25, 47, "Output"]
}, Open  ]],
Cell[460647, 10727, 174, 3, 92, "Input"],
Cell[460824, 10732, 258, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[461107, 10742, 5315, 116, 656, "Input"],
Cell[466425, 10860, 702, 17, 47, "Output"]
}, Open  ]],
Cell[467142, 10880, 323, 8, 31, "Input"],
Cell[CellGroupData[{
Cell[467490, 10892, 1407, 30, 92, "Input"],
Cell[468900, 10924, 414, 11, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[469351, 10940, 1757, 44, 152, "Input"],
Cell[471111, 10986, 139, 2, 30, "Output"]
}, Open  ]],
Cell[471265, 10991, 203, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[471493, 11000, 1700, 43, 152, "Input"],
Cell[473196, 11045, 118, 2, 30, "Output"]
}, Open  ]],
Cell[473329, 11050, 203, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[473557, 11059, 1514, 39, 132, "Input"],
Cell[475074, 11100, 2331, 55, 145, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[477442, 11160, 2651, 61, 192, "Input"],
Cell[480096, 11223, 649, 19, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[480782, 11247, 1803, 44, 152, "Input"],
Cell[482588, 11293, 96, 1, 30, "Output"]
}, Open  ]],
Cell[482699, 11297, 203, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[482927, 11306, 1464, 38, 132, "Input"],
Cell[484394, 11346, 2309, 54, 145, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[486740, 11405, 2686, 61, 212, "Input"],
Cell[489429, 11468, 630, 18, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[490096, 11491, 1516, 39, 132, "Input"],
Cell[491615, 11532, 2210, 61, 126, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[493862, 11598, 2613, 60, 232, "Input"],
Cell[496478, 11660, 657, 19, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[497172, 11684, 1245, 34, 132, "Input"],
Cell[498420, 11720, 4636, 95, 240, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[503093, 11820, 5952, 161, 292, "Input"],
Cell[509048, 11983, 1042, 29, 83, "Output"]
}, Open  ]],
Cell[510105, 12015, 828, 18, 72, "Input"],
Cell[CellGroupData[{
Cell[510958, 12037, 2410, 56, 252, "Input"],
Cell[513371, 12095, 539, 14, 47, "Output"]
}, Open  ]],
Cell[513925, 12112, 124, 2, 31, "Input"],
Cell[CellGroupData[{
Cell[514074, 12118, 5360, 116, 716, "Input"],
Cell[519437, 12236, 93, 1, 30, "Output"]
}, Open  ]],
Cell[519545, 12240, 203, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[519773, 12249, 1805, 44, 172, "Input"],
Cell[521581, 12295, 96, 1, 30, "Output"]
}, Open  ]],
Cell[521692, 12299, 201, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[521918, 12308, 1749, 44, 172, "Input"],
Cell[523670, 12354, 93, 1, 30, "Output"]
}, Open  ]],
Cell[523778, 12358, 201, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[524004, 12367, 1565, 40, 132, "Input"],
Cell[525572, 12409, 3374, 71, 164, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[528983, 12485, 2697, 61, 192, "Input"],
Cell[531683, 12548, 623, 18, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[532343, 12571, 1853, 45, 152, "Input"],
Cell[534199, 12618, 96, 1, 30, "Output"]
}, Open  ]],
Cell[534310, 12622, 203, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[534538, 12631, 1517, 39, 132, "Input"],
Cell[536058, 12672, 3376, 71, 164, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[539471, 12748, 2661, 61, 232, "Input"],
Cell[542135, 12811, 626, 18, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[542798, 12834, 1562, 40, 152, "Input"],
Cell[544363, 12876, 94, 1, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[544494, 12882, 2666, 61, 192, "Input"],
Cell[547163, 12945, 487, 12, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[547687, 12962, 1296, 35, 132, "Input"],
Cell[548986, 12999, 5883, 114, 299, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[554906, 13118, 6005, 162, 292, "Input"],
Cell[560914, 13282, 1696, 51, 83, "Output"]
}, Open  ]],
Cell[562625, 13336, 200, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[562850, 13345, 5027, 129, 272, "Input"],
Cell[567880, 13476, 1360, 39, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[569277, 13520, 5465, 118, 656, "Input"],
Cell[574745, 13640, 620, 15, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[575402, 13660, 1301, 28, 92, "Input"],
Cell[576706, 13690, 453, 14, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[577196, 13709, 1856, 45, 152, "Input"],
Cell[579055, 13756, 96, 1, 30, "Output"]
}, Open  ]],
Cell[579166, 13760, 203, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[579394, 13769, 1797, 44, 152, "Input"],
Cell[581194, 13815, 92, 1, 30, "Output"]
}, Open  ]],
Cell[581301, 13819, 199, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[581525, 13828, 1611, 40, 132, "Input"],
Cell[583139, 13870, 4286, 86, 221, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[587462, 13961, 2748, 62, 192, "Input"],
Cell[590213, 14025, 765, 24, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[591015, 14054, 1899, 45, 152, "Input"],
Cell[592917, 14101, 96, 1, 30, "Output"]
}, Open  ]],
Cell[593028, 14105, 203, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[593256, 14114, 1565, 40, 132, "Input"],
Cell[594824, 14156, 4312, 88, 221, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[599173, 14249, 2709, 61, 192, "Input"],
Cell[601885, 14312, 768, 24, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[602690, 14341, 1610, 40, 132, "Input"],
Cell[604303, 14383, 5140, 97, 240, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[609480, 14485, 2715, 61, 192, "Input"],
Cell[612198, 14548, 767, 24, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[613002, 14577, 1346, 36, 132, "Input"],
Cell[614351, 14615, 9709, 197, 451, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[624097, 14817, 6053, 162, 292, "Input"],
Cell[630153, 14981, 1405, 42, 83, "Output"]
}, Open  ]],
Cell[631573, 15026, 229, 6, 31, "Input"],
Cell[CellGroupData[{
Cell[631827, 15036, 3777, 93, 212, "Input"],
Cell[635607, 15131, 974, 28, 47, "Output"]
}, Open  ]],
Cell[636596, 15162, 364, 10, 58, "Input"],
Cell[636963, 15174, 123, 2, 31, "Input"],
Cell[CellGroupData[{
Cell[637111, 15180, 193, 3, 31, "Input"],
Cell[637307, 15185, 976, 28, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[638320, 15218, 502, 13, 31, "Input"],
Cell[638825, 15233, 102, 1, 23, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[638964, 15239, 112, 3, 31, "Input"],
Cell[639079, 15244, 72, 1, 30, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[639188, 15250, 910, 27, 72, "Input"],
Cell[640101, 15279, 147, 2, 30, "Output"]
}, Open  ]],
Cell[640263, 15284, 280, 7, 31, "Input"],
Cell[CellGroupData[{
Cell[640568, 15295, 291, 6, 31, "Input"],
Cell[640862, 15303, 794, 25, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[641693, 15333, 96, 1, 31, "Input"],
Cell[641792, 15336, 745, 24, 47, "Output"]
}, Open  ]],
Cell[642552, 15363, 353, 9, 38, "Input"],
Cell[642908, 15374, 902, 24, 72, "Input"],
Cell[CellGroupData[{
Cell[643835, 15402, 3839, 89, 432, "Input"],
Cell[647677, 15493, 269, 9, 47, "Output"]
}, Open  ]],
Cell[647961, 15505, 253, 7, 38, "Input"],
Cell[CellGroupData[{
Cell[648239, 15516, 8412, 179, 1192, "Input"],
Cell[656654, 15697, 1707, 53, 83, "Output"]
}, Open  ]],
Cell[658376, 15753, 297, 9, 58, "Input"],
Cell[CellGroupData[{
Cell[658698, 15766, 15094, 406, 811, "Input"],
Cell[673795, 16174, 121, 2, 30, "Output"]
}, Open  ]],
Cell[673931, 16179, 448, 13, 58, "Input"],
Cell[674382, 16194, 394, 11, 113, "Input"],
Cell[CellGroupData[{
Cell[674801, 16209, 5923, 102, 912, "Input"],
Cell[CellGroupData[{
Cell[680749, 16315, 261, 3, 23, "Print"],
Cell[681013, 16320, 2549, 34, 556, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[683611, 16360, 7252, 196, 492, "Input"],
Cell[690866, 16558, 2561, 35, 575, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[693464, 16598, 95, 1, 31, "Input"],
Cell[693562, 16601, 1806, 58, 83, "Output"]
}, Open  ]],
Cell[695383, 16662, 70, 1, 31, "Input"],
Cell[695456, 16665, 70, 1, 31, "Input"],
Cell[695529, 16668, 702, 17, 167, "Input"]
}
]
*)

(* End of internal cache information *)


==> 3NFE-terms.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 6.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    244152,       5990]
NotebookOptionsPosition[    242637,       5939]
NotebookOutlinePosition[    243043,       5956]
CellTagsIndexPosition[    243000,       5953]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"E", "-", "term"}], " ", "*)"}],
  FontFamily->"Kaufmann",
  FontSize->72,
  FontSlant->"Italic"]], "Input"],

Cell["\<\
Implements the E - term of the interaction :  E \[Tau]2.\[Tau]3 . Note that \
the constant of the Interaction \"E\"  is to be plugged back only at the end. 
     Refer the corresponding section in the Manuscript.\
\>", "Text",
 CellChangeTimes->{{3.466176496425888*^9, 3.4661766242637463`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"iM", "=", 
     RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]x", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]y", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]z", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]x", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]y", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]z", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]", "=", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]x", ",", "\[Sigma]y", ",", "\[Sigma]z"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]", "=", 
     RowBox[{"{", 
      RowBox[{"\[Tau]x", ",", "\[Tau]y", ",", "\[Tau]z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", "the", " ", "actual", " ", "calculation"}], ",", " ", 
     RowBox[{
     "one", " ", "should", " ", "use", " ", "the", " ", "generalized", " ", 
      RowBox[{"DM", "/", "not"}], " ", "in", " ", "the", " ", "HFB", " ", 
      "sense"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
       "rather", " ", "in", " ", "the", " ", "sense", " ", "that", " ", "not",
         " ", "diagonal", " ", "in", " ", "iso"}], "-", 
       RowBox[{"spin", " ", "space"}]}], "/."}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]11", "=", 
     RowBox[{"{", 
      RowBox[{"\[Rho]11x", ",", "\[Rho]11y", ",", "\[Rho]11z"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s10", "=", 
     RowBox[{"{", 
      RowBox[{"s10x", ",", "s10y", ",", "s10z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
     "the", " ", "cols", " ", "isospin", " ", "coordinates"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s11", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s11xx", ",", "s11xy", ",", "s11xz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s11yx", ",", "s11yy", ",", "s11yz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s11zx", ",", "s11zy", ",", "s11zz"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]21", "=", 
     RowBox[{"{", 
      RowBox[{"\[Rho]21x", ",", "\[Rho]21y", ",", "\[Rho]21z"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s20", "=", 
     RowBox[{"{", 
      RowBox[{"s20x", ",", "s20y", ",", "s20z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
     "the", " ", "cols", " ", "isospin", " ", "coordinates"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s21xx", ",", "s21xy", ",", "s21xz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s21yx", ",", "s21yy", ",", "s21yz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s21zx", ",", "s21zy", ",", "s21zz"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]31", "=", 
     RowBox[{"{", 
      RowBox[{"\[Rho]31x", ",", "\[Rho]31y", ",", "\[Rho]31z"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s30", "=", 
     RowBox[{"{", 
      RowBox[{"s30x", ",", "s30y", ",", "s30z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
     "the", " ", "cols", " ", "isospin", " ", "coordinates"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s31xx", ",", "s31xy", ",", "s31xz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s31yx", ",", "s31yy", ",", "s31yz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s31zx", ",", "s31zy", ",", "s31zz"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
       "Now", " ", "the", " ", "main", " ", "problem", " ", "is", " ", "in", 
        " ", "defining", " ", "the", " ", "Tr1", " ", "Tr2", " ", "Tr3"}], 
       "..."}], "since", " ", "there", " ", "is", " ", "no", " ", "way"}], 
     ",", " ", 
     RowBox[{"at", " ", "least", " ", "a", " ", "simple", " ", "way"}], ",", 
     " ", 
     RowBox[{
      RowBox[{
      "of", " ", "doing", " ", "this", " ", "symbolically", " ", "one", " ", 
       "has", " ", "to", " ", "parse", " ", "the", " ", "overall", " ", 
       "expression", " ", "manually", " ", "and", " ", "write", " ", "it", 
       " ", "in", " ", "terms", " ", "of", " ", "the", " ", "terms", " ", 
       "defined", " ", "above"}], ".."}]}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.4492402329336233`*^9, 3.449240401940483*^9}, {
   3.449664293970663*^9, 3.449664298268693*^9}, 3.4661764900965075`*^9}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Also", " ", "note", " ", "that", " ", "after", " ", "the", " ", 
     "generic", " ", "spin"}], "-", 
    RowBox[{"isospin", " ", "simplification"}]}], ",", " ", 
   RowBox[{
   "I", " ", "perform", " ", "rotation", " ", "in", " ", "isospin", " ", 
    "space"}], ",", " ", 
   RowBox[{
   "to", " ", "find", " ", "the", " ", "final", " ", "simplified", " ", 
    RowBox[{"form", ".", " ", "I"}], " ", "have", " ", "yet", " ", "to", " ", 
    "convince", " ", "myself", " ", "that", " ", "this", " ", "operation", 
    " ", "is", " ", "does", " ", "not", " ", "mess", " ", "up", " ", "the", 
    " ", "physics"}], ",", " ", 
   RowBox[{
   "though", " ", "as", " ", "the", " ", "energy", " ", "is", " ", "a", " ", 
    "scalar", " ", "it", " ", "seems", " ", "it", " ", "should", " ", 
    RowBox[{"not", "!"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.4494044781735086`*^9, 3.449404561537528*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Direct", " ", "part"}], " ", "*)"}],
   FontFamily->"Kaufmann",
   FontSize->36,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"V3NDirectHFE", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
       RowBox[{
        RowBox[{"1", "/", "2"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]10", "*", 
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
             RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]1", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]2", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s11", "[", 
                  RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], ")"}]}],
            ")"}], "*", 
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]20", "*", 
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"s20", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]3", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]4", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s21", "[", 
                  RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Beta]3", "]"}], "]"}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
             ")"}]}], ")"}], "*", 
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]30", "*", 
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"s30", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]5", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]6", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s31", "[", 
                  RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Beta]5", "]"}], "]"}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
             ")"}]}], ")"}]}], ")"}]}]}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[Rho]10", "==", "\[Rho]20", "==", "\[Rho]30"}], ",", 
         RowBox[{
         "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}],
          ",", 
         RowBox[{
         "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}],
          ",", 
         RowBox[{"\[Rho]11z", "==", "\[Rho]21z", "==", "\[Rho]31z"}], ",", 
         RowBox[{"s10x", "==", "s20x", "==", "s30x"}], ",", 
         RowBox[{"s10y", "==", "s20y", "==", "s30y"}], ",", 
         RowBox[{"s10z", "==", "s20z", "==", "s30z"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11xz", "==", "s21xz", "==", "s31xz"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11yz", "==", "s21yz", "==", "s31yz"}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}], 
         ",", "\[IndentingNewLine]", 
         RowBox[{"s11zz", "==", "s21zz", "==", "s31zz"}]}], "}"}]}]}], 
     "]"}]}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\n", "\n", "\n"}]}]], "Input",
 CellChangeTimes->{{3.4165745817144146`*^9, 3.416574647477522*^9}, {
   3.416574712707163*^9, 3.4165747595285807`*^9}, {3.4165749087106605`*^9, 
   3.4165750633516884`*^9}, {3.4165750967114105`*^9, 
   3.4165752330159335`*^9}, {3.416575340584284*^9, 3.4165753597089195`*^9}, {
   3.416575403132908*^9, 3.4165755872874055`*^9}, {3.4165756203512254`*^9, 
   3.416575685427642*^9}, {3.416575771645319*^9, 3.416575819026064*^9}, {
   3.4165759416213255`*^9, 3.41657599186036*^9}, {3.4165760289705105`*^9, 
   3.4165761669173574`*^9}, {3.4165762858445864`*^9, 3.41657629607366*^9}, {
   3.4165763290686593`*^9, 3.416576389351584*^9}, {3.416576657959609*^9, 
   3.416576691048379*^9}, {3.416576731481547*^9, 3.416576786478935*^9}, {
   3.4165768277858515`*^9, 3.4165769154519463`*^9}, {3.416576946467219*^9, 
   3.4165769488062286`*^9}, {3.41657697944726*^9, 3.4165771269452305`*^9}, {
   3.4165771753315506`*^9, 3.4165771770000443`*^9}, {3.416577308140538*^9, 
   3.416577308390033*^9}, {3.4165773572129683`*^9, 3.4165774099810343`*^9}, {
   3.416577441292581*^9, 3.416577654797414*^9}, {3.416577691208003*^9, 
   3.416577744225563*^9}, {3.4165778119165125`*^9, 3.416577861191656*^9}, {
   3.4165781833357067`*^9, 3.416578194360241*^9}, {3.416578245023197*^9, 
   3.4165783948445845`*^9}, {3.4165850392040033`*^9, 
   3.4165850654166875`*^9}, {3.416585282652156*^9, 3.416585416325903*^9}, {
   3.416585482271826*^9, 3.416585625402146*^9}, {3.4165856623843822`*^9, 
   3.416585668011434*^9}, {3.4165857224219007`*^9, 3.4165857517607245`*^9}, {
   3.4165857854292526`*^9, 3.4165859365468597`*^9}, {3.416586009135831*^9, 
   3.416586011371021*^9}, {3.4165860933384113`*^9, 3.4165861054990964`*^9}, {
   3.4165861629888105`*^9, 3.416586291942086*^9}, {3.4165863391780615`*^9, 
   3.4165865105686865`*^9}, {3.416586544268476*^9, 3.4165865566792517`*^9}, {
   3.416586644773877*^9, 3.416586704592566*^9}, {3.4165867391520433`*^9, 
   3.4165867514065123`*^9}, {3.4165868325142145`*^9, 
   3.4165868520525894`*^9}, {3.416587035056825*^9, 3.416587058299676*^9}, {
   3.4165874113815584`*^9, 3.416587417321224*^9}, {3.4165874512398434`*^9, 
   3.4165875023366017`*^9}, {3.416587538318473*^9, 3.416587741376897*^9}, {
   3.4165878576380434`*^9, 3.416587902873289*^9}, {3.416587954595276*^9, 
   3.4165879914212046`*^9}, {3.416588042017781*^9, 3.4165880630254416`*^9}, {
   3.416591005914432*^9, 3.416591174428895*^9}, {3.4166639733095512`*^9, 
   3.416663988184456*^9}, {3.4362895319233313`*^9, 3.4362895413473773`*^9}, {
   3.4362897848253365`*^9, 3.4362897904360037`*^9}, {3.442842577356142*^9, 
   3.442842606946977*^9}, {3.442842646122463*^9, 3.442842698198543*^9}, {
   3.4492275899262543`*^9, 3.4492275963829317`*^9}, {3.449227629276026*^9, 
   3.4492277748873763`*^9}, {3.4492278072332945`*^9, 3.449227860935959*^9}, {
   3.449240094603114*^9, 3.449240175654071*^9}, {3.449240214929246*^9, 
   3.449240230198583*^9}, {3.449240438792486*^9, 3.449240457452915*^9}, {
   3.44924275251112*^9, 3.449242798399626*^9}, {3.44924282870542*^9, 
   3.449242888973158*^9}, {3.449242959337617*^9, 3.449243123286023*^9}, {
   3.449243176970951*^9, 3.449243222935252*^9}, {3.449243582470455*^9, 
   3.449243639217539*^9}, {3.449244717140204*^9, 3.4492447178122253`*^9}, 
   3.4492450168143835`*^9, 3.4492450855195103`*^9, {3.449245268812904*^9, 
   3.4492452775962334`*^9}, {3.4492481156948347`*^9, 3.449248129291542*^9}, {
   3.4492483681091228`*^9, 3.4492484602697973`*^9}, {3.4492590986966295`*^9, 
   3.4492590994312677`*^9}, 3.449320807226918*^9, {3.449321146711367*^9, 
   3.4493211696072664`*^9}, {3.449329439678368*^9, 3.4493294584639454`*^9}, {
   3.449330142838419*^9, 3.4493301499494324`*^9}, {3.4494044465720553`*^9, 
   3.449404457402834*^9}, {3.44966430730237*^9, 3.449664311428479*^9}}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Rho]30", " ", 
   SuperscriptBox["\[Rho]31z", "2"]}], "2"]], "Output",
 CellChangeTimes->{
  3.449330150793377*^9, 3.4493331670599937`*^9, 3.4493428729730864`*^9, {
   3.449404464076331*^9, 3.4494044674208946`*^9}, 3.4494248604793253`*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Single", " ", "Exchange", " ", "part"}], "-", "I"}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.416664017668642*^9, 3.41666403137168*^9}, {
  3.4166640859025807`*^9, 3.4166640924962883`*^9}, {3.449664326166815*^9, 
  3.449664334872279*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange1HFE1", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Rho]10", "*", 
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{"(", 
              RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Tr", "[", 
             RowBox[{"(", 
              RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
            RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Beta]1", "=", "1"}], "3"], 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]2", "=", "1"}], "3"], 
              RowBox[{
               RowBox[{
                RowBox[{"s11", "[", 
                 RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
               RowBox[{"Tr", "[", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], ")"}]}], 
          ")"}], "*", 
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Rho]20", "*", 
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{"iM", ".", 
              RowBox[{"\[Tau]", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
              RowBox[{"\[Tau]", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Tr", "[", 
             RowBox[{"(", 
              RowBox[{"s20", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{"iM", ".", 
              RowBox[{"\[Tau]", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Beta]3", "=", "1"}], "3"], 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]4", "=", "1"}], "3"], 
              RowBox[{
               RowBox[{
                RowBox[{"s21", "[", 
                 RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
               RowBox[{"Tr", "[", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Beta]3", "]"}], "]"}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
            ")"}]}], ")"}], "*", 
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Rho]30", "*", 
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{"iM", ".", 
              RowBox[{"\[Tau]", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
              RowBox[{"\[Tau]", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Tr", "[", 
             RowBox[{"(", 
              RowBox[{"s30", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{"iM", ".", 
              RowBox[{"\[Tau]", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Beta]5", "=", "1"}], "3"], 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]6", "=", "1"}], "3"], 
              RowBox[{
               RowBox[{
                RowBox[{"s31", "[", 
                 RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
               RowBox[{"Tr", "[", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Beta]5", "]"}], "]"}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
            ")"}]}], ")"}]}], ")"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange1HFE2", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]10", "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]1", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]2", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s11", "[", 
                  RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], ")"}]}],
            ")"}], "*", 
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]20", "*", 
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"s20", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]3", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]4", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s21", "[", 
                  RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Beta]3", "]"}], "]"}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
             ")"}]}], ")"}], "*", 
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]30", "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]5", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]6", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s31", "[", 
                  RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
             ")"}]}], ")"}]}], ")"}]}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange1HFE3", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]10", "*", 
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]1", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]2", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s11", "[", 
                  RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}]}]}], 
             ")"}]}], ")"}], "*", 
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]20", "*", 
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"s20", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]3", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]4", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s21", "[", 
                  RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Beta]3", "]"}], "]"}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
             ")"}]}], ")"}], "*", 
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]30", "*", 
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"s30", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]5", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]6", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s31", "[", 
                  RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Beta]5", "]"}], "]"}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}]}]}], 
             ")"}]}], ")"}]}], ")"}]}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange1HFE4", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]10", "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]1", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s11", "[", 
                   RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]20", "*", 
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{"s20", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]3", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s21", "[", 
                   RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Beta]3", "]"}], "]"}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]30", "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]5", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s31", "[", 
                   RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}]}], ")"}]}]}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}], "\n"}], "\n", 
 RowBox[{"V3NSingleExchange1HFE", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
    "V3NSingleExchange1HFE1", " ", "+", " ", "V3NSingleExchange1HFE2", "+", 
     " ", "V3NSingleExchange1HFE3", " ", "+", " ", "V3NSingleExchange1HFE4"}],
     ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Rho]10", "==", "\[Rho]20", "==", "\[Rho]30"}], ",", 
       RowBox[{
       "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}], 
       ",", 
       RowBox[{
       "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}], 
       ",", 
       RowBox[{"\[Rho]11z", "==", "\[Rho]21z", "==", "\[Rho]31z"}], ",", 
       RowBox[{"s10x", "==", "s20x", "==", "s30x"}], ",", 
       RowBox[{"s10y", "==", "s20y", "==", "s30y"}], ",", 
       RowBox[{"s10z", "==", "s20z", "==", "s30z"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11xz", "==", "s21xz", "==", "s31xz"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yz", "==", "s21yz", "==", "s31yz"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zz", "==", "s21zz", "==", "s31zz"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.41657625729362*^9, 3.416576276816181*^9}, 
   3.4165880705750694`*^9, {3.4165881752069755`*^9, 3.4165882044832764`*^9}, {
   3.4165886152111807`*^9, 3.4165886184936275`*^9}, {3.442842752286829*^9, 
   3.442842824649115*^9}, {3.442842864383273*^9, 3.4428429341886425`*^9}, {
   3.4428429668167706`*^9, 3.442843179038722*^9}, {3.442843209419758*^9, 
   3.4428433063825097`*^9}, {3.44284334627522*^9, 3.442843464447951*^9}, {
   3.449227900882661*^9, 3.449227905008611*^9}, {3.449321903932666*^9, 
   3.449321941003705*^9}, {3.449322079738787*^9, 3.44932213887741*^9}, {
   3.4493221725101566`*^9, 3.449322209581196*^9}, {3.449333974886699*^9, 
   3.4493339801535373`*^9}, {3.4494045739467955`*^9, 3.449404574321886*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", "\[Rho]31z", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"s30x", " ", "s31xz"}], "+", 
    RowBox[{"s30y", " ", "s31yz"}], "+", 
    RowBox[{"s30z", " ", "s31zz"}], "+", 
    RowBox[{"\[Rho]30", " ", "\[Rho]31z"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.4493221398307543`*^9, 3.4493222240845366`*^9}, 
   3.4493233260727515`*^9, {3.449323552718709*^9, 3.449323579365472*^9}, 
   3.4493339817632833`*^9, 3.4493343695869923`*^9, 3.4493428732387724`*^9, 
   3.4494045771194415`*^9, 3.449424860838797*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Single", " ", "Exchange", " ", "part"}], "-", "II"}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{
  3.416664108027439*^9, {3.4496643386389165`*^9, 3.4496643489698176`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange2HFE1", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", "8"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Rho]10", "*", 
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{"(", 
              RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Tr", "[", 
             RowBox[{"(", 
              RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
            RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Beta]1", "=", "1"}], "3"], 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]2", "=", "1"}], "3"], 
              RowBox[{
               RowBox[{
                RowBox[{"s11", "[", 
                 RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
               RowBox[{"Tr", "[", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], ")"}]}], 
          ")"}], "*", 
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Rho]20", "*", 
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{"iM", ".", 
              RowBox[{"\[Tau]", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
              RowBox[{"\[Tau]", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Tr", "[", 
             RowBox[{"(", 
              RowBox[{"s20", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{"iM", ".", 
              RowBox[{"\[Tau]", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Beta]3", "=", "1"}], "3"], 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]4", "=", "1"}], "3"], 
              RowBox[{
               RowBox[{
                RowBox[{"s21", "[", 
                 RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
               RowBox[{"Tr", "[", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Beta]3", "]"}], "]"}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
            ")"}]}], ")"}], "*", 
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Rho]30", "*", 
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{"iM", ".", 
              RowBox[{"\[Tau]", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
              RowBox[{"\[Tau]", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Tr", "[", 
             RowBox[{"(", 
              RowBox[{"s30", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{"iM", ".", 
              RowBox[{"\[Tau]", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Beta]5", "=", "1"}], "3"], 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]6", "=", "1"}], "3"], 
              RowBox[{
               RowBox[{
                RowBox[{"s31", "[", 
                 RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
               RowBox[{"Tr", "[", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Beta]5", "]"}], "]"}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
            ")"}]}], ")"}]}], ")"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange2HFE2", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]10", "*", 
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
             RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]1", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]2", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s11", "[", 
                  RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], ")"}]}],
            ")"}], "*", 
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]20", "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]3", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]4", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s21", "[", 
                  RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
             ")"}]}], ")"}], "*", 
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]30", "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]5", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]6", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s31", "[", 
                  RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
             ")"}]}], ")"}]}], ")"}]}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange2HFE3", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]10", "*", 
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
             RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]1", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]2", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s11", "[", 
                  RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], ")"}]}],
            ")"}], "*", 
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]20", "*", 
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"s20", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]3", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]4", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s21", "[", 
                  RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Beta]3", "]"}], "]"}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}]}]}], 
             ")"}]}], ")"}], "*", 
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]30", "*", 
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"s30", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]5", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]6", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s31", "[", 
                  RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Beta]5", "]"}], "]"}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}]}]}], 
             ")"}]}], ")"}]}], ")"}]}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NSingleExchange2HFE4", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", "8"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]10", "*", 
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
              RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]1", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s11", "[", 
                   RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]20", "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]3", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s21", "[", 
                   RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]30", "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]5", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s31", "[", 
                   RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}]}], ")"}]}]}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{"V3NSingleExchange2HFE", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
    "V3NSingleExchange2HFE1", " ", "+", " ", "V3NSingleExchange2HFE2", "+", 
     " ", "V3NSingleExchange2HFE3", " ", "+", " ", "V3NSingleExchange2HFE4"}],
     ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Rho]10", "==", "\[Rho]20", "==", "\[Rho]30"}], ",", 
       RowBox[{
       "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}], 
       ",", 
       RowBox[{
       "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}], 
       ",", 
       RowBox[{"\[Rho]11z", "==", "\[Rho]21z", "==", "\[Rho]31z"}], ",", 
       RowBox[{"s10x", "==", "s20x", "==", "s30x"}], ",", 
       RowBox[{"s10y", "==", "s20y", "==", "s30y"}], ",", 
       RowBox[{"s10z", "==", "s20z", "==", "s30z"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11xz", "==", "s21xz", "==", "s31xz"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yz", "==", "s21yz", "==", "s31yz"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zz", "==", "s21zz", "==", "s31zz"}]}], "}"}]}]}], 
   "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.4165882300551014`*^9, 3.416588259894108*^9}, {
  3.4165883753580885`*^9, 3.4165885733052735`*^9}, {3.416588636593978*^9, 
  3.416588691520258*^9}, {3.4165887533406115`*^9, 3.4165887855726237`*^9}, {
  3.4428438463477116`*^9, 3.4428439124647264`*^9}, {3.442844011796554*^9, 
  3.442844114076475*^9}, {3.4428441585574613`*^9, 3.442844174796096*^9}, {
  3.4428442094926977`*^9, 3.4428442904983234`*^9}, {3.442844330774514*^9, 
  3.4428444609023385`*^9}, {3.449322591716095*^9, 3.4493226258177*^9}, {
  3.4493343533645053`*^9, 3.4493343583969145`*^9}, {3.4494045925450673`*^9, 
  3.449404594811243*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", "\[Rho]30", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "3"}], " ", 
     SuperscriptBox["s30x", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["s30y", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["s30z", "2"]}], "+", 
    SuperscriptBox["s31xz", "2"], "+", 
    SuperscriptBox["s31yz", "2"], "+", 
    SuperscriptBox["s31zz", "2"], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Rho]30", "2"]}], "+", 
    SuperscriptBox["\[Rho]31z", "2"]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.416588582511756*^9, 3.41658878861719*^9, 3.4362900821125655`*^9, 
   3.4362928765062456`*^9, {3.442844471404825*^9, 3.442844490471839*^9}, 
   3.4469857855263295`*^9, {3.4493226160810823`*^9, 3.449322626911702*^9}, 
   3.449323329042186*^9, {3.4493235539064827`*^9, 3.4493235804594736`*^9}, {
   3.449334359850374*^9, 3.449334372525169*^9}, 3.44934287337943*^9, 
   3.4494045962334642`*^9, 3.4494248611357517`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Since", " ", "all", " ", "local"}], ",", " ", 
    RowBox[{
    "simplify", " ", "the", " ", "terms", " ", "using", " ", "the", " ", 
     "assumption", " ", "written", " ", "in", " ", "the", " ", "Assumptions", 
     " ", "section"}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.4469860440472765`*^9, 3.446986072226003*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"V3NSingleExchange1HFE", " ", "+", " ", "V3NSingleExchange2HFE"}], 
   ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"\[Rho]10", "==", "\[Rho]20", "==", "\[Rho]30"}], ",", 
      RowBox[{
      "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}], 
      ",", 
      RowBox[{
      "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}], 
      ",", 
      RowBox[{"\[Rho]11z", "==", "\[Rho]21z", "==", "\[Rho]31z"}], ",", 
      RowBox[{"s10x", "==", "s20x", "==", "s30x"}], ",", 
      RowBox[{"s10y", "==", "s20y", "==", "s30y"}], ",", 
      RowBox[{"s10z", "==", "s20z", "==", "s30z"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"s11xz", "==", "s21xz", "==", "s31xz"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"s11yz", "==", "s21yz", "==", "s31yz"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"s11zz", "==", "s21zz", "==", "s31zz"}]}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.4469858562967052`*^9, 3.446985867893794*^9}, {
   3.446986011289312*^9, 3.446986040968403*^9}, {3.446986080462381*^9, 
   3.446986154652294*^9}, {3.4493226922861357`*^9, 3.4493227458140907`*^9}, {
   3.4493229935742865`*^9, 3.4493229941056585`*^9}, {3.449323346561846*^9, 
   3.449323477138799*^9}, 3.449323573082774*^9, 3.4494046402285357`*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", "\[Rho]31z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"s30x", " ", "s31xz"}], "+", 
       RowBox[{"s30y", " ", "s31yz"}], "+", 
       RowBox[{"s30z", " ", "s31zz"}], "+", 
       RowBox[{"\[Rho]30", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
    RowBox[{"\[Rho]30", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        SuperscriptBox["s30x", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["s30y", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["s30z", "2"]}], "+", 
       SuperscriptBox["s31xz", "2"], "+", 
       SuperscriptBox["s31yz", "2"], "+", 
       SuperscriptBox["s31zz", "2"], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Rho]30", "2"]}], "+", 
       SuperscriptBox["\[Rho]31z", "2"]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.4469858693317084`*^9, 3.44698615574631*^9, 3.4493227503776417`*^9, 
   3.449323478936088*^9, {3.449323558360633*^9, 3.449323582491192*^9}, 
   3.44933440745509*^9, 3.449342874348403*^9, {3.449404617707435*^9, 
   3.449404643026091*^9}, 3.449424861338931*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Double", " ", "Exchange"}], " ", "*)"}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.416592064399111*^9, 3.4165920876743665`*^9}, {
  3.4166640627933536`*^9, 3.4166640702620564`*^9}, {3.4496643568313055`*^9, 
  3.449664364239546*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"The", " ", "1", " ", "term"}], " ", "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFE1", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       RowBox[{"1", "/", "16"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Rho]10", "*", 
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
           RowBox[{
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{"(", 
              RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Tr", "[", 
             RowBox[{"(", 
              RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
            RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Beta]1", "=", "1"}], "3"], 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]2", "=", "1"}], "3"], 
              RowBox[{
               RowBox[{
                RowBox[{"s11", "[", 
                 RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
               RowBox[{"Tr", "[", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], ")"}]}], 
          ")"}], "*", 
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Rho]20", "*", 
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{"iM", ".", 
              RowBox[{"\[Tau]", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
              RowBox[{"\[Tau]", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Tr", "[", 
             RowBox[{"(", 
              RowBox[{"s20", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{"iM", ".", 
              RowBox[{"\[Tau]", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Beta]3", "=", "1"}], "3"], 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]4", "=", "1"}], "3"], 
              RowBox[{
               RowBox[{
                RowBox[{"s21", "[", 
                 RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
               RowBox[{"Tr", "[", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Beta]3", "]"}], "]"}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
            ")"}]}], ")"}], "*", 
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Rho]30", "*", 
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{"iM", ".", 
              RowBox[{"\[Tau]", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
              RowBox[{"\[Tau]", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Tr", "[", 
             RowBox[{"(", 
              RowBox[{"s30", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{"iM", ".", 
              RowBox[{"\[Tau]", "[", 
               RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Beta]5", "=", "1"}], "3"], 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]6", "=", "1"}], "3"], 
              RowBox[{
               RowBox[{
                RowBox[{"s31", "[", 
                 RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
               RowBox[{"Tr", "[", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Beta]5", "]"}], "]"}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
            ")"}]}], ")"}]}], ")"}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFE2", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        RowBox[{"1", "/", "16"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]10", "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]1", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]2", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s11", "[", 
                  RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], ")"}]}],
            ")"}], "*", 
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]20", "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]3", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]4", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s21", "[", 
                  RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
             ")"}]}], ")"}], "*", 
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]30", "*", 
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"s30", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]5", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]6", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s31", "[", 
                  RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Beta]5", "]"}], "]"}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
             ")"}]}], ")"}]}], ")"}]}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFE3", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        RowBox[{"1", "/", "16"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]10", "*", 
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]1", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]2", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s11", "[", 
                  RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}]}]}], 
             ")"}]}], ")"}], "*", 
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]20", "*", 
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"s20", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]3", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]4", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s21", "[", 
                  RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Beta]3", "]"}], "]"}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}]}]}], 
             ")"}]}], ")"}], "*", 
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]30", "*", 
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"s30", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]5", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]6", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s31", "[", 
                  RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Beta]5", "]"}], "]"}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
             ")"}]}], ")"}]}], ")"}]}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFE4", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         RowBox[{"1", "/", "16"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]10", "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]1", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s11", "[", 
                   RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]20", "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]3", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s21", "[", 
                   RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]30", "*", 
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{"s30", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]5", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s31", "[", 
                   RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Beta]5", "]"}], "]"}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}]}], ")"}]}]}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFE5", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        RowBox[{"1", "/", "16"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]10", "*", 
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
             RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]1", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]2", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s11", "[", 
                  RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], ")"}]}],
            ")"}], "*", 
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]20", "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]3", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]4", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s21", "[", 
                  RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
             ")"}]}], ")"}], "*", 
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]30", "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
               RowBox[{"\[Sigma]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]5", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]6", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s31", "[", 
                  RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
             ")"}]}], ")"}]}], ")"}]}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFE6", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         RowBox[{"1", "/", "16"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]10", "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]1", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s11", "[", 
                   RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]20", "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]3", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s21", "[", 
                   RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]30", "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]5", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s31", "[", 
                   RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}]}], ")"}]}]}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFE7", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         RowBox[{"1", "/", "16"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]10", "*", 
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]1", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s11", "[", 
                   RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]20", "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]3", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s21", "[", 
                   RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]30", "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]5", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s31", "[", 
                   RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}]}], ")"}]}]}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFE8", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
         RowBox[{
          RowBox[{"1", "/", "16"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]10", "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]20", "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]30", "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}]}], ")"}]}]}]}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFE9", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        RowBox[{"1", "/", "16"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]10", "*", 
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
             RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]1", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]2", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s11", "[", 
                  RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], ")"}]}],
            ")"}], "*", 
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]20", "*", 
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"s20", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]3", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]4", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s21", "[", 
                  RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Beta]3", "]"}], "]"}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}]}]}], 
             ")"}]}], ")"}], "*", 
          RowBox[{"1", "/", "4"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Rho]30", "*", 
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", "iM", "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"Tr", "[", 
              RowBox[{"(", 
               RowBox[{"s30", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
             RowBox[{"Tr", "[", 
              RowBox[{"iM", ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
               RowBox[{"\[Tau]", "[", 
                RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
            RowBox[{"(", 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]5", "=", "1"}], "3"], 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]6", "=", "1"}], "3"], 
               RowBox[{
                RowBox[{
                 RowBox[{"s31", "[", 
                  RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                 RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                RowBox[{"Tr", "[", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Beta]5", "]"}], "]"}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}]}]}], 
             ")"}]}], ")"}]}], ")"}]}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFE10", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         RowBox[{"1", "/", "16"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]10", "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]1", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s11", "[", 
                   RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]20", "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]3", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s21", "[", 
                   RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]30", "*", 
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{"s30", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]5", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s31", "[", 
                   RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Beta]5", "]"}], "]"}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}]}], ")"}]}]}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFE11", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         RowBox[{"1", "/", "16"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]10", "*", 
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]1", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s11", "[", 
                   RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]20", "*", 
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{"s20", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]3", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s21", "[", 
                   RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Beta]3", "]"}], "]"}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]30", "*", 
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{"s30", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]5", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s31", "[", 
                   RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Beta]5", "]"}], "]"}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}]}], ")"}]}]}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFE12", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
         RowBox[{
          RowBox[{"1", "/", "16"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]10", "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]20", "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]30", "*", 
               RowBox[{"Tr", "[", "iM", "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", "iM", "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"(", 
                 RowBox[{"s30", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}]}], ")"}]}]}]}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFE13", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         RowBox[{"1", "/", "16"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]10", "*", 
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", "iM", "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"(", 
                RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
              RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]1", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s11", "[", 
                   RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]20", "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]3", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s21", "[", 
                   RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}], "*", 
           RowBox[{"1", "/", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Rho]30", "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"Tr", "[", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
              RowBox[{"Tr", "[", 
               RowBox[{"iM", ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
             RowBox[{"(", 
              RowBox[{
               SubsuperscriptBox["\[Sum]", 
                RowBox[{"\[Beta]5", "=", "1"}], "3"], 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                RowBox[{
                 RowBox[{
                  RowBox[{"s31", "[", 
                   RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                  RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                 RowBox[{"Tr", "[", 
                  RowBox[{
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
              ")"}]}], ")"}]}], ")"}]}]}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFE14", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
         RowBox[{
          RowBox[{"1", "/", "16"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]10", "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"(", 
                 RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]20", "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]30", "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}]}], ")"}]}]}]}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFE15", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
         RowBox[{
          RowBox[{"1", "/", "16"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]10", "*", 
               RowBox[{"Tr", "[", "iM", "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", "iM", "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"(", 
                 RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]20", "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}], "*", 
            RowBox[{"1", "/", "4"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Rho]30", "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"Tr", "[", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                 RowBox[{"\[Sigma]", "[", 
                  RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"iM", ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                 RowBox[{"\[Tau]", "[", 
                  RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}], "+", 
              RowBox[{"(", 
               RowBox[{
                SubsuperscriptBox["\[Sum]", 
                 RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                 RowBox[{
                  RowBox[{
                   RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                   RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}], "*", 
                  RowBox[{"Tr", "[", 
                   RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}]}]}]}], 
               ")"}]}], ")"}]}], ")"}]}]}]}]}]}], "]"}]}], ";"}], "\n", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFE16", " ", "=", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      SubsuperscriptBox["\[Sum]", 
       RowBox[{"\[Alpha]1", "=", "1"}], "3"], " ", 
      RowBox[{
       SubsuperscriptBox["\[Sum]", 
        RowBox[{"\[Alpha]2", "=", "1"}], "3"], " ", 
       RowBox[{
        SubsuperscriptBox["\[Sum]", 
         RowBox[{"\[Alpha]3", "=", "1"}], "3"], " ", 
        RowBox[{
         SubsuperscriptBox["\[Sum]", 
          RowBox[{"\[Alpha]4", "=", "1"}], "3"], " ", 
         RowBox[{
          SubsuperscriptBox["\[Sum]", 
           RowBox[{"\[Alpha]5", "=", "1"}], "3"], " ", 
          RowBox[{
           RowBox[{"1", "/", "16"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"1", "/", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Rho]10", "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"s10", ".", "\[Sigma]"}], ")"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]1", "=", "1"}], "3"], 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]2", "=", "1"}], "3"], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"s11", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}]}], "]"}]}]}]}], 
                ")"}]}], ")"}], "*", 
             RowBox[{"1", "/", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Rho]20", "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"s20", ".", "\[Sigma]"}], ")"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]3", "=", "1"}], "3"], 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]4", "=", "1"}], "3"], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"s21", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]2", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]4", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]3", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                ")"}]}], ")"}], "*", 
             RowBox[{"1", "/", "4"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Rho]30", "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"Tr", "[", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"s30", ".", "\[Sigma]"}], ")"}], ".", 
                  RowBox[{"\[Sigma]", "[", 
                   RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                RowBox[{"Tr", "[", 
                 RowBox[{"iM", ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                  RowBox[{"\[Tau]", "[", 
                   RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}], "+", 
               RowBox[{"(", 
                RowBox[{
                 SubsuperscriptBox["\[Sum]", 
                  RowBox[{"\[Beta]5", "=", "1"}], "3"], 
                 RowBox[{
                  SubsuperscriptBox["\[Sum]", 
                   RowBox[{"\[Beta]6", "=", "1"}], "3"], 
                  RowBox[{
                   RowBox[{
                    RowBox[{"s31", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Beta]5", "]"}], "]"}], ".", 
                    RowBox[{"\[Sigma]", "[", 
                    RowBox[{"[", "\[Alpha]4", "]"}], "]"}]}], "]"}], "*", 
                   RowBox[{"Tr", "[", 
                    RowBox[{
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Beta]6", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]1", "]"}], "]"}], ".", 
                    RowBox[{"\[Tau]", "[", 
                    RowBox[{"[", "\[Alpha]5", "]"}], "]"}]}], "]"}]}]}]}], 
                ")"}]}], ")"}]}], ")"}]}]}]}]}]}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
   "*)"}], "\n", "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3NDoubleExchangeHFEpart1", "=", 
   RowBox[{
   "V3NDoubleExchangeHFE1", " ", "+", " ", "V3NDoubleExchangeHFE2", " ", "+", 
    " ", "V3NDoubleExchangeHFE3", " ", "+", "V3NDoubleExchangeHFE4"}]}], " ", 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3NDoubleExchangeHFEpart2", "=", 
   RowBox[{
   "V3NDoubleExchangeHFE5", " ", "+", " ", "V3NDoubleExchangeHFE6", " ", "+", 
    " ", "V3NDoubleExchangeHFE7", " ", "+", "V3NDoubleExchangeHFE8"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3NDoubleExchangeHFEpart3", "=", 
   RowBox[{
   "V3NDoubleExchangeHFE9", " ", "+", " ", "V3NDoubleExchangeHFE10", " ", "+",
     " ", "V3NDoubleExchangeHFE11", " ", "+", "V3NDoubleExchangeHFE12"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3NDoubleExchangeHFEpart4", "=", 
   RowBox[{
   "V3NDoubleExchangeHFE13", " ", "+", " ", "V3NDoubleExchangeHFE14", " ", 
    "+", " ", "V3NDoubleExchangeHFE15", " ", "+", 
    "V3NDoubleExchangeHFE16"}]}], " ", ";"}], "\[IndentingNewLine]", 
 RowBox[{"V3NDoubleExchangeHFE", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{
    "V3NDoubleExchangeHFEpart1", " ", "+", " ", "V3NDoubleExchangeHFEpart2", 
     " ", "+", "V3NDoubleExchangeHFEpart3", " ", "+", " ", 
     "V3NDoubleExchangeHFEpart4"}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\[Rho]10", "==", "\[Rho]20", "==", "\[Rho]30"}], ",", 
       RowBox[{
       "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}], 
       ",", 
       RowBox[{
       "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}], 
       ",", 
       RowBox[{"\[Rho]11z", "==", "\[Rho]21z", "==", "\[Rho]31z"}], ",", 
       RowBox[{"s10x", "==", "s20x", "==", "s30x"}], ",", 
       RowBox[{"s10y", "==", "s20y", "==", "s30y"}], ",", 
       RowBox[{"s10z", "==", "s20z", "==", "s30z"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11xz", "==", "s21xz", "==", "s31xz"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11yz", "==", "s21yz", "==", "s31yz"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"s11zz", "==", "s21zz", "==", "s31zz"}]}], "}"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.4165898491111574`*^9, 3.4165899255693607`*^9}, {
   3.416654857674367*^9, 3.4166548628462086`*^9}, {3.416654991704759*^9, 
   3.416655308280858*^9}, {3.416655344983748*^9, 3.416655405498986*^9}, {
   3.4166554403893876`*^9, 3.4166554602955103`*^9}, {3.416655500592127*^9, 
   3.4166555439043503`*^9}, {3.4166591055282054`*^9, 
   3.4166591206843586`*^9}, {3.4166592037463264`*^9, 
   3.4166595600409217`*^9}, {3.416662586709051*^9, 3.4166628320824804`*^9}, {
   3.4166628876289997`*^9, 3.416662943706766*^9}, {3.416663746654752*^9, 
   3.4166639495753284`*^9}, {3.4166641356053877`*^9, 
   3.4166642667139235`*^9}, {3.416664301307452*^9, 3.4166644158223443`*^9}, {
   3.416664710117336*^9, 3.4166647176954126`*^9}, {3.4428452106383553`*^9, 
   3.442845214436324*^9}, {3.4428463080338745`*^9, 3.442846412301222*^9}, {
   3.4428465540612097`*^9, 3.4428465767375827`*^9}, {3.442846611338196*^9, 
   3.44284664264128*^9}, {3.4428467032001677`*^9, 3.4428467039034324`*^9}, {
   3.442846738238368*^9, 3.4428470442258043`*^9}, {3.4428470764828215`*^9, 
   3.4428472109816008`*^9}, {3.442847243895481*^9, 3.4428474785462837`*^9}, 
   3.442847528464671*^9, {3.4428475607690134`*^9, 3.442847633567032*^9}, {
   3.442847686547986*^9, 3.442847903363554*^9}, {3.442847935792899*^9, 
   3.44284801526433*^9}, {3.442848055836176*^9, 3.4428481779421244`*^9}, {
   3.4428482152629824`*^9, 3.4428483391969876`*^9}, {3.4428483718761806`*^9, 
   3.4428484362187157`*^9}, {3.4428484826041036`*^9, 3.442848572780548*^9}, 
   3.442848616649748*^9, {3.4428486542050333`*^9, 3.4428487218451815`*^9}, {
   3.4428487770137863`*^9, 3.4428489666187487`*^9}, 3.4493236649007998`*^9, 
   3.4493425827656126`*^9, 3.449342642154293*^9, 3.44940467168931*^9}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"9", " ", 
     SuperscriptBox["s30x", "2"], " ", "\[Rho]30"}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["s30y", "2"], " ", "\[Rho]30"}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["s30z", "2"], " ", "\[Rho]30"}], "+", 
    RowBox[{
     SuperscriptBox["s31xz", "2"], " ", "\[Rho]30"}], "+", 
    RowBox[{
     SuperscriptBox["s31yz", "2"], " ", "\[Rho]30"}], "+", 
    RowBox[{
     SuperscriptBox["s31zz", "2"], " ", "\[Rho]30"}], "+", 
    RowBox[{"3", " ", 
     SuperscriptBox["\[Rho]30", "3"]}], "+", 
    RowBox[{"2", " ", "s30x", " ", "s31xz", " ", "\[Rho]31z"}], "+", 
    RowBox[{"2", " ", "s30y", " ", "s31yz", " ", "\[Rho]31z"}], "+", 
    RowBox[{"2", " ", "s30z", " ", "s31zz", " ", "\[Rho]31z"}], "+", 
    RowBox[{"\[Rho]30", " ", 
     SuperscriptBox["\[Rho]31z", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.449424863792716*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.4494248459754276`*^9, 3.449424845991057*^9}}],

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Total", " ", "E"}], "-", "contribution"}], "*)"}],
   FontFamily->"Courier New",
   FontSize->36], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "Summing", " ", "this", " ", "is", " ", "possible", " ", "as", " ", 
      "everything", " ", "is", " ", "local", " ", "in", " ", "this", " ", 
      "case"}], " ", "..."}], "so"}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.44934279534583*^9, 3.4493428153973236`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
   "V3NDirectHFE", "+", "V3NSingleExchange1HFE", " ", "+", " ", 
    "V3NSingleExchange2HFE", "+", "V3NDoubleExchangeHFE"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Rho]10", "==", "\[Rho]20", "==", "\[Rho]30"}], ",", 
      RowBox[{
      "\[Rho]11x", "==", "\[Rho]21x", "==", "\[Rho]31x", "\[Equal]", "0"}], 
      ",", 
      RowBox[{
      "\[Rho]11y", "==", "\[Rho]21y", "==", "\[Rho]31y", "\[Equal]", "0"}], 
      ",", 
      RowBox[{"\[Rho]11z", "==", "\[Rho]21z", "==", "\[Rho]31z"}], ",", 
      RowBox[{"s10x", "==", "s20x", "==", "s30x"}], ",", 
      RowBox[{"s10y", "==", "s20y", "==", "s30y"}], ",", 
      RowBox[{"s10z", "==", "s20z", "==", "s30z"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"s11xx", "==", "s21xx", "==", "s31xx", "\[Equal]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"s11xy", "==", "s21xy", "==", "s31xy", "\[Equal]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"s11xz", "==", "s21xz", "==", "s31xz"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"s11yx", "==", "s21yx", "==", "s31yx", "\[Equal]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"s11yy", "==", "s21yy", "==", "s31yy", "\[Equal]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"s11yz", "==", "s21yz", "==", "s31yz"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"s11zx", "==", "s21zx", "==", "s31zx", "\[Equal]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"s11zy", "==", "s21zy", "==", "s31zy", "\[Equal]", "0"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"s11zz", "==", "s21zz", "==", "s31zz"}]}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4493428247744837`*^9, 3.449342862111209*^9}, {
  3.4493452709119616`*^9, 3.449345315281557*^9}, {3.449345374373293*^9, 
  3.4493453794838457`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "16"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["s30x", "2"], " ", "\[Rho]30"}], "+", 
    RowBox[{
     SuperscriptBox["s30y", "2"], " ", "\[Rho]30"}], "+", 
    RowBox[{
     SuperscriptBox["s30z", "2"], " ", "\[Rho]30"}], "+", 
    RowBox[{
     SuperscriptBox["s31xz", "2"], " ", "\[Rho]30"}], "+", 
    RowBox[{
     SuperscriptBox["s31yz", "2"], " ", "\[Rho]30"}], "+", 
    RowBox[{
     SuperscriptBox["s31zz", "2"], " ", "\[Rho]30"}], "-", 
    SuperscriptBox["\[Rho]30", "3"], "-", 
    RowBox[{"2", " ", "s30x", " ", "s31xz", " ", "\[Rho]31z"}], "-", 
    RowBox[{"2", " ", "s30y", " ", "s31yz", " ", "\[Rho]31z"}], "-", 
    RowBox[{"2", " ", "s30z", " ", "s31zz", " ", "\[Rho]31z"}], "+", 
    RowBox[{"\[Rho]30", " ", 
     SuperscriptBox["\[Rho]31z", "2"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.4493428640491557`*^9, 3.4493428778648376`*^9}, 
   3.449345316953817*^9, 3.4493453808435335`*^9, 3.449404687036792*^9, 
   3.449424864933647*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.449342994032222*^9, 3.4493430149745455`*^9}, {
   3.4494047039471536`*^9, 3.449404729406469*^9}, 3.449664373867013*^9}],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"excellent", "!"}], " ", "*)"}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.449664376711455*^9, 3.4496643786181684`*^9}}]
},
WindowSize->{1016, 668},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Microsoft Windows (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 161, 6, 101, "Input"],
Cell[709, 28, 304, 5, 47, "Text"],
Cell[1016, 35, 6795, 191, 812, "Input"],
Cell[7814, 228, 972, 21, 72, "Input"],
Cell[CellGroupData[{
Cell[8811, 253, 12148, 256, 609, "Input"],
Cell[20962, 511, 280, 6, 50, "Output"]
}, Open  ]],
Cell[21257, 520, 370, 10, 58, "Input"],
Cell[CellGroupData[{
Cell[21652, 534, 32875, 814, 1313, "Input"],
Cell[54530, 1350, 581, 13, 47, "Output"]
}, Open  ]],
Cell[55126, 1366, 299, 9, 58, "Input"],
Cell[CellGroupData[{
Cell[55450, 1379, 32530, 805, 1259, "Input"],
Cell[87983, 2186, 1003, 24, 47, "Output"]
}, Open  ]],
Cell[89001, 2213, 414, 9, 52, "Input"],
Cell[CellGroupData[{
Cell[89440, 2226, 2073, 42, 252, "Input"],
Cell[91516, 2270, 1239, 33, 47, "Output"]
}, Open  ]],
Cell[92770, 2306, 342, 9, 58, "Input"],
Cell[93115, 2317, 94, 2, 31, "Input"],
Cell[CellGroupData[{
Cell[93234, 2323, 144358, 3481, 4683, "Input"],
Cell[237595, 5806, 962, 24, 69, "Output"]
}, Open  ]],
Cell[238572, 5833, 94, 1, 31, "Input"],
Cell[238669, 5836, 533, 15, 69, "Input"],
Cell[CellGroupData[{
Cell[239227, 5855, 1956, 41, 292, "Input"],
Cell[241186, 5898, 1032, 25, 69, "Output"]
}, Open  ]],
Cell[242233, 5926, 168, 2, 31, "Input"],
Cell[242404, 5930, 229, 7, 58, "Input"]
}
]
*)

(* End of internal cache information *)


==> Simplify-C-remaining1.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    105078,       2851]
NotebookOptionsPosition[    101409,       2728]
NotebookOutlinePosition[    101753,       2743]
CellTagsIndexPosition[    101710,       2740]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Simplification", " ", "of", " ", "C"}], "-", 
    RowBox[{"R1", " ", 
     RowBox[{"(", 
      RowBox[{"remaining", " ", "part", " ", "1"}], ")"}]}]}], " ", "*)"}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.4495878698970375`*^9, 3.4495878968263216`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<`*\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iM", "=", 
   RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]x", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]y", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]z", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]x", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]y", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]z", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]", "=", 
   RowBox[{"{", 
    RowBox[{"\[Sigma]x", ",", "\[Sigma]y", ",", "\[Sigma]z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]", "=", 
    RowBox[{"{", 
     RowBox[{"\[Tau]x", ",", "\[Tau]y", ",", "\[Tau]z"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"For", " ", "the", " ", "actual", " ", "calculation"}], ",", " ", 
    RowBox[{
    "one", " ", "should", " ", "use", " ", "the", " ", "generalized", " ", 
     RowBox[{"DM", "/", "not"}], " ", "in", " ", "the", " ", "HFB", " ", 
     "sense"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "rather", " ", "in", " ", "the", " ", "sense", " ", "that", " ", "not", 
       " ", "diagonal", " ", "in", " ", "iso"}], "-", 
      RowBox[{"spin", " ", "space"}]}], "/."}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]11", "=", 
   RowBox[{"{", 
    RowBox[{"\[Rho]11x", ",", "\[Rho]11y", ",", "\[Rho]11z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s10", "=", 
    RowBox[{"{", 
     RowBox[{"s10x", ",", "s10y", ",", "s10z"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
    "the", " ", "cols", " ", "isospin", " ", "coordinates"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s11", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"s11xx", ",", "s11xy", ",", "s11xz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s11yx", ",", "s11yy", ",", "s11yz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s11zx", ",", "s11zy", ",", "s11zz"}], "}"}]}], "}"}]}], ";"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]21", "=", 
   RowBox[{"{", 
    RowBox[{"\[Rho]21x", ",", "\[Rho]21y", ",", "\[Rho]21z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s20", "=", 
    RowBox[{"{", 
     RowBox[{"s20x", ",", "s20y", ",", "s20z"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
    "the", " ", "cols", " ", "isospin", " ", "coordinates"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s21", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"s21xx", ",", "s21xy", ",", "s21xz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s21yx", ",", "s21yy", ",", "s21yz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s21zx", ",", "s21zy", ",", "s21zz"}], "}"}]}], "}"}]}], ";"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]31", "=", 
   RowBox[{"{", 
    RowBox[{"\[Rho]31x", ",", "\[Rho]31y", ",", "\[Rho]31z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s30", "=", 
    RowBox[{"{", 
     RowBox[{"s30x", ",", "s30y", ",", "s30z"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
    "the", " ", "cols", " ", "isospin", " ", "coordinates"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s31", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s31xx", ",", "s31xy", ",", "s31xz"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s31yx", ",", "s31yy", ",", "s31yz"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s31zx", ",", "s31zy", ",", "s31zz"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q2", "=", 
   RowBox[{"{", 
    RowBox[{"q2x", ",", "q2y", ",", "q2z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q3", "=", 
   RowBox[{"{", 
    RowBox[{"q3x", ",", "q3y", ",", "q3z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LeviCivitaEpsilon", "=", 
    RowBox[{"Array", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Signature", "[", 
        RowBox[{"{", "##", "}"}], "]"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "Now", " ", "the", " ", "main", " ", "problem", " ", "is", " ", "in", 
       " ", "defining", " ", "the", " ", "Tr1", " ", "Tr2", " ", "Tr3"}], 
      "..."}], "since", " ", "there", " ", "is", " ", "no", " ", "way"}], ",",
     " ", 
    RowBox[{"at", " ", "least", " ", "a", " ", "simple", " ", "way"}], ",", 
    " ", 
    RowBox[{
     RowBox[{
     "of", " ", "doing", " ", "this", " ", "symbolically", " ", "one", " ", 
      "has", " ", "to", " ", "parse", " ", "the", " ", "overall", " ", 
      "expression", " ", "manually", " ", "and", " ", "write", " ", "it", " ",
       "in", " ", "terms", " ", "of", " ", "the", " ", "terms", " ", 
      "defined", " ", "above"}], ".."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3NDoubleExchangeHFCRpart1", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q3x", " ", "s31xz"}], "+", 
      RowBox[{"q3y", " ", "s31yz"}], "+", 
      RowBox[{"q3z", " ", "s31zz"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["q2z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q3x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "s11zz"}], " ", "s20y"}], "-", 
            RowBox[{"s11yz", " ", "s20z"}], "+", 
            RowBox[{"s10z", " ", "s21yz"}], "+", 
            RowBox[{"s10y", " ", "s21zz"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "\[Rho]10"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s20x", " ", "\[Rho]11z"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "\[Rho]20"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "\[Rho]21z"}]}], 
           ")"}]}], "+", 
         RowBox[{"q3y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s11zz", " ", "s20x"}], "+", 
            RowBox[{"s11xz", " ", "s20z"}], "-", 
            RowBox[{"s10z", " ", "s21xz"}], "-", 
            RowBox[{"s10x", " ", "s21zz"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]10"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s20y", " ", "\[Rho]11z"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "\[Rho]20"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "\[Rho]21z"}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{"q2y", " ", "q2z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "q3x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "s11yz"}], " ", "s20y"}], "+", 
            RowBox[{"s11zz", " ", "s20z"}], "+", 
            RowBox[{"s10y", " ", "s21yz"}], "-", 
            RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}], "+", 
         RowBox[{"q3z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "s11zz"}], " ", "s20x"}], "-", 
            RowBox[{"s11xz", " ", "s20z"}], "+", 
            RowBox[{"s10z", " ", "s21xz"}], "+", 
            RowBox[{"s10x", " ", "s21zz"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]10"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "s20y", " ", "\[Rho]11z"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "\[Rho]20"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "\[Rho]21z"}]}], 
           ")"}]}], "+", 
         RowBox[{"q3y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s11yz", " ", "s20x"}], "+", 
            RowBox[{"s11xz", " ", "s20y"}], "-", 
            RowBox[{"s10y", " ", "s21xz"}], "-", 
            RowBox[{"s10x", " ", "s21yz"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]10"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]11z"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "\[Rho]20"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "\[Rho]21z"}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["q2x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q3y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "s11zz"}], " ", "s20x"}], "-", 
            RowBox[{"s11xz", " ", "s20z"}], "+", 
            RowBox[{"s10z", " ", "s21xz"}], "+", 
            RowBox[{"s10x", " ", "s21zz"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]10"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s20y", " ", "\[Rho]11z"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "\[Rho]20"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "\[Rho]21z"}]}], 
           ")"}]}], "+", 
         RowBox[{"q3z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s11yz", " ", "s20x"}], "+", 
            RowBox[{"s11xz", " ", "s20y"}], "-", 
            RowBox[{"s10y", " ", "s21xz"}], "-", 
            RowBox[{"s10x", " ", "s21yz"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]10"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]11z"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "\[Rho]20"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "\[Rho]21z"}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["q2y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q3z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "s11yz"}], " ", "s20x"}], "-", 
            RowBox[{"s11xz", " ", "s20y"}], "+", 
            RowBox[{"s10y", " ", "s21xz"}], "+", 
            RowBox[{"s10x", " ", "s21yz"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]10"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]11z"}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "\[Rho]20"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "\[Rho]21z"}]}], 
           ")"}]}], "+", 
         RowBox[{"q3x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s11zz", " ", "s20y"}], "+", 
            RowBox[{"s11yz", " ", "s20z"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "s21yz"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "s21zz"}], "-", 
               RowBox[{"s21xz", " ", "\[Rho]10"}], "+", 
               RowBox[{"s20x", " ", "\[Rho]11z"}], "-", 
               RowBox[{"s11xz", " ", "\[Rho]20"}], "+", 
               RowBox[{"s10x", " ", "\[Rho]21z"}]}], ")"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"q2x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q2y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s11xz", " ", "s20x"}], "-", 
               RowBox[{"s11yz", " ", "s20y"}], "-", 
               RowBox[{"s10x", " ", "s21xz"}], "+", 
               RowBox[{"s10y", " ", "s21yz"}]}], ")"}]}], "+", 
            RowBox[{"q3y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s11zz"}], " ", "s20y"}], "-", 
               RowBox[{"s11yz", " ", "s20z"}], "+", 
               RowBox[{"s10z", " ", "s21yz"}], "+", 
               RowBox[{"s10y", " ", "s21zz"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "\[Rho]10"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "s20x", " ", "\[Rho]11z"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "\[Rho]20"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "\[Rho]21z"}]}], 
              ")"}]}], "+", 
            RowBox[{"q3x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s11zz", " ", "s20x"}], "+", 
               RowBox[{"s11xz", " ", "s20z"}], "-", 
               RowBox[{"s10z", " ", "s21xz"}], "-", 
               RowBox[{"s10x", " ", "s21zz"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "\[Rho]10"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "s20y", " ", "\[Rho]11z"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", "\[Rho]20"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "s10y", " ", "\[Rho]21z"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"q2z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "q3y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s11xz", " ", "s20x"}], "-", 
               RowBox[{"s11zz", " ", "s20z"}], "-", 
               RowBox[{"s10x", " ", "s21xz"}], "+", 
               RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}], "+", 
            RowBox[{"q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s11zz", " ", "s20y"}], "+", 
               RowBox[{"s11yz", " ", "s20z"}], "-", 
               RowBox[{"s10z", " ", "s21yz"}], "-", 
               RowBox[{"s10y", " ", "s21zz"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s21xz", " ", "\[Rho]10"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "s20x", " ", "\[Rho]11z"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", "\[Rho]20"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "s10x", " ", "\[Rho]21z"}]}], 
              ")"}]}], "+", 
            RowBox[{"q3x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s11yz"}], " ", "s20x"}], "-", 
               RowBox[{"s11xz", " ", "s20y"}], "+", 
               RowBox[{"s10y", " ", "s21xz"}], "+", 
               RowBox[{"s10x", " ", "s21yz"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]10"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]11z"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", "\[Rho]20"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "s10z", " ", "\[Rho]21z"}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.4495878020346994`*^9, 3.4495878301673574`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"(*", 
    RowBox[{"Simplification", " ", "proceeds", " ", "below"}], " ", "*)"}], 
   "\[IndentingNewLine]"}],
  FontFamily->"Kaufmann",
  FontSize->26,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.4495881494096727`*^9, 3.449588179573064*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"unlike", " ", "for", " ", "the", " ", "D", " ", "term"}], ",", 
    " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "I", " ", "will", " ", "try", " ", "to", " ", "work", " ", "on", " ", 
       "the", " ", "whole", " ", "double", " ", "exchange", " ", "piece", " ",
        "at", " ", "once", " ", "and", " ", "see", " ", "if", " ", 
       "Mathematica", " ", "can", " ", "handle", " ", "it"}], " ", "..."}], 
     "if", " ", "not", " ", "I", " ", "will", " ", "revert", " ", "back", " ",
      "to", " ", "treating", " ", "the", " ", "four", " ", "parts", " ", "of",
      " ", "the", " ", "double", " ", "exchange", " ", "separately"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[IndentingNewLine]", 
      RowBox[{
      "The", " ", "general", " ", "technique", " ", "followed", " ", "is", 
       " ", "\[IndentingNewLine]", "1.", " ", "identify", " ", "the", " ", 
       "group", " ", "of", " ", "vectors", " ", "appearing", " ", "in", " ", 
       "each", " ", "set", " ", "of", " ", "terms", " ", 
       "\[IndentingNewLine]", "2.", " ", "write", " ", "the", " ", "most", 
       " ", "general", " ", "scalar", " ", "expression", " ", "combining", 
       " ", "the", " ", "vectors", " ", "in", " ", "the", " ", "groups", " ", 
       "\[IndentingNewLine]", "The", " ", "eight", " ", "groups", " ", "are", 
       " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho10", ",", " ", "rho11z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s10", ",", "s11z"}], ")"}]}], " ", "}"}], "    ", 
        "\[CircleTimes]", "   ", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho20", ",", " ", "rho21z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s20", ",", "s21z"}], ")"}]}], " ", "}"}], "   ", 
        "\[CircleTimes]", "   ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho20", ",", " ", "rho21z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s20", ",", "s21z"}], ")"}]}], "}"}]}]}], "}"}], 
     "\[IndentingNewLine]", "representing", " ", "each", " ", "group", " ", 
     "by", " ", "a", " ", "bit"}], ",", " ", 
    RowBox[{"we", " ", "have", " ", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", "|", "1"}], "}"}], " ", "\[CircleTimes]", "  ", 
       RowBox[{"{", 
        RowBox[{"0", " ", "|", " ", "1"}], "}"}], " ", "\[CircleTimes]", "  ", 
       RowBox[{"{", 
        RowBox[{"0", "|", "1"}], "}"}]}], "}"}], "\[IndentingNewLine]", 
     "Hence", " ", "\[IndentingNewLine]", "000", "\[IndentingNewLine]", "001",
      "\[IndentingNewLine]", "010", "\[IndentingNewLine]", "011", 
     "\[IndentingNewLine]", "100", "\[IndentingNewLine]", "101", 
     "\[IndentingNewLine]", "110", "\[IndentingNewLine]", "111", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "Done", " ", "exactly", 
     " ", "in", " ", "this", " ", "order"}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "000"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart1Ass000", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart1", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4495882055167055`*^9, 3.449588211143038*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.4495882223957014`*^9, 3.449588475876197*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientList000", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.449588235836384*^9, 3.44958824080631*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "001"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart1Ass001", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart1", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4495881354063573`*^9, 3.4495881389853296`*^9}, {
  3.4495882859576244`*^9, 3.449588295366102*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.449588298241783*^9, 3.44958847848614*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientList001", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.44958848551892*^9, 3.4495884884883156`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "010"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart1Ass010", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart1", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449432725679914*^9, 3.4494327811925893`*^9}, {
   3.449485693*^9, 3.4494857023125*^9}, {3.4495079608682017`*^9, 
   3.4495079736367683`*^9}, {3.449509461170761*^9, 3.449509463436923*^9}, 
   3.449588322403753*^9, {3.4495883665860877`*^9, 3.4495883681333294`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.449588374963071*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientList010", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4495885065860033`*^9, 3.449588510321191*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "011"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart1Ass011", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart1", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449432790335262*^9, 3.4494328656958885`*^9}, {
  3.449485706926282*^9, 3.449485712198704*^9}, {3.449508107183155*^9, 
  3.4495081118092203`*^9}, {3.449509476299343*^9, 3.4495094778465843`*^9}, {
  3.4495885226676264`*^9, 3.4495885252775693`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", "s31xz"}], "+", 
    RowBox[{"q3y", " ", "s31yz"}], "+", 
    RowBox[{"q3z", " ", "s31zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "s21xz", " ", "\[Rho]10"}], "+", 
       RowBox[{"q3y", " ", "s21yz", " ", "\[Rho]10"}], "-", 
       RowBox[{"q3x", " ", "s20x", " ", "\[Rho]11z"}], "-", 
       RowBox[{"q3y", " ", "s20y", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3z"}], " ", "s21xz", " ", "\[Rho]10"}], "-", 
       RowBox[{"q3x", " ", "s21zz", " ", "\[Rho]10"}], "+", 
       RowBox[{"q3z", " ", "s20x", " ", "\[Rho]11z"}], "+", 
       RowBox[{"q3x", " ", "s20z", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "s21xz", " ", "\[Rho]10"}], "+", 
       RowBox[{"q3z", " ", "s21zz", " ", "\[Rho]10"}], "-", 
       RowBox[{"q3x", " ", "s20x", " ", "\[Rho]11z"}], "-", 
       RowBox[{"q3z", " ", "s20z", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", "s21yz", " ", "\[Rho]10"}], "+", 
       RowBox[{"q3z", " ", "s21zz", " ", "\[Rho]10"}], "-", 
       RowBox[{"q3y", " ", "s20y", " ", "\[Rho]11z"}], "-", 
       RowBox[{"q3z", " ", "s20z", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3y"}], " ", "s21xz", " ", "\[Rho]10"}], "-", 
          RowBox[{"q3x", " ", "s21yz", " ", "\[Rho]10"}], "+", 
          RowBox[{"q3y", " ", "s20x", " ", "\[Rho]11z"}], "+", 
          RowBox[{"q3x", " ", "s20y", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", "s21yz", " ", "\[Rho]10"}], "-", 
          RowBox[{"q3y", " ", "s21zz", " ", "\[Rho]10"}], "+", 
          RowBox[{"q3z", " ", "s20y", " ", "\[Rho]11z"}], "+", 
          RowBox[{"q3y", " ", "s20z", " ", "\[Rho]11z"}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.44958852732489*^9, 3.4495890078043923`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientList011", "=", 
  RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFCRpart1Ass011", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", ".", "s31z"}], ")"}], 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"a1", "  ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s21z"}], " ", ")"}], "\[Rho]10"}], " ", "+", 
         " ", 
         RowBox[{"a2", "  ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s21z"}], " ", ")"}], "\[Rho]10"}], " ", "+", 
         " ", "\[IndentingNewLine]", 
         RowBox[{"a3", "  ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s20"}], " ", ")"}], "\[Rho]11z"}], " ", "+", 
         " ", 
         RowBox[{"a4", "  ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s20"}], " ", ")"}], "\[Rho]11z"}]}], 
        "\[IndentingNewLine]", ")"}]}]}], "\[IndentingNewLine]", "\[Equal]", 
     "0"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449486099733251*^9, 3.44948632515512*^9}, {
  3.44948636623672*^9, 3.44948641214776*^9}, {3.449490948219274*^9, 
  3.4494909562523746`*^9}, {3.4495081303603687`*^9, 3.4495081706351323`*^9}, {
  3.4495085845724506`*^9, 3.4495086591990156`*^9}, {3.4495087026621523`*^9, 
  3.4495088573384066`*^9}, {3.449588584134124*^9, 3.449588591854553*^9}, {
  3.449588721132678*^9, 3.4495888112929177`*^9}, {3.4495888417526693`*^9, 
  3.4495888529269753`*^9}, {3.44958888335547*^9, 3.4495889106739135`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a1", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a2", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a3", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a4", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449588921176198*^9, 3.4495890163061876`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "100"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart1Ass100", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart1", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4495889479789042`*^9, 3.4495889685302505`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.44958895866873*^9, 3.4495889693741837`*^9}, {
  3.4495890058821115`*^9, 3.449589018619176*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientList100", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4495890262770433`*^9, 3.449589029762154*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "101"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart1Ass101", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart1", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494865543653603`*^9, 3.44948659104088*^9}, {
  3.4495091069740343`*^9, 3.4495091124753017`*^9}, {3.4495094996642494`*^9, 
  3.449509502039812*^9}, {3.4495890409051323`*^9, 3.4495890437338543`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", "s31xz"}], "+", 
    RowBox[{"q3y", " ", "s31yz"}], "+", 
    RowBox[{"q3z", " ", "s31zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "s11xz", " ", "\[Rho]20"}], "+", 
       RowBox[{"q3y", " ", "s11yz", " ", "\[Rho]20"}], "-", 
       RowBox[{"q3x", " ", "s10x", " ", "\[Rho]21z"}], "-", 
       RowBox[{"q3y", " ", "s10y", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3z"}], " ", "s11xz", " ", "\[Rho]20"}], "-", 
       RowBox[{"q3x", " ", "s11zz", " ", "\[Rho]20"}], "+", 
       RowBox[{"q3z", " ", "s10x", " ", "\[Rho]21z"}], "+", 
       RowBox[{"q3x", " ", "s10z", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "s11xz", " ", "\[Rho]20"}], "+", 
       RowBox[{"q3z", " ", "s11zz", " ", "\[Rho]20"}], "-", 
       RowBox[{"q3x", " ", "s10x", " ", "\[Rho]21z"}], "-", 
       RowBox[{"q3z", " ", "s10z", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", "s11yz", " ", "\[Rho]20"}], "+", 
       RowBox[{"q3z", " ", "s11zz", " ", "\[Rho]20"}], "-", 
       RowBox[{"q3y", " ", "s10y", " ", "\[Rho]21z"}], "-", 
       RowBox[{"q3z", " ", "s10z", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3y"}], " ", "s11xz", " ", "\[Rho]20"}], "-", 
          RowBox[{"q3x", " ", "s11yz", " ", "\[Rho]20"}], "+", 
          RowBox[{"q3y", " ", "s10x", " ", "\[Rho]21z"}], "+", 
          RowBox[{"q3x", " ", "s10y", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", "s11yz", " ", "\[Rho]20"}], "-", 
          RowBox[{"q3y", " ", "s11zz", " ", "\[Rho]20"}], "+", 
          RowBox[{"q3z", " ", "s10y", " ", "\[Rho]21z"}], "+", 
          RowBox[{"q3y", " ", "s10z", " ", "\[Rho]21z"}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4495890463750367`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientList101", "=", 
  RowBox[{"SolveAlways", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFCRpart1Ass101", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", ".", "s31z"}], ")"}], 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"a5", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s11z"}], " ", ")"}], "\[Rho]20"}], " ", "+", 
         RowBox[{"a6", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s11z"}], " ", ")"}], "\[Rho]20"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a7", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s10"}], " ", ")"}], "\[Rho]21z"}], " ", "+", 
         RowBox[{"a8", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s10"}], " ", ")"}], "\[Rho]21z"}]}], ")"}]}]}],
      "\[IndentingNewLine]", "\[Equal]", "0"}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.44948661402776*^9, 3.4494867527241344`*^9}, {
  3.449490977522899*^9, 3.4494909993404245`*^9}, {3.4494910587603617`*^9, 
  3.449491059995021*^9}, {3.449491375286398*^9, 3.449491392977973*^9}, {
  3.4495092057476597`*^9, 3.449509369772965*^9}, {3.449589066582429*^9, 
  3.44958909810471*^9}, {3.449589197907034*^9, 3.4495892964122086`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a5", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a6", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a7", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a8", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4495893045858097`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "110"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart1Ass110", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart1", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494867748496404`*^9, 3.449486796443509*^9}, {
  3.4494869288838167`*^9, 3.449486929947092*^9}, {3.449509527780281*^9, 
  3.4495095463471766`*^9}, {3.449589325308935*^9, 3.4495893298098855`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.4495893327011213`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientList110", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.449589341031005*^9, 3.4495893439222403`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "111"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart1Ass111", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart1", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494869595624332`*^9, 3.4494870016243496`*^9}, {
  3.44950972182622*^9, 3.4495097239986095`*^9}, {3.4495097701970463`*^9, 
  3.4495097737603903`*^9}, {3.4495893683649015`*^9, 3.449589371256137*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11yz"}], " ", "s20x"}], "-", 
          RowBox[{"s11xz", " ", "s20y"}], "+", 
          RowBox[{"s10y", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20z"}], "-", 
          RowBox[{"s10z", " ", "s21xz"}], "-", 
          RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11zz"}], " ", "s20x"}], "-", 
          RowBox[{"s11xz", " ", "s20z"}], "+", 
          RowBox[{"s10z", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20y"}], "+", 
          RowBox[{"s11yz", " ", "s20z"}], "-", 
          RowBox[{"s10z", " ", "s21yz"}], "-", 
          RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20y"}], "-", 
          RowBox[{"s10y", " ", "s21xz"}], "-", 
          RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11zz"}], " ", "s20y"}], "-", 
          RowBox[{"s11yz", " ", "s20z"}], "+", 
          RowBox[{"s10z", " ", "s21yz"}], "+", 
          RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11yz"}], " ", "s20x"}], "-", 
          RowBox[{"s11xz", " ", "s20y"}], "+", 
          RowBox[{"s10y", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20z"}], "-", 
          RowBox[{"s10z", " ", "s21xz"}], "-", 
          RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s20y"}], "-", 
          RowBox[{"s11zz", " ", "s20z"}], "-", 
          RowBox[{"s10y", " ", "s21yz"}], "+", 
          RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s20x"}], "-", 
             RowBox[{"s11yz", " ", "s20y"}], "-", 
             RowBox[{"s10x", " ", "s21xz"}], "+", 
             RowBox[{"s10y", " ", "s21yz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s20x"}], "-", 
             RowBox[{"s11xz", " ", "s20z"}], "+", 
             RowBox[{"s10z", " ", "s21xz"}], "+", 
             RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20y"}], "+", 
             RowBox[{"s11yz", " ", "s20z"}], "-", 
             RowBox[{"s10z", " ", "s21yz"}], "-", 
             RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s20x"}], "+", 
             RowBox[{"s11xz", " ", "s20y"}], "-", 
             RowBox[{"s10y", " ", "s21xz"}], "-", 
             RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s20y"}], "-", 
             RowBox[{"s11yz", " ", "s20z"}], "+", 
             RowBox[{"s10z", " ", "s21yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", "q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s20x"}], "-", 
             RowBox[{"s11zz", " ", "s20z"}], "-", 
             RowBox[{"s10x", " ", "s21xz"}], "+", 
             RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}]}], ")"}]}]}], 
      ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", "s31xz"}], "+", 
    RowBox[{"q3y", " ", "s31yz"}], "+", 
    RowBox[{"q3z", " ", "s31zz"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.44958937600714*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
       "Too", " ", "big", " ", "to", " ", "be", " ", "solved", " ", "at", " ", 
        RowBox[{"once", ".", " ", "Split"}], " ", "further", " ", "according",
         " ", "to", " ", "the", " ", "isospin", " ", "grouping"}], " ", 
       "..."}], "\[IndentingNewLine]", 
      RowBox[{"specifically", " ", ":", " ", "  ", "000"}]}], " ", ",", " ", 
     "011", " ", ",", " ", "101", " ", ",", "110"}], ")"}]}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3NDoubleExchangeHFCRpart1Ass111iso000", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"V3NDoubleExchangeHFCRpart1Ass111", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
       RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
       RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
       RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
       RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
       RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
       RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
       RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
       RowBox[{"s31zz", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4495894552895064`*^9, 3.4495894835767293`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.449589493860151*^9, 3.449589951200673*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientList111iso000", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4495895086288943`*^9, 3.4495895101135826`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3NDoubleExchangeHFCRpart1Ass111iso011", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"V3NDoubleExchangeHFCRpart1Ass111", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
       RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
       RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
       RowBox[{"s20x", "\[Equal]", "0"}], ",", 
       RowBox[{"s20y", "\[Equal]", "0"}], ",", 
       RowBox[{"s20z", "\[Equal]", "0"}], ",", 
       RowBox[{"s30x", "\[Equal]", "0"}], ",", 
       RowBox[{"s30y", "\[Equal]", "0"}], ",", 
       RowBox[{"s30z", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4495896950276284`*^9, 3.4495897416937323`*^9}, {
  3.449589818413057*^9, 3.4495898275399837`*^9}, {3.449589896465113*^9, 
  3.4495899079373865`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", "s10z", " ", "s21xz"}], "+", 
       RowBox[{"2", " ", "q3x", " ", "s10y", " ", "s21yz"}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", "s10x", " ", "s21zz"}], "-", 
       RowBox[{"2", " ", "q3x", " ", "s10z", " ", "s21zz"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3z"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "-", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21yz"}], "+", 
          RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3y"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21yz"}], "+", 
          RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "q3z", " ", "s10x", " ", "s21xz"}], "-", 
          RowBox[{"q3x", " ", "s10z", " ", "s21xz"}], "-", 
          RowBox[{"2", " ", "q3z", " ", "s10y", " ", "s21yz"}], "+", 
          RowBox[{"q3y", " ", "s10z", " ", "s21yz"}], "-", 
          RowBox[{"q3x", " ", "s10x", " ", "s21zz"}], "+", 
          RowBox[{"q3y", " ", "s10y", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "q3y", " ", "s10x", " ", "s21xz"}], "+", 
          RowBox[{"q3x", " ", "s10y", " ", "s21xz"}], "+", 
          RowBox[{"q3x", " ", "s10x", " ", "s21yz"}], "-", 
          RowBox[{"q3z", " ", "s10z", " ", "s21yz"}], "-", 
          RowBox[{"q3z", " ", "s10y", " ", "s21zz"}], "+", 
          RowBox[{"2", " ", "q3y", " ", "s10z", " ", "s21zz"}]}], ")"}]}]}], 
      ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", "s31xz"}], "+", 
    RowBox[{"q3y", " ", "s31yz"}], "+", 
    RowBox[{"q3z", " ", "s31zz"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4495898284933105`*^9, 3.4495899451519403`*^9, 
  3.449590067251938*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
     "actually", " ", "listing", " ", "all", " ", "possible", " ", "vector", 
      " ", "combinations", " ", "that", " ", "give", " ", "scalar", " ", "is",
       " ", "not", " ", "easy", " ", "as", " ", "there", " ", "are", " ", 
      "so", " ", "many", " ", "of", " ", "them", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
        "remember", " ", "we", " ", "are", " ", "dealing", " ", "with", " ", 
         "7", " ", "vectors", " ", "in", " ", "this", " ", "case", " ", 
         "q2"}], ",", "q2", ",", "q3", ",", "q3", ",", "s1", ",", "s2", ",", 
        RowBox[{"s3", " ", "etc"}]}], ")"}]}], " ", "..."}], "rather", " ", 
    "note", " ", "from", " ", "the", " ", "general", " ", "expression", " ", 
    "that"}], ",", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"one", " ", "can", " ", "factor", " ", "out", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"q3x", " ", "s31xz"}], "+", 
        RowBox[{"q3y", " ", "s31yz"}], "+", 
        RowBox[{"q3z", " ", "s31zz"}]}], ")"}], " ", "whcih", " ", "is", " ", 
      "simply", " ", 
      RowBox[{"q3", ".", "s31z"}]}], " ", "..."}], "so", " ", "reduce", " ", 
    "the", " ", "space", " ", "to", " ", "five", " ", "vectors"}]}], " ", 
  "*)"}]], "Input",
 CellChangeTimes->{{3.449590494501008*^9, 3.4495905083166018`*^9}, {
  3.449590723646075*^9, 3.4495908201047387`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFCRpart1Ass111iso011", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", ".", "s31z"}], ")"}], 
       RowBox[{"(", "\[IndentingNewLine]", "   ", 
        RowBox[{
         RowBox[{"a9", "  ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"s10", ",", "s21z"}], "]"}], ".", "q3"}], ")"}]}], " ", 
         "+", " ", 
         RowBox[{"a10", "  ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"s10", ",", "s21z"}], "]"}], ".", "q2"}], ")"}]}], " ", 
         "+", "  ", 
         RowBox[{"a11", "  ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}]}], 
         "\[IndentingNewLine]", "+", " ", 
         RowBox[{"a12", "  ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}]}]}], "  ", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}]}], "\[Equal]", 
     "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449510483386137*^9, 3.4495105206610003`*^9}, {
   3.4495105563728085`*^9, 3.4495108988304234`*^9}, {3.4495112123882947`*^9, 
   3.449511264697219*^9}, {3.449511334025688*^9, 3.449511335838606*^9}, 
   3.449511370612241*^9, {3.4495899696594667`*^9, 3.4495899884152265`*^9}, {
   3.449590832341776*^9, 3.4495910529678907`*^9}, {3.4495910837868977`*^9, 
   3.449591096617732*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a10", "\[Rule]", 
     RowBox[{"-", "a9"}]}], ",", 
    RowBox[{"a11", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "8"]}], "+", "a9"}]}], ",", 
    RowBox[{"a12", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "8"]}], "-", "a9"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.449591060094395*^9, 3.449591098368102*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"remove", " ", "indeterminate", " ", "pieces"}], "*)"}]], "Input",
 CellChangeTimes->{{3.4495911032753882`*^9, 3.4495911144027376`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"CoefficientList111iso011", "=", 
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"V3NDoubleExchangeHFCRpart1Ass111iso011", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], 
        RowBox[{"(", "\[IndentingNewLine]", "    ", 
         RowBox[{
          RowBox[{"a11", "  ", 
           RowBox[{"(", 
            RowBox[{"q2", ".", "s10"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cross", "[", 
              RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}]}], 
          "\[IndentingNewLine]", "+", " ", 
          RowBox[{"a12", "  ", 
           RowBox[{"(", 
            RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cross", "[", 
              RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}]}]}], "  ",
          "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}]}], "\[Equal]",
       "0"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
       "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",",
        "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
       ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
       "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
       "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.449510483386137*^9, 3.4495105206610003`*^9}, {
   3.4495105563728085`*^9, 3.4495108988304234`*^9}, {3.4495112123882947`*^9, 
   3.449511264697219*^9}, {3.449511334025688*^9, 3.449511335838606*^9}, 
   3.449511370612241*^9, {3.4495899696594667`*^9, 3.4495899884152265`*^9}, {
   3.449590832341776*^9, 3.4495910529678907`*^9}, {3.4495910837868977`*^9, 
   3.449591096617732*^9}, {3.449591139032939*^9, 3.44959115658352*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a11", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
    RowBox[{"a12", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.449591152379507*^9, 3.44959115805258*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"V3NDoubleExchangeHFCRpart1Ass111iso101", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"V3NDoubleExchangeHFCRpart1Ass111", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s10x", "\[Equal]", "0"}], ",", 
        RowBox[{"s10y", "\[Equal]", "0"}], ",", 
        RowBox[{"s10z", "\[Equal]", "0"}], ",", 
        RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
        RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
        RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
        RowBox[{"s30x", "\[Equal]", "0"}], ",", 
        RowBox[{"s30y", "\[Equal]", "0"}], ",", 
        RowBox[{"s30z", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4495911976703205`*^9, 3.449591238366413*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", "s11zz", " ", "s20x"}], "+", 
       RowBox[{"2", " ", "q3x", " ", "s11yz", " ", "s20y"}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20y"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", "s11xz", " ", "s20z"}], "-", 
       RowBox[{"2", " ", "q3x", " ", "s11zz", " ", "s20z"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3z"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20y"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20z"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20y"}]}], ")"}]}], "-", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20y"}], "+", 
          RowBox[{"s11yz", " ", "s20z"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3y"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20y"}], "+", 
          RowBox[{"s11yz", " ", "s20z"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "q3z", " ", "s11xz", " ", "s20x"}], "-", 
          RowBox[{"q3x", " ", "s11zz", " ", "s20x"}], "-", 
          RowBox[{"2", " ", "q3z", " ", "s11yz", " ", "s20y"}], "+", 
          RowBox[{"q3y", " ", "s11zz", " ", "s20y"}], "-", 
          RowBox[{"q3x", " ", "s11xz", " ", "s20z"}], "+", 
          RowBox[{"q3y", " ", "s11yz", " ", "s20z"}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "q3y", " ", "s11xz", " ", "s20x"}], "+", 
          RowBox[{"q3x", " ", "s11yz", " ", "s20x"}], "+", 
          RowBox[{"q3x", " ", "s11xz", " ", "s20y"}], "-", 
          RowBox[{"q3z", " ", "s11zz", " ", "s20y"}], "-", 
          RowBox[{"q3z", " ", "s11yz", " ", "s20z"}], "+", 
          RowBox[{"2", " ", "q3y", " ", "s11zz", " ", "s20z"}]}], ")"}]}]}], 
      ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", "s31xz"}], "+", 
    RowBox[{"q3y", " ", "s31yz"}], "+", 
    RowBox[{"q3z", " ", "s31zz"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.449591248102844*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFCRpart1Ass111iso101", "-", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q3", ".", "s31z"}], ")"}], 
       RowBox[{"(", "\[IndentingNewLine]", "   ", 
        RowBox[{
         RowBox[{"a13", "  ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s20"}], "]"}], ".", "q3"}], ")"}]}], " ", 
         "+", " ", 
         RowBox[{"a14", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"s11z", ",", "s20"}], "]"}], ".", "q2"}], ")"}]}], " ", 
         "+", "  ", 
         RowBox[{"a15", "  ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}]}], 
         "\[IndentingNewLine]", "+", " ", 
         RowBox[{"a16", "  ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s20"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}]}]}], "  ",
         "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}]}], "\[Equal]", 
     "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.449590829606806*^9, {3.4495912583862658`*^9, 3.449591318820902*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a13", "\[Rule]", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "8"], "-", "a16"}]}], ",", 
    RowBox[{"a14", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "8"]}], "+", "a16"}]}], ",", 
    RowBox[{"a15", "\[Rule]", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "4"], "-", "a16"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.4495913197585998`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"CoefficientList111iso101", "=", 
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"V3NDoubleExchangeHFCRpart1Ass111iso101", "-", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], 
        RowBox[{"(", "\[IndentingNewLine]", "    ", 
         RowBox[{
          RowBox[{"a13", "  ", 
           RowBox[{"(", 
            RowBox[{"q2", ".", "q2"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cross", "[", 
              RowBox[{"s11z", ",", "s20"}], "]"}], ".", "q3"}], ")"}]}], " ", 
          "+", " ", 
          RowBox[{"a14", " ", 
           RowBox[{"(", 
            RowBox[{"q2", ".", "q3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cross", "[", 
              RowBox[{"s11z", ",", "s20"}], "]"}], ".", "q2"}], ")"}]}], " ", 
          "+", "  ", 
          RowBox[{"a15", "  ", 
           RowBox[{"(", 
            RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cross", "[", 
              RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}]}]}], 
         "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}]}], "\[Equal]", 
      "0"}], ",", 
     RowBox[{"{", 
      RowBox[{
      "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
       "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",",
        "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
       ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
       "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
       "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.449510483386137*^9, 3.4495105206610003`*^9}, {
   3.4495105563728085`*^9, 3.4495108988304234`*^9}, {3.4495112123882947`*^9, 
   3.449511264697219*^9}, {3.449511334025688*^9, 3.449511335838606*^9}, 
   3.449511370612241*^9, {3.4495899696594667`*^9, 3.4495899884152265`*^9}, {
   3.449590832341776*^9, 3.4495910529678907`*^9}, {3.4495910837868977`*^9, 
   3.449591096617732*^9}, {3.449591139032939*^9, 3.44959115658352*^9}, {
   3.4495913348399096`*^9, 3.449591359188801*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a13", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a14", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
    RowBox[{"a15", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "4"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4495913690502577`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"V3NDoubleExchangeHFCRpart1Ass111iso110", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"V3NDoubleExchangeHFCRpart1Ass111", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s10x", "\[Equal]", "0"}], ",", 
        RowBox[{"s10y", "\[Equal]", "0"}], ",", 
        RowBox[{"s10z", "\[Equal]", "0"}], ",", 
        RowBox[{"s20x", "\[Equal]", "0"}], ",", 
        RowBox[{"s20y", "\[Equal]", "0"}], ",", 
        RowBox[{"s20z", "\[Equal]", "0"}], ",", 
        RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
        RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
        RowBox[{"s31zz", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4495114510839024`*^9, 3.44951146852542*^9}, {
  3.4495115062841177`*^9, 3.4495115388697486`*^9}, {3.4495115782225637`*^9, 
  3.449511587490323*^9}, {3.4495117793313885`*^9, 3.449511779456417*^9}, {
  3.449511854098611*^9, 3.449511885496468*^9}, {3.4495913953058023`*^9, 
  3.44959140000992*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.449591407339593*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
   "Verify", " ", "the", " ", "consistency", " ", "of", " ", "the", " ", 
    "scheme"}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.449591445316362*^9, 3.4495914544901743`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFCRpart1", "-", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"a1", "  ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s21z"}], " ", ")"}], "\[Rho]10"}], " ", "+", " ", 
       RowBox[{"a2", "  ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s21z"}], " ", ")"}], "\[Rho]10"}], " ", "+", " ",
        "\[IndentingNewLine]", 
       RowBox[{"a3", "  ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s20"}], " ", ")"}], "\[Rho]11z"}], " ", "+", " ", 
       RowBox[{"a4", "  ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s20"}], " ", ")"}], "\[Rho]11z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a5", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s11z"}], " ", ")"}], "\[Rho]20"}], " ", "+", 
       RowBox[{"a6", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s11z"}], " ", ")"}], "\[Rho]20"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a7", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s10"}], " ", ")"}], "\[Rho]21z"}], " ", "+", 
       RowBox[{"a8", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s10"}], " ", ")"}], "\[Rho]21z"}], "+", 
       "\[IndentingNewLine]", " ", 
       RowBox[{"a9", "  ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"s10", ",", "s21z"}], "]"}], ".", "q3"}], ")"}]}], " ", 
       "+", " ", 
       RowBox[{"a10", "  ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"s10", ",", "s21z"}], "]"}], ".", "q2"}], ")"}]}], " ", 
       "+", "  ", 
       RowBox[{"a11", "  ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}]}], "+", " ", 
       RowBox[{"a12", "  ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}]}], " ", "+", 
       " ", "\[IndentingNewLine]", "   ", 
       RowBox[{"a13", "  ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"s11z", ",", "s20"}], "]"}], ".", "q3"}], ")"}]}], " ", 
       "+", " ", 
       RowBox[{"a14", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"s11z", ",", "s20"}], "]"}], ".", "q2"}], ")"}]}], " ", 
       "+", "  ", 
       RowBox[{"a15", "  ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s11z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}]}], "+", " ", 
       RowBox[{"a16", "  ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}]}]}], "  ", 
      ")"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]}], ",", 
       RowBox[{"a2", "\[Equal]", 
        RowBox[{"1", "/", "8"}]}], ",", 
       RowBox[{"a3", "\[Equal]", 
        RowBox[{"1", "/", "8"}]}], ",", 
       RowBox[{"a4", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]}], ",", 
       RowBox[{"a5", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]}], ",", 
       RowBox[{"a6", "\[Equal]", 
        RowBox[{"1", "/", "8"}]}], ",", 
       RowBox[{"a7", "\[Equal]", 
        RowBox[{"1", "/", "8"}]}], ",", 
       RowBox[{"a8", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]}], ",", 
       RowBox[{"a9", "\[Equal]", "0"}], ",", 
       RowBox[{"a10", "\[Equal]", "0"}], ",", 
       RowBox[{"a11", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
       RowBox[{"a12", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
       RowBox[{"a13", "\[Equal]", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
       RowBox[{"a14", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
       RowBox[{"a15", "\[Equal]", 
        RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
       RowBox[{"a16", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449591459960079*^9, 3.4495914859186854`*^9}, 
   3.4495916904462476`*^9, {3.4495917311735973`*^9, 3.4495917591482544`*^9}, {
   3.449591812706438*^9, 3.449591848776555*^9}, 3.449666186542966*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.449591851495879*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "verifies", " ", "that", " ", "the", " ", "whole", " ", 
    "scheme", " ", "works", " ", 
    RowBox[{"correctly", "!"}]}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.4495846654116044`*^9, 3.4495846848689623`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Now", " ", "automatic", " ", "coordinate", " ", 
    RowBox[{"replacement", "!"}]}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.449585359576059*^9, 3.4495853688124433`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
   "In", " ", "the", " ", "following", " ", "automation", " ", "of", " ", 
    "the", " ", "coordinate", " ", "dependence", " ", "identification"}], " ",
    "*)"}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "ExpressionDoubleExchangeHFCRpart1", "=", 
   "\"\<\[IndentingNewLine]a1  (q2.q2) (q3.s31z) (q3.s21z )\[Rho]10 + a2  \
(q2.q3)(q3.s31z) (q2.s21z )\[Rho]10 + \[IndentingNewLine]a3  (q2.q2)(q3.s31z) \
(q3.s20 )\[Rho]11z + a4  (q2.q3) (q3.s31z)(q2.s20 )\[Rho]11z+\
\[IndentingNewLine]a5 (q2.q2)(q3.s31z) (q3.s11z )\[Rho]20 +a6 (q2.q3) \
(q3.s31z)(q2.s11z )\[Rho]20+\[IndentingNewLine]a7 (q2.q2) (q3.s31z)(q3.s10 )\
\[Rho]21z +a8 (q2.q3) (q3.s31z)(q2.s10 )\[Rho]21z+\[IndentingNewLine] a9  \
(q2.q2) (q3.s31z)(Cross[s10,s21z].q3) + a10  (q2.q3) \
(q3.s31z)(Cross[s10,s21z].q2) +  a11  (q2.s10) (q3.s31z)(Cross[q2,q3].s21z)+ \
a12  (q2.s21z) (q3.s31z)(Cross[q2,q3].s10) + \[IndentingNewLine]   a13  \
(q2.q2)(q3.s31z) (Cross[s11z,s20].q3) + a14 (q2.q3) \
(q3.s31z)(Cross[s11z,s20].q2) +  a15  (q2.s11z)(q3.s31z) (Cross[q2,q3].s20)+ \
a16  (q2.s20) (q3.s31z)(Cross[q2,q3].s11z)  \>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "V3NDoubleExchangeHFCRPart1totalstr", "=", 
    "ExpressionDoubleExchangeHFCRpart1"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3NDoubleExchangeHFCRPart1totalstrMod", "=", 
   RowBox[{"StringReplace", "[", 
    RowBox[{"V3NDoubleExchangeHFCRPart1totalstr", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\"\<\[Rho]10\>\"", "\[Rule]", "\"\<\[Rho]0r2r1\>\""}], ",", 
       RowBox[{"\"\<\[Rho]20\>\"", "\[Rule]", "\"\<\[Rho]0r3r2\>\""}], ",", 
       RowBox[{"\"\<\[Rho]30\>\"", "\[Rule]", "\"\<\[Rho]0r1r3\>\""}], ",", 
       RowBox[{"\"\<\[Rho]11z\>\"", "\[Rule]", "\"\<\[Rho]1r2r1\>\""}], ",", 
       RowBox[{"\"\<\[Rho]21z\>\"", "\[Rule]", "\"\<\[Rho]1r3r2\>\""}], ",", 
       RowBox[{"\"\<\[Rho]31z\>\"", "\[Rule]", "\"\<\[Rho]1r1r3\>\""}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"\"\<s10\>\"", "\[Rule]", "\"\<s0r2r1\>\""}], ",", 
       RowBox[{"\"\<s20\>\"", "\[Rule]", "\"\<s0r3r2\>\""}], ",", 
       RowBox[{"\"\<s30\>\"", "\[Rule]", "\"\<s0r1r3\>\""}], ",", 
       RowBox[{"\"\<s11z\>\"", "\[Rule]", "\"\<s1r2r1\>\""}], ",", 
       RowBox[{"\"\<s21z\>\"", "\[Rule]", "\"\<s1r3r2\>\""}], ",", 
       RowBox[{"\"\<s31z\>\"", "\[Rule]", "\"\<s1r1r3\>\""}]}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "Print", "[", 
    "\"\<----------The total double exchange C-R1-like term------------------\
\>\"", "]"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "V3NDoubleExchangeHFCRPart1totalstrMod", "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.449514501284897*^9, 3.44951453961989*^9}, 
   3.449514578564368*^9, {3.449514683461396*^9, 3.4495146964016285`*^9}, {
   3.4495147340189466`*^9, 3.4495147532104993`*^9}, {3.449514814332781*^9, 
   3.4495148877546024`*^9}, {3.4495149614742365`*^9, 
   3.4495149959350796`*^9}, {3.4495150434457197`*^9, 
   3.4495150435707474`*^9}, {3.4495920114589*^9, 3.4495920535491433`*^9}, {
   3.4496661945135517`*^9, 3.4496661960451546`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"----------The total double exchange C-R1-like \
term------------------\"\>"], "Print",
 CellChangeTimes->{3.449592081291506*^9, 3.4496661989989595`*^9, 
  3.4496708324776664`*^9}],

Cell[BoxData["\<\"\[IndentingNewLine]a1  (q2.q2) (q3.s1r1r3) (q3.s1r3r2 )\
\[Rho]0r2r1 + a2  (q2.q3)(q3.s1r1r3) (q2.s1r3r2 )\[Rho]0r2r1 + \
\[IndentingNewLine]a3  (q2.q2)(q3.s1r1r3) (q3.s0r3r2 )\[Rho]1r2r1 + a4  \
(q2.q3) (q3.s1r1r3)(q2.s0r3r2 )\[Rho]1r2r1+\[IndentingNewLine]a5 \
(q2.q2)(q3.s1r1r3) (q3.s1r2r1 )\[Rho]0r3r2 +a6 (q2.q3) (q3.s1r1r3)(q2.s1r2r1 \
)\[Rho]0r3r2+\[IndentingNewLine]a7 (q2.q2) (q3.s1r1r3)(q3.s0r2r1 )\[Rho]1r3r2 \
+a8 (q2.q3) (q3.s1r1r3)(q2.s0r2r1 )\[Rho]1r3r2+\[IndentingNewLine] a9  \
(q2.q2) (q3.s1r1r3)(Cross[s0r2r1,s1r3r2].q3) + a10  (q2.q3) \
(q3.s1r1r3)(Cross[s0r2r1,s1r3r2].q2) +  a11  (q2.s0r2r1) \
(q3.s1r1r3)(Cross[q2,q3].s1r3r2)+ a12  (q2.s1r3r2) \
(q3.s1r1r3)(Cross[q2,q3].s0r2r1) + \[IndentingNewLine]   a13  \
(q2.q2)(q3.s1r1r3) (Cross[s1r2r1,s0r3r2].q3) + a14 (q2.q3) \
(q3.s1r1r3)(Cross[s1r2r1,s0r3r2].q2) +  a15  (q2.s1r2r1)(q3.s1r1r3) \
(Cross[q2,q3].s0r3r2)+ a16  (q2.s0r3r2) (q3.s1r1r3)(Cross[q2,q3].s1r2r1)  \
\"\>"], "Print",
 CellChangeTimes->{3.449592081291506*^9, 3.4496661989989595`*^9, 
  3.4496708324932947`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ls", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a2", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a3", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a4", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a5", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a6", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a7", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a8", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a9", "=", "0"}], ",", 
     RowBox[{"a10", "=", "0"}], ",", 
     RowBox[{"a11", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
     RowBox[{"a12", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
     RowBox[{"a13", "=", 
      RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
     RowBox[{"a14", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
     RowBox[{"a15", "=", 
      RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
     RowBox[{"a16", "=", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "V3NDoubleExchangeHFCRPart1totalstrModtemp", "=", 
    "V3NDoubleExchangeHFCRPart1totalstrMod"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"take", " ", "out", " ", "a", " ", "factor", " ", "of", " ", 
    RowBox[{"\[ImaginaryI]", "/", "8"}]}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", 
      RowBox[{"Length", "[", "ls", "]"}]}], ",", 
     RowBox[{"i", "\[GreaterEqual]", "1"}], ",", 
     RowBox[{"i", "=", 
      RowBox[{"i", "-", "1"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"astr", "=", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<a\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"val", "=", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"ToExpression", "[", "astr", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", "/", "8"}], ")"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"V3NDoubleExchangeHFCRPart1totalstrModtemp", "=", 
        RowBox[{"StringReplace", "[", 
         RowBox[{"V3NDoubleExchangeHFCRPart1totalstrModtemp", ",", 
          RowBox[{"astr", "\[Rule]", "val"}]}], "]"}]}], ";"}], 
      "\[IndentingNewLine]", "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3NDoubleExchangeHFCRPart1totalstrModtemp", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
    "\"\<\[ImaginaryI]/8\>\"", ",", "\"\< {\>\"", ",", " ", 
     "V3NDoubleExchangeHFCRPart1totalstrModtemp", ",", "\"\< }\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "V3NDoubleExchangeHFCRPart1totalstrModtemp", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.4495151326531973`*^9, 3.449515193119932*^9}, {
  3.4495154958928*^9, 3.4495155129748597`*^9}, {3.449515884951168*^9, 
  3.449515991131877*^9}, {3.4495921697388463`*^9, 3.4495921865093*^9}, {
  3.4495922173931093`*^9, 3.449592252823599*^9}, {3.4495922831747284`*^9, 
  3.4495922950995026`*^9}, {3.449665881205498*^9, 3.449665905023637*^9}, {
  3.449670827460918*^9, 3.449670828148572*^9}}],

Cell[BoxData["\<\"\[ImaginaryI]/8 {\[IndentingNewLine]I  (q2.q2) (q3.s1r1r3) \
(q3.s1r3r2 )\[Rho]0r2r1 + -I  (q2.q3)(q3.s1r1r3) (q2.s1r3r2 )\[Rho]0r2r1 + \
\[IndentingNewLine]-I  (q2.q2)(q3.s1r1r3) (q3.s0r3r2 )\[Rho]1r2r1 + I  \
(q2.q3) (q3.s1r1r3)(q2.s0r3r2 )\[Rho]1r2r1+\[IndentingNewLine]I \
(q2.q2)(q3.s1r1r3) (q3.s1r2r1 )\[Rho]0r3r2 +-I (q2.q3) (q3.s1r1r3)(q2.s1r2r1 \
)\[Rho]0r3r2+\[IndentingNewLine]-I (q2.q2) (q3.s1r1r3)(q3.s0r2r1 )\[Rho]1r3r2 \
+I (q2.q3) (q3.s1r1r3)(q2.s0r2r1 )\[Rho]1r3r2+\[IndentingNewLine] 0  (q2.q2) \
(q3.s1r1r3)(Cross[s0r2r1,s1r3r2].q3) + 0  (q2.q3) \
(q3.s1r1r3)(Cross[s0r2r1,s1r3r2].q2) +  -1  (q2.s0r2r1) \
(q3.s1r1r3)(Cross[q2,q3].s1r3r2)+ -1  (q2.s1r3r2) \
(q3.s1r1r3)(Cross[q2,q3].s0r2r1) + \[IndentingNewLine]   1  \
(q2.q2)(q3.s1r1r3) (Cross[s1r2r1,s0r3r2].q3) + -1 (q2.q3) \
(q3.s1r1r3)(Cross[s1r2r1,s0r3r2].q2) +  2  (q2.s1r2r1)(q3.s1r1r3) \
(Cross[q2,q3].s0r3r2)+ 0  (q2.s0r3r2) (q3.s1r1r3)(Cross[q2,q3].s1r2r1)   \
}\"\>"], "Print",
 CellChangeTimes->{{3.4495922706091733`*^9, 3.4495922960216017`*^9}, 
   3.44966620390634*^9, 3.4496708369161606`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ls"], "Input",
 CellChangeTimes->{{3.4495923170579667`*^9, 3.4495923171673684`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   FractionBox["1", "8"], ",", 
   FractionBox["1", "8"], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   FractionBox["1", "8"], ",", 
   FractionBox["1", "8"], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", 
   FractionBox["\[ImaginaryI]", "8"], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", 
   FractionBox["\[ImaginaryI]", "4"], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.449592317683119*^9, 3.4496708467464867`*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Excellent", "!!"}], "!!"}], " ", "*)"}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.449592386856188*^9, 3.449592390919676*^9}}]
},
WindowSize->{1016, 668},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"7.0 for Microsoft Windows (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 377, 11, 58, "Input"],
Cell[925, 33, 16585, 420, 1133, "Input"],
Cell[17513, 455, 302, 9, 86, "Input"],
Cell[17818, 466, 3207, 69, 472, "Input"],
Cell[CellGroupData[{
Cell[21050, 539, 1934, 49, 180, "Input"],
Cell[22987, 590, 94, 1, 30, "Output"]
}, Open  ]],
Cell[23096, 594, 193, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[23314, 603, 1793, 46, 160, "Input"],
Cell[25110, 651, 91, 1, 30, "Output"]
}, Open  ]],
Cell[25216, 655, 195, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[25436, 664, 1958, 48, 160, "Input"],
Cell[27397, 714, 70, 1, 30, "Output"]
}, Open  ]],
Cell[27482, 718, 196, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[27703, 727, 1747, 44, 140, "Input"],
Cell[29453, 773, 2516, 63, 107, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32006, 841, 2373, 51, 172, "Input"],
Cell[34382, 894, 451, 14, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34870, 913, 1770, 45, 160, "Input"],
Cell[36643, 960, 146, 2, 30, "Output"]
}, Open  ]],
Cell[36804, 965, 196, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[37025, 974, 1699, 43, 140, "Input"],
Cell[38727, 1019, 2495, 63, 107, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41259, 1087, 2138, 46, 152, "Input"],
Cell[43400, 1135, 429, 14, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[43866, 1154, 1696, 43, 140, "Input"],
Cell[45565, 1199, 72, 1, 30, "Output"]
}, Open  ]],
Cell[45652, 1203, 196, 5, 31, "Input"],
Cell[CellGroupData[{
Cell[45873, 1212, 1477, 39, 140, "Input"],
Cell[47353, 1253, 5318, 146, 183, "Output"]
}, Open  ]],
Cell[52686, 1402, 599, 16, 75, "Input"],
Cell[53288, 1420, 1679, 51, 31, "Input"],
Cell[CellGroupData[{
Cell[54992, 1475, 761, 16, 72, "Input"],
Cell[55756, 1493, 92, 1, 30, "Output"]
}, Open  ]],
Cell[55863, 1497, 204, 5, 31, "Input"],
Cell[56070, 1504, 1679, 51, 31, "Input"],
Cell[CellGroupData[{
Cell[57774, 1559, 857, 18, 72, "Input"],
Cell[58634, 1579, 3308, 91, 126, "Output"]
}, Open  ]],
Cell[61957, 1673, 1437, 32, 92, "Input"],
Cell[CellGroupData[{
Cell[63419, 1709, 2469, 58, 152, "Input"],
Cell[65891, 1769, 469, 15, 47, "Output"]
}, Open  ]],
Cell[66375, 1787, 176, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[66576, 1794, 2030, 43, 152, "Input"],
Cell[68609, 1839, 344, 10, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[68990, 1854, 2482, 69, 92, "Input"],
Cell[71475, 1925, 3238, 89, 126, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[74750, 2019, 2162, 54, 152, "Input"],
Cell[76915, 2075, 471, 15, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[77423, 2095, 2349, 52, 132, "Input"],
Cell[79775, 2149, 380, 11, 47, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80192, 2165, 2732, 73, 92, "Input"],
Cell[82927, 2240, 70, 1, 30, "Output"]
}, Open  ]],
Cell[83012, 2244, 295, 9, 41, "Input"],
Cell[CellGroupData[{
Cell[83332, 2257, 6795, 186, 252, "Input"],
Cell[90130, 2445, 70, 1, 30, "Output"]
}, Open  ]],
Cell[90215, 2449, 348, 10, 41, "Input"],
Cell[90566, 2461, 290, 8, 41, "Input"],
Cell[90859, 2471, 295, 9, 113, "Input"],
Cell[CellGroupData[{
Cell[91179, 2484, 3056, 58, 372, "Input"],
Cell[CellGroupData[{
Cell[94260, 2546, 197, 3, 23, "Print"],
Cell[94460, 2551, 1067, 16, 176, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[95576, 2573, 3563, 93, 292, "Input"],
Cell[99142, 2668, 1096, 16, 176, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100275, 2689, 98, 1, 31, "Input"],
Cell[100376, 2692, 765, 23, 47, "Output"]
}, Open  ]],
Cell[101156, 2718, 249, 8, 58, "Input"]
}
]
*)

(* End of internal cache information *)


==> Simplify-C-remaining2.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    363330,       8876]
NotebookOptionsPosition[    358239,       8708]
NotebookOutlinePosition[    358645,       8725]
CellTagsIndexPosition[    358602,       8722]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Simplification", " ", "of", " ", "C"}], "-", 
    RowBox[{"R2", " ", 
     RowBox[{"(", 
      RowBox[{"remaining", " ", "part", " ", "1"}], ")"}]}]}], " ", "*)"}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.4495878698970375`*^9, 3.4495878968263216`*^9}, {
  3.4495960553074183`*^9, 3.4495960553855605`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<`*\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iM", "=", 
   RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]x", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]y", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]z", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]x", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]y", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]z", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]", "=", 
   RowBox[{"{", 
    RowBox[{"\[Sigma]x", ",", "\[Sigma]y", ",", "\[Sigma]z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]", "=", 
    RowBox[{"{", 
     RowBox[{"\[Tau]x", ",", "\[Tau]y", ",", "\[Tau]z"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"For", " ", "the", " ", "actual", " ", "calculation"}], ",", " ", 
    RowBox[{
    "one", " ", "should", " ", "use", " ", "the", " ", "generalized", " ", 
     RowBox[{"DM", "/", "not"}], " ", "in", " ", "the", " ", "HFB", " ", 
     "sense"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "rather", " ", "in", " ", "the", " ", "sense", " ", "that", " ", "not", 
       " ", "diagonal", " ", "in", " ", "iso"}], "-", 
      RowBox[{"spin", " ", "space"}]}], "/."}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]11", "=", 
   RowBox[{"{", 
    RowBox[{"\[Rho]11x", ",", "\[Rho]11y", ",", "\[Rho]11z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s10", "=", 
    RowBox[{"{", 
     RowBox[{"s10x", ",", "s10y", ",", "s10z"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
    "the", " ", "cols", " ", "isospin", " ", "coordinates"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s11", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"s11xx", ",", "s11xy", ",", "s11xz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s11yx", ",", "s11yy", ",", "s11yz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s11zx", ",", "s11zy", ",", "s11zz"}], "}"}]}], "}"}]}], ";"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]21", "=", 
   RowBox[{"{", 
    RowBox[{"\[Rho]21x", ",", "\[Rho]21y", ",", "\[Rho]21z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s20", "=", 
    RowBox[{"{", 
     RowBox[{"s20x", ",", "s20y", ",", "s20z"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
    "the", " ", "cols", " ", "isospin", " ", "coordinates"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s21", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"s21xx", ",", "s21xy", ",", "s21xz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s21yx", ",", "s21yy", ",", "s21yz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s21zx", ",", "s21zy", ",", "s21zz"}], "}"}]}], "}"}]}], ";"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]31", "=", 
   RowBox[{"{", 
    RowBox[{"\[Rho]31x", ",", "\[Rho]31y", ",", "\[Rho]31z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s30", "=", 
    RowBox[{"{", 
     RowBox[{"s30x", ",", "s30y", ",", "s30z"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
    "the", " ", "cols", " ", "isospin", " ", "coordinates"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s31", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s31xx", ",", "s31xy", ",", "s31xz"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s31yx", ",", "s31yy", ",", "s31yz"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s31zx", ",", "s31zy", ",", "s31zz"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q2", "=", 
   RowBox[{"{", 
    RowBox[{"q2x", ",", "q2y", ",", "q2z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q3", "=", 
   RowBox[{"{", 
    RowBox[{"q3x", ",", "q3y", ",", "q3z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LeviCivitaEpsilon", "=", 
    RowBox[{"Array", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Signature", "[", 
        RowBox[{"{", "##", "}"}], "]"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "Now", " ", "the", " ", "main", " ", "problem", " ", "is", " ", "in", 
       " ", "defining", " ", "the", " ", "Tr1", " ", "Tr2", " ", "Tr3"}], 
      "..."}], "since", " ", "there", " ", "is", " ", "no", " ", "way"}], ",",
     " ", 
    RowBox[{"at", " ", "least", " ", "a", " ", "simple", " ", "way"}], ",", 
    " ", 
    RowBox[{
     RowBox[{
     "of", " ", "doing", " ", "this", " ", "symbolically", " ", "one", " ", 
      "has", " ", "to", " ", "parse", " ", "the", " ", "overall", " ", 
      "expression", " ", "manually", " ", "and", " ", "write", " ", "it", " ",
       "in", " ", "terms", " ", "of", " ", "the", " ", "terms", " ", 
      "defined", " ", "above"}], ".."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3NDoubleExchangeHFCRpart2", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["q2x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          SuperscriptBox["q3y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "s31xz"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "s31xz"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "s31xz"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "s31zz"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "s31zz"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31zz"}], "-", 
            RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
            RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
            RowBox[{"s20x", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
            RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}], "+", 
            RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
            RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
            RowBox[{"s10z", " ", "s31zz", " ", "\[Rho]21z"}], "-", 
            RowBox[{"s11xz", " ", "s20x", " ", "\[Rho]31z"}], "+", 
            RowBox[{"s11yz", " ", "s20y", " ", "\[Rho]31z"}], "+", 
            RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
            RowBox[{"s10y", " ", "s21yz", " ", "\[Rho]31z"}], "-", 
            RowBox[{"s10z", " ", "s21zz", " ", "\[Rho]31z"}], "-", 
            RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
            RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
            RowBox[{"s11zz", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "s20y", " ", "s31xz"}], 
               "-", 
               RowBox[{"s31zz", " ", "\[Rho]20"}], "+", 
               RowBox[{"s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"q3y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s11yz", " ", "s20x", " ", "s31yz"}], "+", 
               RowBox[{"s11xz", " ", "s20y", " ", "s31yz"}], "-", 
               RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "-", 
               RowBox[{"s10x", " ", "s21yz", " ", "s31yz"}], "-", 
               RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "-", 
               RowBox[{"s11xz", " ", "s20z", " ", "s31zz"}], "+", 
               RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "+", 
               RowBox[{"s10x", " ", "s21zz", " ", "s31zz"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", "\[Rho]10"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s20z", " ", "s31yz", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s20y", " ", "s31zz", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s31yz", " ", "\[Rho]20"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s31zz", " ", "\[Rho]20"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10y", " ", "s31zz", " ", 
                "\[Rho]21z"}]}], ")"}]}], "+", 
            RowBox[{"q3x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s11zz", " ", "s20y", " ", "s31yz"}], "-", 
               RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}], "-", 
               RowBox[{"s10z", " ", "s21yz", " ", "s31yz"}], "+", 
               RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "-", 
               RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "+", 
               RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "+", 
               RowBox[{"s11zz", " ", "s20z", " ", "s31zz"}], "+", 
               RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "-", 
               RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "-", 
               RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s20x", " ", "s31yz", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s31yz", " ", "\[Rho]20"}],
                "-", 
               RowBox[{"s31zz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{"s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{"s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s20z", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
               RowBox[{"s11zz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s10z", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"q3z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q3x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s11xz", " ", "s20x", " ", "s31yz"}], "-", 
               RowBox[{"s11yz", " ", "s20y", " ", "s31yz"}], "-", 
               RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "-", 
               RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "+", 
               RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "+", 
               RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "+", 
               RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "-", 
               RowBox[{"s11yz", " ", "s20z", " ", "s31zz"}], "-", 
               RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "+", 
               RowBox[{"s10y", " ", "s21zz", " ", "s31zz"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s20x", " ", "s31zz", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s31zz", " ", "\[Rho]20"}],
                "+", 
               RowBox[{"s31yz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{"s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{"s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
               RowBox[{"s20y", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s11yz", " ", "\[Rho]20", " ", "\[Rho]31z"}], "-", 
               RowBox[{"s10y", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
              ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", "q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s20y", 
                " ", "s31xz"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "s31xz"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "s31xz"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "s31xz"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "s31yz"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "s31yz"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "s31yz"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31yz"}], 
               "-", 
               RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
               RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
               RowBox[{"s20x", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
               RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "+", 
               RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
               RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "-", 
               RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
               RowBox[{"s10y", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
               RowBox[{"s11xz", " ", "s20x", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s11yz", " ", "s20y", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s11zz", " ", "s20z", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
               RowBox[{"s10y", " ", "s21yz", " ", "\[Rho]31z"}], "-", 
               RowBox[{"s10z", " ", "s21zz", " ", "\[Rho]31z"}], "-", 
               RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "+", 
               RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["q2z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox["q3y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "s31xz"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "s31xz"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "s31zz"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31zz"}], "+", 
            RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
            RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
            RowBox[{"s20x", " ", "s31xz", " ", "\[Rho]11z"}], "-", 
            RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}], "+", 
            RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
            RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
            RowBox[{"s10z", " ", "s31zz", " ", "\[Rho]21z"}], "-", 
            RowBox[{"s11xz", " ", "s20x", " ", "\[Rho]31z"}], "+", 
            RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
            RowBox[{"s10y", " ", "s21yz", " ", "\[Rho]31z"}], "-", 
            RowBox[{"s10z", " ", "s21zz", " ", "\[Rho]31z"}], "+", 
            RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "-", 
            RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
            RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s20z"}], " ", "s31xz"}], "+", 
               RowBox[{"s20x", " ", "s31zz"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s20y", " ", "\[Rho]31z"}]}], 
              ")"}]}], "+", 
            RowBox[{"s11zz", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "s20y", " ", "s31xz"}], 
               "-", 
               RowBox[{"s31zz", " ", "\[Rho]20"}], "+", 
               RowBox[{"s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"q3y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q3x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s11zz", " ", "s20x", " ", "s31xz"}], "+", 
               RowBox[{"s11xz", " ", "s20z", " ", "s31xz"}], "-", 
               RowBox[{"s10z", " ", "s21xz", " ", "s31xz"}], "-", 
               RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "-", 
               RowBox[{"s11zz", " ", "s20y", " ", "s31yz"}], "-", 
               RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}], "+", 
               RowBox[{"s10z", " ", "s21yz", " ", "s31yz"}], "+", 
               RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s20y", " ", "s31xz", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s20x", " ", "s31yz", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s31xz", " ", "\[Rho]20"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s31yz", " ", "\[Rho]20"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s31yz", " ", 
                "\[Rho]21z"}]}], ")"}]}], "+", 
            RowBox[{"q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s11yz"}], " ", "s20y", " ", "s31xz"}], "+", 
               RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "+", 
               RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "+", 
               RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "-", 
               RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "+", 
               RowBox[{"s11yz", " ", "s20x", " ", "s31yz"}], "-", 
               RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "+", 
               RowBox[{"s10x", " ", "s21yz", " ", "s31yz"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s20z", " ", "s31yz", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s31yz", " ", "\[Rho]20"}],
                "+", 
               RowBox[{"s31xz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{"s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{"s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
               RowBox[{"s20x", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
               RowBox[{"s10x", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "-", 
               RowBox[{"s11xz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s20x", " ", "s31xz"}], "+", 
                  RowBox[{"s20y", " ", "s31yz"}], "-", 
                  RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"q3x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[ImaginaryI]", " ", "q3x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "s10z", " ", "s21xz", 
                " ", "s31yz"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31yz"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "s31zz"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "s31zz"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31zz"}], 
               "+", 
               RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
               RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
               RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "-", 
               RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}], "+", 
               RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "-", 
               RowBox[{"s10y", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
               RowBox[{"s10z", " ", "s31zz", " ", "\[Rho]21z"}], "-", 
               RowBox[{"s11yz", " ", "s20y", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s10y", " ", "s21yz", " ", "\[Rho]31z"}], "-", 
               RowBox[{"s10z", " ", "s21zz", " ", "\[Rho]31z"}], "+", 
               RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "-", 
               RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s20z", " ", "s31yz"}], "-", 
                  RowBox[{"s20y", " ", "s31zz"}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", "s20x", " ", "\[Rho]31z"}]}], 
                 ")"}]}], "+", 
               RowBox[{"s11zz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[ImaginaryI]", " ", "s20x", " ", "s31yz"}], "-", 
                  RowBox[{"s31zz", " ", "\[Rho]20"}], "+", 
                  RowBox[{"s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s10y"}], " ", "s21xz", " ", "s31xz"}], "+", 
               RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "-", 
               RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "-", 
               RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "-", 
               RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "+", 
               RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s20z", " ", "s31xz", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s31xz", " ", "\[Rho]20"}],
                "-", 
               RowBox[{"s31yz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{"s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{"s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s20y", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s10y", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s11xz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "s20y"}], " ", "s31xz"}], "+", 
                  RowBox[{"s20x", " ", "s31yz"}], "-", 
                  RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]31z"}]}], 
                 ")"}]}], "+", 
               RowBox[{"s11yz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s20x", " ", "s31xz"}], "+", 
                  RowBox[{"s20y", " ", "s31yz"}], "-", 
                  RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["q2y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q3x", " ", "q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "s31xz"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "s31xz"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31xz"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "s31zz"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "s31zz"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "s31zz"}], 
               "+", 
               RowBox[{"\[ImaginaryI]", " ", "s11yz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s20x", " ", "s31xz"}], "-", 
                  RowBox[{"s20z", " ", "s31zz"}]}], ")"}]}], "-", 
               RowBox[{"s21zz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
               RowBox[{"s21xz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
               RowBox[{"s20z", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
               RowBox[{"s20x", " ", "s31zz", " ", "\[Rho]11z"}], "-", 
               RowBox[{"s11zz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
               RowBox[{"s11xz", " ", "s31zz", " ", "\[Rho]20"}], "+", 
               RowBox[{"s10z", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
               RowBox[{"s10x", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["q3x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "s31yz"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31yz"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "s31zz"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "s31zz"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31zz"}], 
               "+", 
               RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
               RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
               RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "-", 
               RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}], "-", 
               RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
               RowBox[{"s10y", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
               RowBox[{"s10z", " ", "s31zz", " ", "\[Rho]21z"}], "+", 
               RowBox[{"s11yz", " ", "s20y", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
               RowBox[{"s10y", " ", "s21yz", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s10z", " ", "s21zz", " ", "\[Rho]31z"}], "+", 
               RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "-", 
               RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s11xz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s20z", " ", "s31yz"}], "-", 
                  RowBox[{"s20y", " ", "s31zz"}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", "s20x", " ", "\[Rho]31z"}]}], 
                 ")"}]}], "+", 
               RowBox[{"s11zz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], " ", "s20x", " ", 
                   "s31yz"}], "+", 
                  RowBox[{"s31zz", " ", "\[Rho]20"}], "-", 
                  RowBox[{"s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["q3z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "s10z", " ", "s21yz", 
                " ", "s31xz"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "s31xz"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "s31yz"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "s31yz"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31yz"}], 
               "+", 
               RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
               RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
               RowBox[{"s20x", " ", "s31xz", " ", "\[Rho]11z"}], "-", 
               RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "+", 
               RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
               RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
               RowBox[{"s10y", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
               RowBox[{"s11xz", " ", "s20x", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s10x", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
               RowBox[{"s10y", " ", "s21yz", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s10z", " ", "s21zz", " ", "\[Rho]31z"}], "+", 
               RowBox[{"\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], "-", 
               RowBox[{"\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s11yz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "s31xz"}], "-", 
                  RowBox[{"s31yz", " ", "\[Rho]20"}], "+", 
                  RowBox[{"s20y", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s11zz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s20y", " ", "s31xz"}], "-", 
                  RowBox[{"s20x", " ", "s31yz"}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]31z"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"q3y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s11yz"}], " ", "s20y", " ", "s31xz"}], "+", 
               RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "-", 
               RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "+", 
               RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "-", 
               RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "-", 
               RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "+", 
               RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "-", 
               RowBox[{"s10x", " ", "s21zz", " ", "s31zz"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", "\[Rho]10"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s20y", " ", "s31zz", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s31zz", " ", "\[Rho]20"}],
                "-", 
               RowBox[{"s31xz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10y", " ", "s31zz", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{"s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{"s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s20x", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s10x", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s11xz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s20x", " ", "s31xz"}], "+", 
                  RowBox[{"s20z", " ", "s31zz"}], "-", 
                  RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"q3x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s11xz", " ", "s20z", " ", "s31xz"}], "+", 
               RowBox[{"s10z", " ", "s21xz", " ", "s31xz"}], "-", 
               RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "-", 
               RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "+", 
               RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "+", 
               RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "-", 
               RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
               RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s20y", " ", "s31xz", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s31xz", " ", "\[Rho]20"}],
                "+", 
               RowBox[{"s31zz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{"s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{"s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
               RowBox[{"s20z", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
               RowBox[{"s10z", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "-", 
               RowBox[{"s11zz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s20x", " ", "s31xz"}], "+", 
                  RowBox[{"s20z", " ", "s31zz"}], "-", 
                  RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"q2y", " ", "q2z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q3z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "s11zz"}], " ", "s20z", " ", "s31xz"}], "-", 
            RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "-", 
            RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "+", 
            RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "+", 
            RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "-", 
            RowBox[{"s10x", " ", "s21yz", " ", "s31yz"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}], 
            "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s20z", " ", "s31yz", " ", "\[Rho]11z"}], 
            "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11zz", " ", "s31yz", " ", "\[Rho]20"}], 
            "-", 
            RowBox[{"s31xz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}], 
            "+", 
            RowBox[{"s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "\[Rho]31z"}], 
            "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}], 
            "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "\[Rho]31z"}], 
            "-", 
            RowBox[{"s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
            RowBox[{"s20x", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
            RowBox[{"s10x", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
            RowBox[{"s11yz", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s20y", " ", "s31xz"}], "-", 
               RowBox[{"s20x", " ", "s31yz"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]31z"}]}], 
              ")"}]}], "+", 
            RowBox[{"s11xz", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s20x", " ", "s31xz"}], "+", 
               RowBox[{"s20y", " ", "s31yz"}], "-", 
               RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["q3y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "s11zz"}], " ", "s20z", " ", "s31xz"}], "+", 
            RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "-", 
            RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "+", 
            RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "+", 
            RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "-", 
            RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "+", 
            RowBox[{"s10x", " ", "s21zz", " ", "s31zz"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", "\[Rho]10"}], 
            "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s20y", " ", "s31zz", " ", "\[Rho]11z"}], 
            "+", 
            RowBox[{"s31xz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s10y", " ", "s31zz", " ", "\[Rho]21z"}], 
            "-", 
            RowBox[{"s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "\[Rho]31z"}], 
            "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}], 
            "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "\[Rho]31z"}], 
            "+", 
            RowBox[{"s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
            RowBox[{"s20x", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
            RowBox[{"s10x", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
            RowBox[{"s11yz", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s20y", " ", "s31xz"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]20"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]31z"}]}], 
              ")"}]}], "-", 
            RowBox[{"s11xz", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s20x", " ", "s31xz"}], "+", 
               RowBox[{"s20z", " ", "s31zz"}], "-", 
               RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"q3x", " ", "q3z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "s11yz"}], " ", "s20z", " ", "s31yz"}], "+", 
            RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "-", 
            RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "-", 
            RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "+", 
            RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "+", 
            RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], 
            "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s20x", " ", "s31yz", " ", "\[Rho]11z"}], 
            "+", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s31xz", " ", 
             "\[Rho]20"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11xz", " ", "s31yz", " ", "\[Rho]20"}], 
            "+", 
            RowBox[{"s31zz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", 
             "\[Rho]21z"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}], 
            "-", 
            RowBox[{"s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "\[Rho]31z"}], 
            "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "\[Rho]31z"}], 
            "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], 
            "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}], 
            "+", 
            RowBox[{"s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
            RowBox[{"s20z", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
            RowBox[{"s11zz", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "s20x", " ", "s31xz"}], "-", 
               RowBox[{"s20y", " ", "s31yz"}], "+", 
               RowBox[{"s20z", " ", "s31zz"}], "+", 
               RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
            RowBox[{"s10z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
               RowBox[{"s21yz", " ", "s31yz"}], "-", 
               RowBox[{"s21zz", " ", "s31zz"}], "-", 
               RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
         "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["q3x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "-", 
            RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11zz", " ", "s31yz", " ", "\[Rho]20"}], 
            "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}], 
            "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", "\[Rho]31z"}], 
            "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}], 
            "+", 
            RowBox[{"s10y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s21xz", " ", "s31yz"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}], 
              ")"}]}], "-", 
            RowBox[{"s11yz", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s20x", " ", "s31yz"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s31zz", " ", "\[Rho]20"}], "-", 
                  RowBox[{"s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"q3y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "s31yz"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "s31yz"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "s31zz"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "s31zz"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "s31zz"}], 
               "+", 
               RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], 
               "+", 
               RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
               RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
               RowBox[{"2", " ", "s20x", " ", "s31xz", " ", "\[Rho]11z"}], 
               "-", 
               RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "-", 
               RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}], "-", 
               RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
               RowBox[{"s11zz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], " ", "s20x", " ", 
                   "s31yz"}], "-", 
                  RowBox[{"s31zz", " ", "\[Rho]20"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], 
               "+", 
               RowBox[{"s10y", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
               RowBox[{"s10z", " ", "s31zz", " ", "\[Rho]21z"}], "+", 
               RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "\[Rho]31z"}], 
               "+", 
               RowBox[{
               "2", " ", "\[Rho]11z", " ", "\[Rho]20", " ", "\[Rho]31z"}], 
               "-", 
               RowBox[{
               "2", " ", "\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], 
               "+", 
               RowBox[{"s11xz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "s31yz"}], "-", 
                  RowBox[{"\[ImaginaryI]", " ", "s20y", " ", "s31zz"}], "+", 
                  RowBox[{"2", " ", "s31xz", " ", "\[Rho]20"}], "-", 
                  RowBox[{"2", " ", "s20x", " ", "\[Rho]31z"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"q3x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s11xz", " ", "s20x", " ", "s31yz"}], "+", 
               RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "-", 
               RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "-", 
               RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "+", 
               RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "-", 
               RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s20x", " ", "s31zz", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s31xz", " ", 
                "\[Rho]20"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s31zz", " ", "\[Rho]20"}],
                "-", 
               RowBox[{"s31yz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", 
                "\[Rho]21z"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{"s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s20z", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{"s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s20y", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s11yz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "s20x", " ", "s31xz"}], "-", 
                  RowBox[{"s20y", " ", "s31yz"}], "+", 
                  RowBox[{"s20z", " ", "s31zz"}], "-", 
                  RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
               RowBox[{"s10y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "s21xz", " ", "s31xz"}], "+", 
                  RowBox[{"s21yz", " ", "s31yz"}], "-", 
                  RowBox[{"s21zz", " ", "s31zz"}], "+", 
                  RowBox[{"\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"q2x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q2y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["q3z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", "s31yz"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", "s31yz"}], 
               "+", 
               RowBox[{"s11yz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
               RowBox[{"s10y", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
               RowBox[{"s11yz", " ", "s20x", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s10y", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s11xz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], " ", "s20z", " ", 
                   "s31xz"}], "+", 
                  RowBox[{"s31yz", " ", "\[Rho]20"}], "-", 
                  RowBox[{"s20y", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], "-", 
                  RowBox[{"s31yz", " ", "\[Rho]21z"}], "+", 
                  RowBox[{"s21yz", " ", "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], 
            "+", 
            RowBox[{
             SuperscriptBox["q3y", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s10z"}], " ", "s21xz", " ", "s31xz"}], "+", 
               RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "-", 
               RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "-", 
               RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "+", 
               RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "-", 
               RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s20y", " ", "s31xz", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s31xz", " ", "\[Rho]20"}],
                "-", 
               RowBox[{"s31zz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{"s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{"s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s20z", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s10z", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s11xz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "s20z"}], " ", "s31xz"}], "+", 
                  RowBox[{"s20x", " ", "s31zz"}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", "s20y", " ", "\[Rho]31z"}]}], 
                 ")"}]}], "+", 
               RowBox[{"s11zz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s20x", " ", "s31xz"}], "+", 
                  RowBox[{"s20z", " ", "s31zz"}], "-", 
                  RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["q3x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s10z", " ", "s21yz", " ", "s31yz"}], "-", 
               RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "+", 
               RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "-", 
               RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "+", 
               RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
               RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s20x", " ", "s31yz", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s31yz", " ", "\[Rho]20"}],
                "+", 
               RowBox[{"s31zz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{"s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s20y", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{"s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
               RowBox[{"s20z", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
               RowBox[{"s10z", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s11yz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s20z", " ", "s31yz"}], "-", 
                  RowBox[{"s20y", " ", "s31zz"}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", "s20x", " ", "\[Rho]31z"}]}], 
                 ")"}]}], "-", 
               RowBox[{"s11zz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s20y", " ", "s31yz"}], "+", 
                  RowBox[{"s20z", " ", "s31zz"}], "-", 
                  RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"q3y", " ", "q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s10y", " ", "s21xz", " ", "s31xz"}], "+", 
               RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "-", 
               RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "+", 
               RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "-", 
               RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "+", 
               RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "+", 
               RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31zz"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s20z", " ", "s31xz", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s31xz", " ", "\[Rho]20"}],
                "+", 
               RowBox[{"s31yz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31zz", " ", 
                "\[Rho]21z"}], "-", 
               RowBox[{"s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{"s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
               RowBox[{"s20y", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
               RowBox[{"s10y", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "-", 
               RowBox[{"s11xz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s20y", " ", "s31xz"}], "+", 
                  RowBox[{"s20x", " ", "s31yz"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]20"}], 
                  "+", 
                  RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]31z"}]}], 
                 ")"}]}], "+", 
               RowBox[{"s11yz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "s20x"}], " ", "s31xz"}], "+", 
                  RowBox[{"s20y", " ", "s31yz"}], "-", 
                  RowBox[{"2", " ", "s20z", " ", "s31zz"}], "+", 
                  RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"q3x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"q3y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "s11yz"}], " ", "s20z", " ", "s31xz"}], "-", 
                  RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "+", 
                  RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "+", 
                  RowBox[{"s11xz", " ", "s20z", " ", "s31yz"}], "+", 
                  RowBox[{"s10z", " ", "s21xz", " ", "s31yz"}], "-", 
                  RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s21xz", " ", "s31xz", " ", 
                   "\[Rho]10"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s21yz", " ", "s31yz", " ", 
                   "\[Rho]10"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31zz", " ", 
                   "\[Rho]10"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s20x", " ", "s31xz", " ", 
                   "\[Rho]11z"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s20y", " ", "s31yz", " ", 
                   "\[Rho]11z"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s20z", " ", "s31zz", " ", 
                   "\[Rho]11z"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11xz", " ", "s31xz", " ", 
                   "\[Rho]20"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11yz", " ", "s31yz", " ", 
                   "\[Rho]20"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s10x", " ", "s31xz", " ", 
                   "\[Rho]21z"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s10y", " ", "s31yz", " ", 
                   "\[Rho]21z"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31zz", " ", 
                   "\[Rho]21z"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21zz", " ", 
                   "\[Rho]31z"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Rho]11z", " ", 
                   "\[Rho]20", " ", "\[Rho]31z"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Rho]10", " ", 
                   "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
                  RowBox[{"s11zz", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"s20y", " ", "s31xz"}], "-", 
                    RowBox[{"s20x", " ", "s31yz"}], "-", 
                    RowBox[{
                    "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", 
                    "\[Rho]20"}], "+", 
                    RowBox[{
                    "2", " ", "\[ImaginaryI]", " ", "s20z", " ", 
                    "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"q3z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "+", 
                  RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "-", 
                  RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "-", 
                  RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "-", 
                  RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "-", 
                  RowBox[{"s10x", " ", "s21yz", " ", "s31yz"}], "-", 
                  RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31zz"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", 
                   "\[Rho]10"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s20z", " ", "s31yz", " ", 
                   "\[Rho]11z"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11zz", " ", "s31yz", " ", 
                   "\[Rho]20"}], "-", 
                  RowBox[{"s31xz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
                   "\[Rho]21z"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31zz", " ", 
                   "\[Rho]21z"}], "+", 
                  RowBox[{"s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", 
                   "\[Rho]31z"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
                   "\[Rho]31z"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", 
                   "\[Rho]31z"}], "-", 
                  RowBox[{"s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
                  RowBox[{"s20x", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
                  RowBox[{"s10x", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
                  RowBox[{"s11yz", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"s20y", " ", "s31xz"}], "+", 
                    RowBox[{"s20x", " ", "s31yz"}], "+", 
                    RowBox[{
                    "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", 
                    "\[Rho]20"}], "-", 
                    RowBox[{
                    "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]31z"}]}], 
                    ")"}]}], "+", 
                  RowBox[{"s11xz", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "s20x"}], " ", "s31xz"}], "+", 
                    RowBox[{"s20y", " ", "s31yz"}], "+", 
                    RowBox[{"2", " ", "s20z", " ", "s31zz"}], "-", 
                    RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"q2z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q3z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s10y", " ", "s21xz", " ", "s31xz"}], "-", 
               RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "+", 
               RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "+", 
               RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "+", 
               RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "-", 
               RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s20z", " ", "s31xz", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s31xz", " ", "\[Rho]20"}],
                "+", 
               RowBox[{"s31yz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{"s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{"s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
               RowBox[{"s20y", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
               RowBox[{"s10y", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s11xz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s20y", " ", "s31xz"}], "-", 
                  RowBox[{"s20x", " ", "s31yz"}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", "s20z", " ", "\[Rho]31z"}]}], 
                 ")"}]}], "-", 
               RowBox[{"s11yz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s20x", " ", "s31xz"}], "+", 
                  RowBox[{"s20y", " ", "s31yz"}], "-", 
                  RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"q3y", " ", "q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s10z"}], " ", "s21xz", " ", "s31xz"}], "-", 
               RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "-", 
               RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31yz"}], "+", 
               RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "-", 
               RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "-", 
               RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
               RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s20y", " ", "s31xz", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s31xz", " ", "\[Rho]20"}],
                "-", 
               RowBox[{"s31zz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31yz", " ", 
                "\[Rho]21z"}], "+", 
               RowBox[{"s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s20x", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{"s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s20z", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s10z", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s11xz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s20z", " ", "s31xz"}], "+", 
                  RowBox[{"s20x", " ", "s31zz"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]20"}], 
                  "-", 
                  RowBox[{"\[ImaginaryI]", " ", "s20y", " ", "\[Rho]31z"}]}], 
                 ")"}]}], "+", 
               RowBox[{"s11zz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s20x", " ", "s31xz"}], "+", 
                  RowBox[{"2", " ", "s20y", " ", "s31yz"}], "-", 
                  RowBox[{"s20z", " ", "s31zz"}], "-", 
                  RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["q3x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "+", 
               RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "-", 
               RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "-", 
               RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "-", 
               RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "+", 
               RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "-", 
               RowBox[{"s10y", " ", "s21zz", " ", "s31zz"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s20x", " ", "s31zz", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{"s31yz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{"s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{"s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s20y", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s10y", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
               RowBox[{"s11yz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s20y", " ", "s31yz"}], "+", 
                  RowBox[{"s20z", " ", "s31zz"}], "-", 
                  RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}], "-", 
               RowBox[{"s11xz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s20x", " ", "s31yz"}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"s31zz", " ", "\[Rho]20"}], "-", 
                    RowBox[{"s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q3y", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s10x"}], " ", "s21yz", " ", "s31xz"}], "-", 
               RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "+", 
               RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s31xz", " ", "\[Rho]20"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s20x", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{"s11xz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s20y", " ", "s31xz"}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "s31zz"}], " ", "\[Rho]20"}], "+", 
                    RowBox[{"s20z", " ", "\[Rho]31z"}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"q3x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"q3z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s11zz", " ", "s20y", " ", "s31xz"}], "-", 
                  RowBox[{"s11yz", " ", "s20z", " ", "s31xz"}], "-", 
                  RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "+", 
                  RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "+", 
                  RowBox[{"s11yz", " ", "s20x", " ", "s31zz"}], "-", 
                  RowBox[{"s11xz", " ", "s20y", " ", "s31zz"}], "-", 
                  RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "+", 
                  RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s21xz", " ", "s31xz", " ", 
                   "\[Rho]10"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31yz", " ", 
                   "\[Rho]10"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s21zz", " ", "s31zz", " ", 
                   "\[Rho]10"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s20x", " ", "s31xz", " ", 
                   "\[Rho]11z"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s20y", " ", "s31yz", " ", 
                   "\[Rho]11z"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s20z", " ", "s31zz", " ", 
                   "\[Rho]11z"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11xz", " ", "s31xz", " ", 
                   "\[Rho]20"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s31yz", " ", 
                   "\[Rho]20"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11zz", " ", "s31zz", " ", 
                   "\[Rho]20"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s10x", " ", "s31xz", " ", 
                   "\[Rho]21z"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31yz", " ", 
                   "\[Rho]21z"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s10z", " ", "s31zz", " ", 
                   "\[Rho]21z"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s20y", " ", 
                   "\[Rho]31z"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s21yz", " ", 
                   "\[Rho]31z"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Rho]11z", " ", 
                   "\[Rho]20", " ", "\[Rho]31z"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Rho]10", " ", 
                   "\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
               RowBox[{"q3y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "s11yz"}], " ", "s20y", " ", "s31xz"}], "-", 
                  RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "-", 
                  RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "+", 
                  RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "+", 
                  RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "+", 
                  RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31yz"}], "-", 
                  RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "+", 
                  RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "+", 
                  RowBox[{"s10x", " ", "s21zz", " ", "s31zz"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", 
                   "\[Rho]10"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s20y", " ", "s31zz", " ", 
                   "\[Rho]11z"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s31yz", " ", 
                   "\[Rho]20"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11yz", " ", "s31zz", " ", 
                   "\[Rho]20"}], "+", 
                  RowBox[{"s31xz", " ", "\[Rho]11z", " ", "\[Rho]20"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
                   "\[Rho]21z"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s10y", " ", "s31zz", " ", 
                   "\[Rho]21z"}], "-", 
                  RowBox[{"s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11zz", " ", "s20y", " ", 
                   "\[Rho]31z"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11yz", " ", "s20z", " ", 
                   "\[Rho]31z"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
                   "\[Rho]31z"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", 
                   "\[Rho]31z"}], "+", 
                  RowBox[{"s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "-", 
                  RowBox[{"s20x", " ", "\[Rho]11z", " ", "\[Rho]31z"}], "-", 
                  RowBox[{"s10x", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
                  RowBox[{"s11xz", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"s20x", " ", "s31xz"}], "-", 
                    RowBox[{"2", " ", "s20y", " ", "s31yz"}], "-", 
                    RowBox[{"s20z", " ", "s31zz"}], "+", 
                    RowBox[{"\[Rho]20", " ", "\[Rho]31z"}]}], ")"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.4495878020346994`*^9, 3.4495878301673574`*^9}, {
  3.449595910213353*^9, 3.4495959119637337`*^9}, {3.4495960633716726`*^9, 
  3.449596063512328*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"(*", 
    RowBox[{"Simplification", " ", "proceeds", " ", "below"}], " ", "*)"}], 
   "\[IndentingNewLine]"}],
  FontFamily->"Kaufmann",
  FontSize->26,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.4495881494096727`*^9, 3.449588179573064*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"unlike", " ", "for", " ", "the", " ", "D", " ", "term"}], ",", 
    " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "I", " ", "will", " ", "try", " ", "to", " ", "work", " ", "on", " ", 
       "the", " ", "whole", " ", "double", " ", "exchange", " ", "piece", " ",
        "at", " ", "once", " ", "and", " ", "see", " ", "if", " ", 
       "Mathematica", " ", "can", " ", "handle", " ", "it"}], " ", "..."}], 
     "if", " ", "not", " ", "I", " ", "will", " ", "revert", " ", "back", " ",
      "to", " ", "treating", " ", "the", " ", "four", " ", "parts", " ", "of",
      " ", "the", " ", "double", " ", "exchange", " ", "separately"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[IndentingNewLine]", 
      RowBox[{
      "The", " ", "general", " ", "technique", " ", "followed", " ", "is", 
       " ", "\[IndentingNewLine]", "1.", " ", "identify", " ", "the", " ", 
       "group", " ", "of", " ", "vectors", " ", "appearing", " ", "in", " ", 
       "each", " ", "set", " ", "of", " ", "terms", " ", 
       "\[IndentingNewLine]", "2.", " ", "write", " ", "the", " ", "most", 
       " ", "general", " ", "scalar", " ", "expression", " ", "combining", 
       " ", "the", " ", "vectors", " ", "in", " ", "the", " ", "groups", " ", 
       "\[IndentingNewLine]", "The", " ", "eight", " ", "groups", " ", "are", 
       " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho10", ",", " ", "rho11z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s10", ",", "s11z"}], ")"}]}], " ", "}"}], "    ", 
        "\[CircleTimes]", "   ", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho20", ",", " ", "rho21z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s20", ",", "s21z"}], ")"}]}], " ", "}"}], "   ", 
        "\[CircleTimes]", "   ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho20", ",", " ", "rho21z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s20", ",", "s21z"}], ")"}]}], "}"}]}]}], "}"}], 
     "\[IndentingNewLine]", "representing", " ", "each", " ", "group", " ", 
     "by", " ", "a", " ", "bit"}], ",", " ", 
    RowBox[{"we", " ", "have", " ", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", "|", "1"}], "}"}], " ", "\[CircleTimes]", "  ", 
       RowBox[{"{", 
        RowBox[{"0", " ", "|", " ", "1"}], "}"}], " ", "\[CircleTimes]", "  ", 
       RowBox[{"{", 
        RowBox[{"0", "|", "1"}], "}"}]}], "}"}], "\[IndentingNewLine]", 
     "Hence", " ", "\[IndentingNewLine]", "000", "\[IndentingNewLine]", "001",
      "\[IndentingNewLine]", "010", "\[IndentingNewLine]", "011", 
     "\[IndentingNewLine]", "100", "\[IndentingNewLine]", "101", 
     "\[IndentingNewLine]", "110", "\[IndentingNewLine]", "111", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "Done", " ", "exactly", 
     " ", "in", " ", "this", " ", "order"}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "000"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart2Ass000", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart2", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4495882055167055`*^9, 3.449588211143038*^9}, {
  3.449596074686634*^9, 3.449596077843571*^9}, {3.4495961137263775`*^9, 
  3.4495961161800365`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q3x", "2"], "+", 
       SuperscriptBox["q3y", "2"]}], ")"}]}], "-", 
    RowBox[{"2", " ", "q2x", " ", "q2z", " ", "q3x", " ", "q3z"}], "-", 
    RowBox[{"2", " ", "q2y", " ", "q3y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2x", " ", "q3x"}], "+", 
       RowBox[{"q2z", " ", "q3z"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q3x", "2"], "+", 
       SuperscriptBox["q3z", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q3y", "2"], "+", 
       SuperscriptBox["q3z", "2"]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Rho]11z", " ", "\[Rho]20"}], "-", 
    RowBox[{"\[Rho]10", " ", "\[Rho]21z"}]}], ")"}], " ", 
  "\[Rho]31z"}]], "Output",
 CellChangeTimes->{3.4495882223957014`*^9, 3.449588475876197*^9, 
  3.4495960919560165`*^9, 3.449596187195486*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientList000", "=", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFCRpart2Ass000", "-", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a1", "  ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], "  ", "\[Rho]11z", " ", 
         "\[Rho]20", "  ", "\[Rho]31z"}], "   ", "+", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"a2", "  ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], "  ", "\[Rho]11z", " ", 
         "\[Rho]20", "  ", "\[Rho]31z"}], " ", "+", " ", 
        "\[IndentingNewLine]", " ", 
        RowBox[{"a3", " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", "\[Rho]10", " ", "\[Rho]21z",
          " ", "\[Rho]31z"}], " ", "+", "\[IndentingNewLine]", 
        RowBox[{"a4", " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", "\[Rho]10", " ", "\[Rho]21z",
          " ", "\[Rho]31z"}]}], " ", "\[IndentingNewLine]", ")"}]}], 
     "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449588235836384*^9, 3.44958824080631*^9}, {
  3.449596104489993*^9, 3.449596107209335*^9}, {3.449596192212202*^9, 
  3.4495963319144697`*^9}, {3.449596417589359*^9, 3.449596417948812*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a1", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a2", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a3", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a4", "\[Rule]", 
     FractionBox["1", "8"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.449596410712863*^9, 3.449596418839631*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "001"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart2Ass001", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart2", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4495881354063573`*^9, 3.4495881389853296`*^9}, {
  3.4495882859576244`*^9, 3.449588295366102*^9}, {3.449596424981592*^9, 
  3.4495964302014775`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2x", " ", "q3x"}], "+", 
    RowBox[{"q2y", " ", "q3y"}], "+", 
    RowBox[{"q2z", " ", "q3z"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "q2z"}], " ", "q3y", " ", "s31xz"}], "+", 
    RowBox[{"q2y", " ", "q3z", " ", "s31xz"}], "+", 
    RowBox[{"q2z", " ", "q3x", " ", "s31yz"}], "-", 
    RowBox[{"q2x", " ", "q3z", " ", "s31yz"}], "-", 
    RowBox[{"q2y", " ", "q3x", " ", "s31zz"}], "+", 
    RowBox[{"q2x", " ", "q3y", " ", "s31zz"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"\[Rho]11z", " ", "\[Rho]20"}], "-", 
    RowBox[{"\[Rho]10", " ", "\[Rho]21z"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.449588298241783*^9, 3.44958847848614*^9, 
  3.4495964324519672`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientList001", "=", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFCRpart2Ass001", "-", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a5", "  ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], 
         "\[Rho]11z", " ", "\[Rho]20"}], "   ", "+", " ", 
        RowBox[{"a6", " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
         "\[Rho]10", " ", "\[Rho]21z"}]}], " ", "\[IndentingNewLine]", 
       ")"}]}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.44958848551892*^9, 3.4495884884883156`*^9}, {
  3.4495964436731586`*^9, 3.4495965694661503`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a5", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a6", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4495965904238343`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "010"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart2Ass010", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart2", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449432725679914*^9, 3.4494327811925893`*^9}, {
   3.449485693*^9, 3.4494857023125*^9}, {3.4495079608682017`*^9, 
   3.4495079736367683`*^9}, {3.449509461170761*^9, 3.449509463436923*^9}, 
   3.449588322403753*^9, {3.4495883665860877`*^9, 3.4495883681333294`*^9}, {
   3.4495965968158503`*^9, 3.449596610365673*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2x", " ", "q3x"}], "+", 
    RowBox[{"q2y", " ", "q3y"}], "+", 
    RowBox[{"q2z", " ", "q3z"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3y"}], " ", "s21xz", " ", "\[Rho]10"}], "+", 
       RowBox[{"q3x", " ", "s21yz", " ", "\[Rho]10"}], "+", 
       RowBox[{"q3y", " ", "s20x", " ", "\[Rho]11z"}], "-", 
       RowBox[{"q3x", " ", "s20y", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", "s21xz", " ", "\[Rho]10"}], "-", 
       RowBox[{"q3x", " ", "s21zz", " ", "\[Rho]10"}], "-", 
       RowBox[{"q3z", " ", "s20x", " ", "\[Rho]11z"}], "+", 
       RowBox[{"q3x", " ", "s20z", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3z"}], " ", "s21yz", " ", "\[Rho]10"}], "+", 
       RowBox[{"q3y", " ", "s21zz", " ", "\[Rho]10"}], "+", 
       RowBox[{"q3z", " ", "s20y", " ", "\[Rho]11z"}], "-", 
       RowBox[{"q3y", " ", "s20z", " ", "\[Rho]11z"}]}], ")"}]}]}], ")"}], 
  " ", "\[Rho]31z"}]], "Output",
 CellChangeTimes->{3.449588374963071*^9, 3.4495966128505883`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientList010", "=", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFCRpart2Ass010", "-", 
      RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a7", "  ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], "\[Rho]30",
          "  ", "\[Rho]10"}], "     ", "+", 
        RowBox[{"a8", "  ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], 
         "\[Rho]31z", "  ", "\[Rho]10"}], "     ", "+", " ", 
        RowBox[{"a9", "  ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], 
         "\[Rho]30", "  ", "\[Rho]11z"}], " ", "+", 
        RowBox[{"a10", "  ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], 
         "\[Rho]31z", "  ", "\[Rho]11z"}]}], "       ", "\[IndentingNewLine]",
        "\[IndentingNewLine]", ")"}]}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4495885065860033`*^9, 3.449588510321191*^9}, {
  3.4495966246187735`*^9, 3.4495968687656384`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a10", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
    RowBox[{"a7", "\[Rule]", "0"}], ",", 
    RowBox[{"a8", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a9", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449596876736122*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "011"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart2Ass011", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart2", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449432790335262*^9, 3.4494328656958885`*^9}, {
  3.449485706926282*^9, 3.449485712198704*^9}, {3.449508107183155*^9, 
  3.4495081118092203`*^9}, {3.449509476299343*^9, 3.4495094778465843`*^9}, {
  3.4495885226676264`*^9, 3.4495885252775693`*^9}, {3.4495969080398073`*^9, 
  3.4495969120250497`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
          RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s20x", " ", "s31xz"}], "+", 
             RowBox[{"s20z", " ", "s31zz"}]}], ")"}], " ", "\[Rho]11z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s31zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s21xz"}], " ", "\[Rho]10"}], "+", 
             RowBox[{"s20x", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20x", " ", "s31xz"}], "+", 
                RowBox[{"s20y", " ", "s31yz"}]}], ")"}], " ", "\[Rho]11z"}]}],
             ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s21xz"}], " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s20x", " ", "s31yz", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s21zz"}], " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21yz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s20z", " ", "s31yz", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s20y", " ", "s31zz", " ", "\[Rho]11z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
          RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s20x", " ", "s31xz"}], "+", 
             RowBox[{"s20y", " ", "s31yz"}]}], ")"}], " ", "\[Rho]11z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", "s31zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s21yz"}], " ", "\[Rho]10"}], "+", 
             RowBox[{"s20y", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s21zz"}], " ", "s31xz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21xz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s20z", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s20x", " ", "s31zz", " ", "\[Rho]11z"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s21yz"}], " ", "s31xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s20y", " ", "s31xz", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
          RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s20x", " ", "s31xz"}], "+", 
             RowBox[{"s20z", " ", "s31zz"}]}], ")"}], " ", "\[Rho]11z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s31yz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s21zz"}], " ", "\[Rho]10"}], "+", 
             RowBox[{"s20z", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s21yz"}], " ", "s31xz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21xz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s20y", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s20x", " ", "s31yz", " ", "\[Rho]11z"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s21zz"}], " ", "s31xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s20z", " ", "s31xz", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", "s31zz", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21yz", " ", "\[Rho]10"}], "-", 
          RowBox[{"s20y", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", "s31yz", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s21xz", " ", "\[Rho]10"}], "+", 
          RowBox[{"q3z", " ", "s21zz", " ", "\[Rho]10"}], "-", 
          RowBox[{"q3x", " ", "s20x", " ", "\[Rho]11z"}], "-", 
          RowBox[{"q3z", " ", "s20z", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s31zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s21xz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s20x", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "s21xz", " ", "s31xz", " ", 
              "\[Rho]10"}], "-", 
             RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"2", " ", "s20x", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", "s31zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s21xz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s20x", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", "s31xz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", "s21yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"q3z", " ", "s21zz", " ", "\[Rho]10"}], "-", 
             RowBox[{"q3y", " ", "s20y", " ", "\[Rho]11z"}], "-", 
             RowBox[{"q3z", " ", "s20z", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", "s31zz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s21yz", " ", "\[Rho]10"}], "-", 
                RowBox[{"s20y", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s21xz"}], " ", "s31xz", " ", "\[Rho]10"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], 
                "-", 
                RowBox[{"s21zz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
                RowBox[{"s20x", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
                RowBox[{"2", " ", "s20y", " ", "s31yz", " ", "\[Rho]11z"}], 
                "+", 
                RowBox[{"s20z", " ", "s31zz", " ", "\[Rho]11z"}]}], ")"}]}]}],
             ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", "s31yz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s21xz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s20x", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "s31xz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", "s21yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"q3z", " ", "s21zz", " ", "\[Rho]10"}], "-", 
             RowBox[{"q3y", " ", "s20y", " ", "\[Rho]11z"}], "-", 
             RowBox[{"q3z", " ", "s20z", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", "s31yz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s21zz", " ", "\[Rho]10"}], "-", 
                RowBox[{"s20z", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s21xz"}], " ", "s31xz", " ", "\[Rho]10"}], "-", 
                RowBox[{"s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], 
                "+", 
                RowBox[{"s20x", " ", "s31xz", " ", "\[Rho]11z"}], "+", 
                RowBox[{"s20y", " ", "s31yz", " ", "\[Rho]11z"}], "+", 
                RowBox[{"2", " ", "s20z", " ", "s31zz", " ", "\[Rho]11z"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.44958852732489*^9, 3.4495890078043923`*^9, 
  3.4495969166979413`*^9, 3.4495977902161026`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "split", " ", "into", " ", "one", " ", "containing", " ", "rho10", " ", 
    "and", " ", "anpther", " ", "rho11z"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"V3NDoubleExchangeHFCRpart2Ass011part1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"V3NDoubleExchangeHFCRpart2Ass011", ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{"\[Rho]11z", "\[Equal]", "0"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4495970867505617`*^9, 3.449597148779681*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s21xz", " ", "s31xz"}], "+", 
          RowBox[{"q3z", " ", "s21yz", " ", "s31yz"}], "-", 
          RowBox[{"q3x", " ", "s21xz", " ", "s31zz"}]}], ")"}]}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s21xz", " ", "s31yz"}], "+", 
          RowBox[{"q3z", " ", "s21zz", " ", "s31yz"}], "+", 
          RowBox[{"q3z", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21xz", " ", "s31xz"}], "+", 
          RowBox[{"s21zz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21xz", " ", "s31xz"}], "+", 
          RowBox[{"s21yz", " ", "s31yz"}]}], ")"}]}], "-", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s21zz", " ", "s31xz"}], "+", 
          RowBox[{"q3x", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"q3y", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3y"}], " ", "s21yz", " ", "s31xz"}], "+", 
          RowBox[{"q3x", " ", "s21yz", " ", "s31yz"}], "+", 
          RowBox[{"q3x", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3y"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s21yz", " ", "s31xz"}], "+", 
          RowBox[{"q3x", " ", "s21xz", " ", "s31yz"}], "+", 
          RowBox[{"q3z", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21xz", " ", "s31xz"}], "+", 
          RowBox[{"s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", "s21zz", " ", "s31xz"}], "+", 
          RowBox[{"q3x", " ", "s21yz", " ", "s31yz"}], "+", 
          RowBox[{"q3x", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s21xz"}], "+", 
          RowBox[{"q3z", " ", "s21zz"}]}], ")"}], " ", "s31yz"}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", "s21yz", " ", "s31zz"}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "q3z", " ", "s21xz", " ", "s31xz"}], "+", 
          RowBox[{"q3z", " ", "s21yz", " ", "s31yz"}], "-", 
          RowBox[{"q3x", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"q3z", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", "s21yz"}], "+", 
             RowBox[{"q3z", " ", "s21zz"}]}], ")"}], " ", "s31xz"}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", "s21xz", " ", "s31yz"}], "-", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"q3y", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"q3z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "q3y", " ", "s21zz", " ", "s31zz"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", "s21yz"}], "+", 
             RowBox[{"q3z", " ", "s21zz"}]}], ")"}], " ", "s31xz"}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", "s21xz", " ", "s31zz"}], "-", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "q3z", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"q3y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"q3z", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Rho]10"}]], "Output",
 CellChangeTimes->{3.449597152639896*^9, 3.4495977922790513`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.449597355840353*^9, 3.4495973624042807`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"note", " ", "that", " ", "no", " ", "s20"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"s30", " ", "occur"}], " ", "..."}], "so", " ", "do", " ", 
     "not", " ", "including", " ", "them", " ", "is", " ", "unnecessary"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"CoefficientList010part1", "=", 
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
      "V3NDoubleExchangeHFCRpart2Ass011part1", "-", "\[IndentingNewLine]", 
       RowBox[{"(", "\[IndentingNewLine]", "  ", 
        RowBox[{
         RowBox[{"a11", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s21z", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a12", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a13", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s21z", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a14", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a15", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s21z"}], ")"}], "\[Rho]10"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a16", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a17", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], 
          "\[Rho]10"}]}], " ", "\[IndentingNewLine]", ")"}]}], "\[Equal]", 
      "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
       "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",",
        "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
       ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
       "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
       "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.449597171190807*^9, 3.4495972018380995`*^9}, {
  3.449597241174782*^9, 3.449597524001937*^9}, {3.4495975835773973`*^9, 
  3.4495977788855124`*^9}, {3.4495978845647535`*^9, 3.4495978846585236`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a11", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a12", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a13", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a14", "\[Rule]", "0"}], ",", 
    RowBox[{"a15", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a16", "\[Rule]", "0"}], ",", 
    RowBox[{"a17", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4495977841679115`*^9, 3.449597891316222*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3NDoubleExchangeHFCRpart2Ass011part2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
   "V3NDoubleExchangeHFCRpart2Ass011", " ", "-", " ", 
    "V3NDoubleExchangeHFCRpart2Ass011part1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449597912992813*^9, 3.449597931403068*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s20x", " ", "s31xz"}], "+", 
          RowBox[{"q3z", " ", "s20y", " ", "s31yz"}], "-", 
          RowBox[{"q3x", " ", "s20x", " ", "s31zz"}]}], ")"}]}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s20x", " ", "s31yz"}], "+", 
          RowBox[{"q3z", " ", "s20z", " ", "s31yz"}], "+", 
          RowBox[{"q3z", " ", "s20y", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s20x", " ", "s31xz"}], "+", 
          RowBox[{"s20z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s20x", " ", "s31xz"}], "+", 
          RowBox[{"s20y", " ", "s31yz"}]}], ")"}]}], "-", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s20z", " ", "s31xz"}], "+", 
          RowBox[{"q3x", " ", "s20x", " ", "s31zz"}], "+", 
          RowBox[{"q3y", " ", "s20y", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3y"}], " ", "s20y", " ", "s31xz"}], "+", 
          RowBox[{"q3x", " ", "s20y", " ", "s31yz"}], "+", 
          RowBox[{"q3x", " ", "s20z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3y"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s20y", " ", "s31xz"}], "+", 
          RowBox[{"q3x", " ", "s20x", " ", "s31yz"}], "+", 
          RowBox[{"q3z", " ", "s20z", " ", "s31yz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s20x", " ", "s31xz"}], "+", 
          RowBox[{"s20z", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", "s20z", " ", "s31xz"}], "+", 
          RowBox[{"q3x", " ", "s20y", " ", "s31yz"}], "+", 
          RowBox[{"q3x", " ", "s20z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s20x"}], "+", 
          RowBox[{"q3z", " ", "s20z"}]}], ")"}], " ", "s31yz"}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", "s20y", " ", "s31zz"}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "q3z", " ", "s20x", " ", "s31xz"}], "+", 
          RowBox[{"q3z", " ", "s20y", " ", "s31yz"}], "-", 
          RowBox[{"q3x", " ", "s20x", " ", "s31zz"}], "+", 
          RowBox[{"q3z", " ", "s20z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", "s20y"}], "+", 
             RowBox[{"q3z", " ", "s20z"}]}], ")"}], " ", "s31xz"}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", "s20x", " ", "s31yz"}], "-", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", "s20x", " ", "s31xz"}], "+", 
             RowBox[{"q3y", " ", "s20y", " ", "s31yz"}], "-", 
             RowBox[{"q3z", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "q3y", " ", "s20z", " ", "s31zz"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", "s20y"}], "+", 
             RowBox[{"q3z", " ", "s20z"}]}], ")"}], " ", "s31xz"}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", "s20x", " ", "s31zz"}], "-", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", "s20x", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "q3z", " ", "s20y", " ", "s31yz"}], "-", 
             RowBox[{"q3y", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"q3z", " ", "s20z", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Rho]11z"}]], "Output",
 CellChangeTimes->{3.449597932606455*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"note", " ", "that", " ", "no", " ", "s20"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"s30", " ", "occur"}], " ", "..."}], "so", " ", "do", " ", 
         "not", " ", "including", " ", "them", " ", "is", " ", 
         "unnecessary"}], "..."}], " ", "index", " ", "of", " ", "the", " ", 
       "coefficients", " ", "changed", " ", "later", " ", "on"}], " ", 
      "..."}], "that", " ", "is", " ", "why", " ", "the", " ", "number", " ", 
     "starts", " ", "from", " ", "66", " ", "instead", " ", "of", " ", 
     "18"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"CoefficientList010part2", "=", 
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
      "V3NDoubleExchangeHFCRpart2Ass011part2", "-", "\[IndentingNewLine]", 
       RowBox[{"(", "\[IndentingNewLine]", "  ", 
        RowBox[{
         RowBox[{"a66", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s20", ".", "s31z"}], ")"}], "\[Rho]11z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a67", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s20"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]11z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a68", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s20", ".", "s31z"}], ")"}], "\[Rho]11z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a69", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s20"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]11z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a70", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s20"}], ")"}], "\[Rho]11z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a71", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s20"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]11z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a72", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], 
          "\[Rho]11z"}]}], " ", "\[IndentingNewLine]", ")"}]}], "\[Equal]", 
      "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
       "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",",
        "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
       ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
       "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
       "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.449597171190807*^9, 3.4495972018380995`*^9}, {
  3.449597241174782*^9, 3.449597524001937*^9}, {3.4495975835773973`*^9, 
  3.4495977788855124`*^9}, {3.4495978845647535`*^9, 3.4495978846585236`*^9}, {
  3.4495979431868815`*^9, 3.449597991494266*^9}, {3.4496006684758*^9, 
  3.4496006695541596`*^9}, {3.4496007263165083`*^9, 3.44960079272158*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a66", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a67", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a68", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a69", "\[Rule]", "0"}], ",", 
    RowBox[{"a70", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a71", "\[Rule]", "0"}], ",", 
    RowBox[{"a72", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4495979947606015`*^9, 3.4496007440234857`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "100"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart2Ass100", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart2", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4495889479789042`*^9, 3.4495889685302505`*^9}, {
  3.4495980040594997`*^9, 3.4495980075758896`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2x", " ", "q3x"}], "+", 
    RowBox[{"q2y", " ", "q3y"}], "+", 
    RowBox[{"q2z", " ", "q3z"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3y"}], " ", "s11xz", " ", "\[Rho]20"}], "+", 
       RowBox[{"q3x", " ", "s11yz", " ", "\[Rho]20"}], "+", 
       RowBox[{"q3y", " ", "s10x", " ", "\[Rho]21z"}], "-", 
       RowBox[{"q3x", " ", "s10y", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", "s11xz", " ", "\[Rho]20"}], "-", 
       RowBox[{"q3x", " ", "s11zz", " ", "\[Rho]20"}], "-", 
       RowBox[{"q3z", " ", "s10x", " ", "\[Rho]21z"}], "+", 
       RowBox[{"q3x", " ", "s10z", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3z"}], " ", "s11yz", " ", "\[Rho]20"}], "+", 
       RowBox[{"q3y", " ", "s11zz", " ", "\[Rho]20"}], "+", 
       RowBox[{"q3z", " ", "s10y", " ", "\[Rho]21z"}], "-", 
       RowBox[{"q3y", " ", "s10z", " ", "\[Rho]21z"}]}], ")"}]}]}], ")"}], 
  " ", "\[Rho]31z"}]], "Output",
 CellChangeTimes->{{3.44958895866873*^9, 3.4495889693741837`*^9}, {
   3.4495890058821115`*^9, 3.449589018619176*^9}, 3.44959800962321*^9, 
   3.4495983462895174`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientList100", "=", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFCRpart2Ass100", "-", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"a18", "   ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], 
          "\[Rho]20", "  ", "\[Rho]31z"}], "  ", "+", " ", 
         RowBox[{"a19", "  ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], 
          "\[Rho]21z", "  ", "\[Rho]31z"}]}], "  ", "\[IndentingNewLine]", 
        ")"}]}]}], "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4495890262770433`*^9, 3.449589029762154*^9}, {
  3.449598349524762*^9, 3.4495985509695206`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a18", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a19", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.4495985240091505`*^9, 3.4495985536577435`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "101"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart2Ass101", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart2", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494865543653603`*^9, 3.44948659104088*^9}, {
  3.4495091069740343`*^9, 3.4495091124753017`*^9}, {3.4495094996642494`*^9, 
  3.449509502039812*^9}, {3.4495890409051323`*^9, 3.4495890437338543`*^9}, {
  3.449598563660431*^9, 3.4495985669113045`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11xz"}], " ", "s31xz", " ", "\[Rho]20"}], "+", 
          RowBox[{"s11zz", " ", "s31zz", " ", "\[Rho]20"}], "+", 
          RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
          RowBox[{"s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s31zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s10x", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11xz"}], " ", "s31xz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s10y", " ", "s31yz", " ", "\[Rho]21z"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s31yz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s10x", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s31yz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11yz", " ", "s31zz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s10z", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s10y", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", "s31yz", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11zz"}], " ", "\[Rho]20"}], "+", 
          RowBox[{"s10z", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "s11yz", " ", "s31xz", " ", "\[Rho]20"}], "+", 
          RowBox[{"s11xz", " ", "s31yz", " ", "\[Rho]20"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s10y", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s31yz"}]}], ")"}], " ", "\[Rho]21z"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11yz"}], " ", "s31zz", " ", "\[Rho]20"}], "+", 
          RowBox[{"s10y", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
          RowBox[{"s11yz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s31zz"}]}], ")"}], " ", "\[Rho]21z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s11zz", " ", "s31xz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11xz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s10x", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "s11xz", " ", "s31xz", " ", 
              "\[Rho]20"}], "+", 
             RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11zz", " ", "s31zz", " ", "\[Rho]20"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s10y", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
          RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "-", 
          RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
          RowBox[{"s10y", " ", "s31yz", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", "s31zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s10y", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s31xz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11xz", " ", "s31zz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s10z", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s10x", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", "s31xz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s10y", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11yz"}], " ", "s31yz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11zz", " ", "s31zz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s10y", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
          RowBox[{"s11zz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
          RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
          RowBox[{"s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s31yz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s10z", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11yz"}], " ", "s31xz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11xz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s10y", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s10x", " ", "s31yz", " ", "\[Rho]21z"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s31xz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s10z", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11zz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s10y", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", "s31xz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "\[Rho]20"}], "+", 
             RowBox[{"s10z", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s31xz", " ", "\[Rho]20"}], "+", 
             RowBox[{"2", " ", "s11xz", " ", "s31yz", " ", "\[Rho]20"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s10y", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s10x", " ", "s31yz"}]}], ")"}], " ", 
              "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11xz"}], " ", "s31zz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s10x", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s31xz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11xz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s10z", " ", "s31xz"}], "+", 
                RowBox[{"s10x", " ", "s31zz"}]}], ")"}], " ", "\[Rho]21z"}]}],
             ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "s11zz", " ", "s31yz", " ", "\[Rho]20"}], 
                "+", 
                RowBox[{"s11yz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
                RowBox[{"2", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}], 
                "-", 
                RowBox[{"s10y", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}], 
             "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "-", 
                RowBox[{"2", " ", "s11yz", " ", "s31yz", " ", "\[Rho]20"}], 
                "+", 
                RowBox[{"s11zz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
                RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
                RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}], 
                "-", 
                RowBox[{"s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}]}],
             ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11yz"}], " ", "s31xz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s10y", " ", "s31xz", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11xz"}], " ", "s31yz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s10x", " ", "s31yz", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11yz"}], " ", "s31xz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11xz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
             RowBox[{"s10y", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s10x", " ", "s31yz", " ", "\[Rho]21z"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s31xz", " ", "\[Rho]20"}], "+", 
             RowBox[{"2", " ", "s11xz", " ", "s31zz", " ", "\[Rho]20"}], "-", 
             RowBox[{"s10z", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11zz", " ", "s31yz", " ", "\[Rho]20"}], "+", 
                RowBox[{"2", " ", "s11yz", " ", "s31zz", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{"s10z", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
                RowBox[{"2", " ", "s10y", " ", "s31zz", " ", "\[Rho]21z"}]}], 
               ")"}]}], "+", 
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11xz", " ", "s31xz", " ", "\[Rho]20"}], "+", 
                RowBox[{"s11yz", " ", "s31yz", " ", "\[Rho]20"}], "-", 
                RowBox[{"2", " ", "s11zz", " ", "s31zz", " ", "\[Rho]20"}], 
                "-", 
                RowBox[{"s10x", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
                RowBox[{"s10y", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
                RowBox[{"2", " ", "s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4495890463750367`*^9, 3.4495985731004677`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "split", " ", "into", " ", "one", " ", "containing", " ", "rho20", " ", 
    "and", " ", "anpther", " ", "rho21z"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"V3NDoubleExchangeHFCRpart2Ass101part1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"V3NDoubleExchangeHFCRpart2Ass101", ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{"\[Rho]21z", "\[Equal]", "0"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4495986143146687`*^9, 3.449598633679247*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3y"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s11yz", " ", "s31xz"}], "+", 
          RowBox[{"q3x", " ", "s11xz", " ", "s31yz"}], "-", 
          RowBox[{"q3z", " ", "s11zz", " ", "s31yz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", "s31xz"}], "-", 
          RowBox[{"s11zz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s11zz", " ", "s31xz"}], "+", 
          RowBox[{"q3x", " ", "s11yz", " ", "s31yz"}], "-", 
          RowBox[{"q3x", " ", "s11zz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", "s31xz"}], "-", 
          RowBox[{"s11yz", " ", "s31yz"}]}], ")"}]}], "-", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s11zz", " ", "s31xz"}], "+", 
          RowBox[{"q3x", " ", "s11xz", " ", "s31zz"}], "-", 
          RowBox[{"q3y", " ", "s11yz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", "s11yz", " ", "s31xz"}], "-", 
          RowBox[{"q3x", " ", "s11yz", " ", "s31yz"}], "+", 
          RowBox[{"q3x", " ", "s11zz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q3z", "2"]}], " ", "s11zz", " ", "s31yz"}], "+", 
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "s11yz", " ", "s31xz"}], "+", 
          RowBox[{"s11xz", " ", "s31yz"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", "s11yz", " ", "s31zz"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s31yz"}], "+", 
          RowBox[{"s11yz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "q3z", " ", "s11xz", " ", "s31xz"}], "+", 
          RowBox[{"2", " ", "q3x", " ", "s11zz", " ", "s31xz"}], "+", 
          RowBox[{"q3z", " ", "s11yz", " ", "s31yz"}], "+", 
          RowBox[{"q3x", " ", "s11xz", " ", "s31zz"}], "+", 
          RowBox[{"q3z", " ", "s11zz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", "s11xz", " ", "s31xz"}], "+", 
          RowBox[{"q3z", " ", "s11yz", " ", "s31yz"}], "+", 
          RowBox[{"q3x", " ", "s11xz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11xz"}], " ", "s31xz"}], "+", 
          RowBox[{"s11zz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s11xz", " ", "s31yz"}], "-", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
     "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["q3y", "2"]}], " ", "s11yz", " ", "s31xz"}], "-", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", "s11xz", " ", "s31yz"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s31xz"}], "+", 
             RowBox[{"s11xz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s11xz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", "s11xz", " ", "s31xz"}], "+", 
             RowBox[{"q3y", " ", "s11yz", " ", "s31yz"}], "+", 
             RowBox[{"q3z", " ", "s11zz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "q3z", " ", "s11yz", " ", "s31zz"}], "-", 
             RowBox[{"2", " ", "q3y", " ", "s11zz", " ", "s31zz"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["q3z", "2"]}], " ", "s11zz", " ", "s31xz"}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s11xz", " ", "s31yz"}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", "s11xz", " ", "s31zz"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s31xz"}], "+", 
             RowBox[{"s11xz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", "s11xz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "q3z", " ", "s11yz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "q3y", " ", "s11zz", " ", "s31yz"}], "+", 
             RowBox[{"q3y", " ", "s11yz", " ", "s31zz"}], "+", 
             RowBox[{"q3z", " ", "s11zz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Rho]20"}]], "Output",
 CellChangeTimes->{3.449598635679785*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"note", " ", "that", " ", "no", " ", "s10"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"s30", " ", "occur"}], " ", "..."}], "so", " ", "do", " ", 
     "not", " ", "including", " ", "them", " ", "is", " ", "unnecessary"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"CoefficientList101part1", "=", 
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
      "V3NDoubleExchangeHFCRpart2Ass101part1", "-", "\[IndentingNewLine]", 
       RowBox[{"(", "\[IndentingNewLine]", "  ", 
        RowBox[{
         RowBox[{"a20", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s11z", ".", "s31z"}], ")"}], "\[Rho]20"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a21", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]20"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a22", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s11z", ".", "s31z"}], ")"}], "\[Rho]20"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a23", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]20"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a24", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s11z"}], ")"}], "\[Rho]20"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a25", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]20"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a26", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], 
          "\[Rho]20"}]}], " ", "\[IndentingNewLine]", ")"}]}], "\[Equal]", 
      "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
       "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",",
        "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
       ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
       "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
       "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.449597171190807*^9, 3.4495972018380995`*^9}, {
  3.449597241174782*^9, 3.449597524001937*^9}, {3.4495975835773973`*^9, 
  3.4495977788855124`*^9}, {3.4495978845647535`*^9, 3.4495978846585236`*^9}, {
  3.4495987127608*^9, 3.449598730546261*^9}, {3.449598765914009*^9, 
  3.4495988092680225`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a20", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a21", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a22", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a23", "\[Rule]", "0"}], ",", 
    RowBox[{"a24", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a25", "\[Rule]", "0"}], ",", 
    RowBox[{"a26", "\[Rule]", 
     FractionBox["1", "4"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449598812003045*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3NDoubleExchangeHFCRpart2Ass101part2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
   "V3NDoubleExchangeHFCRpart2Ass101", "-", 
    "V3NDoubleExchangeHFCRpart2Ass101part1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4495988288195267`*^9, 3.4495988418382335`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3y"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s10y", " ", "s31xz"}], "+", 
          RowBox[{"q3x", " ", "s10x", " ", "s31yz"}], "-", 
          RowBox[{"q3z", " ", "s10z", " ", "s31yz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10x", " ", "s31xz"}], "-", 
          RowBox[{"s10z", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s10z", " ", "s31xz"}], "+", 
          RowBox[{"q3x", " ", "s10y", " ", "s31yz"}], "-", 
          RowBox[{"q3x", " ", "s10z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10x", " ", "s31xz"}], "-", 
          RowBox[{"s10y", " ", "s31yz"}]}], ")"}]}], "-", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s10z", " ", "s31xz"}], "+", 
          RowBox[{"q3x", " ", "s10x", " ", "s31zz"}], "-", 
          RowBox[{"q3y", " ", "s10y", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", "s10y", " ", "s31xz"}], "-", 
          RowBox[{"q3x", " ", "s10y", " ", "s31yz"}], "+", 
          RowBox[{"q3x", " ", "s10z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q3z", "2"]}], " ", "s10z", " ", "s31yz"}], "+", 
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "s10y", " ", "s31xz"}], "+", 
          RowBox[{"s10x", " ", "s31yz"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", "s10y", " ", "s31zz"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s31yz"}], "+", 
          RowBox[{"s10y", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "q3z", " ", "s10x", " ", "s31xz"}], "+", 
          RowBox[{"2", " ", "q3x", " ", "s10z", " ", "s31xz"}], "+", 
          RowBox[{"q3z", " ", "s10y", " ", "s31yz"}], "+", 
          RowBox[{"q3x", " ", "s10x", " ", "s31zz"}], "+", 
          RowBox[{"q3z", " ", "s10z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", "s10x", " ", "s31xz"}], "+", 
          RowBox[{"q3z", " ", "s10y", " ", "s31yz"}], "+", 
          RowBox[{"q3x", " ", "s10x", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s10x"}], " ", "s31xz"}], "+", 
          RowBox[{"s10z", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s10x", " ", "s31yz"}], "-", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s31zz"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["q3y", "2"]}], " ", "s10y", " ", "s31xz"}], "-", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", "s10x", " ", "s31yz"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", "s10x", " ", "s31xz"}], "+", 
             RowBox[{"q3y", " ", "s10y", " ", "s31yz"}], "+", 
             RowBox[{"q3z", " ", "s10z", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "q3z", " ", "s10y", " ", "s31zz"}], "-", 
             RowBox[{"2", " ", "q3y", " ", "s10z", " ", "s31zz"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["q3z", "2"]}], " ", "s10z", " ", "s31xz"}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31yz"}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", "s10x", " ", "s31zz"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", "s10x", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "q3z", " ", "s10y", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "q3y", " ", "s10z", " ", "s31yz"}], "+", 
             RowBox[{"q3y", " ", "s10y", " ", "s31zz"}], "+", 
             RowBox[{"q3z", " ", "s10z", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Rho]21z"}]], "Output",
 CellChangeTimes->{3.449598844635771*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"note", " ", "that", " ", "no", " ", "s11z"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"s30", " ", "occur"}], " ", "..."}], "so", " ", "do", " ", 
     "not", " ", "including", " ", "them", " ", "is", " ", "unnecessary"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"CoefficientList101part2", "=", 
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
      "V3NDoubleExchangeHFCRpart2Ass101part2", "-", "\[IndentingNewLine]", 
       RowBox[{"(", "\[IndentingNewLine]", "  ", 
        RowBox[{
         RowBox[{"a27", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s10", ".", "s31z"}], ")"}], "\[Rho]21z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a28", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]21z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a29", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s10", ".", "s31z"}], ")"}], "\[Rho]21z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a30", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]21z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a31", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s10"}], ")"}], "\[Rho]21z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a32", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]21z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a33", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], 
          "\[Rho]21z"}]}], " ", "\[IndentingNewLine]", ")"}]}], "\[Equal]", 
      "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
       "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",",
        "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
       ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
       "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
       "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.449597171190807*^9, 3.4495972018380995`*^9}, {
  3.449597241174782*^9, 3.449597524001937*^9}, {3.4495975835773973`*^9, 
  3.4495977788855124`*^9}, {3.4495978845647535`*^9, 3.4495978846585236`*^9}, {
  3.4495987127608*^9, 3.449598730546261*^9}, {3.449598765914009*^9, 
  3.4495988092680225`*^9}, {3.449598871735936*^9, 3.449598940955449*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a27", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a28", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a29", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a30", "\[Rule]", "0"}], ",", 
    RowBox[{"a31", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a32", "\[Rule]", "0"}], ",", 
    RowBox[{"a33", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449598947394431*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "110"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart2Ass110", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart2", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494867748496404`*^9, 3.449486796443509*^9}, {
  3.4494869288838167`*^9, 3.449486929947092*^9}, {3.449509527780281*^9, 
  3.4495095463471766`*^9}, {3.449589325308935*^9, 3.4495893298098855`*^9}, {
  3.449598964116926*^9, 3.449598967899023*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2x", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s20y"}], "-", 
          RowBox[{"s10y", " ", "s21yz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20z"}], "-", 
          RowBox[{"s10z", " ", "s21xz"}], "-", 
          RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20z"}], "-", 
          RowBox[{"s10z", " ", "s21xz"}], "-", 
          RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20z"}], "-", 
          RowBox[{"s10z", " ", "s21xz"}], "-", 
          RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11yz"}], " ", "s20x"}], "-", 
             RowBox[{"s11xz", " ", "s20y"}], "+", 
             RowBox[{"s10y", " ", "s21xz"}], "+", 
             RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s20y"}], "-", 
             RowBox[{"s11yz", " ", "s20z"}], "+", 
             RowBox[{"s10z", " ", "s21yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11zz"}], " ", "s20x"}], "-", 
          RowBox[{"s11xz", " ", "s20z"}], "+", 
          RowBox[{"s10z", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11xz"}], " ", "s20x"}], "-", 
          RowBox[{"s11yz", " ", "s20y"}], "+", 
          RowBox[{"s11zz", " ", "s20z"}], "+", 
          RowBox[{"s10x", " ", "s21xz"}], "+", 
          RowBox[{"s10y", " ", "s21yz"}], "-", 
          RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s20y"}], "-", 
             RowBox[{"s11yz", " ", "s20z"}], "+", 
             RowBox[{"s10z", " ", "s21yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11xz"}], " ", "s20x"}], "-", 
             RowBox[{"s11yz", " ", "s20y"}], "+", 
             RowBox[{"s11zz", " ", "s20z"}], "+", 
             RowBox[{"s10x", " ", "s21xz"}], "+", 
             RowBox[{"s10y", " ", "s21yz"}], "-", 
             RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11yz"}], " ", "s20x"}], "-", 
          RowBox[{"s11xz", " ", "s20y"}], "+", 
          RowBox[{"s10y", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11xz"}], " ", "s20x"}], "+", 
          RowBox[{"s11yz", " ", "s20y"}], "-", 
          RowBox[{"s11zz", " ", "s20z"}], "+", 
          RowBox[{"s10x", " ", "s21xz"}], "-", 
          RowBox[{"s10y", " ", "s21yz"}], "+", 
          RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s20y"}], "-", 
             RowBox[{"s11yz", " ", "s20z"}], "+", 
             RowBox[{"s10z", " ", "s21yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11xz"}], " ", "s20x"}], "+", 
             RowBox[{"s11yz", " ", "s20y"}], "-", 
             RowBox[{"s11zz", " ", "s20z"}], "+", 
             RowBox[{"s10x", " ", "s21xz"}], "-", 
             RowBox[{"s10y", " ", "s21yz"}], "+", 
             RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11yz"}], " ", "s20x"}], "-", 
          RowBox[{"s11xz", " ", "s20y"}], "+", 
          RowBox[{"s10y", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", "s20x"}], "-", 
          RowBox[{"s11yz", " ", "s20y"}], "-", 
          RowBox[{"s11zz", " ", "s20z"}], "-", 
          RowBox[{"s10x", " ", "s21xz"}], "+", 
          RowBox[{"s10y", " ", "s21yz"}], "+", 
          RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s20x"}], "-", 
             RowBox[{"s11xz", " ", "s20z"}], "+", 
             RowBox[{"s10z", " ", "s21xz"}], "+", 
             RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s20x"}], "-", 
             RowBox[{"s11yz", " ", "s20y"}], "-", 
             RowBox[{"s11zz", " ", "s20z"}], "-", 
             RowBox[{"s10x", " ", "s21xz"}], "+", 
             RowBox[{"s10y", " ", "s21yz"}], "+", 
             RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11yz"}], " ", "s20x"}], "-", 
             RowBox[{"s11xz", " ", "s20y"}], "+", 
             RowBox[{"s10y", " ", "s21xz"}], "+", 
             RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20y"}], "+", 
             RowBox[{"s11yz", " ", "s20z"}], "-", 
             RowBox[{"s10z", " ", "s21yz"}], "-", 
             RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20y"}], "+", 
             RowBox[{"s11yz", " ", "s20z"}], "-", 
             RowBox[{"s10z", " ", "s21yz"}], "-", 
             RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20y"}], "+", 
             RowBox[{"s11yz", " ", "s20z"}], "-", 
             RowBox[{"s10z", " ", "s21yz"}], "-", 
             RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11xz", " ", "s20x"}], "-", 
                RowBox[{"s10x", " ", "s21xz"}]}], ")"}]}], "+", 
             RowBox[{"q3x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s11zz"}], " ", "s20x"}], "-", 
                RowBox[{"s11xz", " ", "s20z"}], "+", 
                RowBox[{"s10z", " ", "s21xz"}], "+", 
                RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"q2x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s20x"}], "+", 
             RowBox[{"s11xz", " ", "s20y"}], "-", 
             RowBox[{"s10y", " ", "s21xz"}], "-", 
             RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s20x"}], "+", 
             RowBox[{"s11xz", " ", "s20y"}], "-", 
             RowBox[{"s10y", " ", "s21xz"}], "-", 
             RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s20x"}], "+", 
             RowBox[{"s11xz", " ", "s20y"}], "-", 
             RowBox[{"s10y", " ", "s21xz"}], "-", 
             RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s20x"}], "-", 
             RowBox[{"s11xz", " ", "s20z"}], "+", 
             RowBox[{"s10z", " ", "s21xz"}], "+", 
             RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s11zz"}], " ", "s20y"}], "-", 
                RowBox[{"s11yz", " ", "s20z"}], "+", 
                RowBox[{"s10z", " ", "s21yz"}], "+", 
                RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11zz", " ", "s20z"}], "-", 
                RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Rho]31z"}]], "Output",
 CellChangeTimes->{3.4495893327011213`*^9, 3.44959897824509*^9, 
  3.449599081111877*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
     "...", "in", " ", "this", " ", "case", " ", "all", " ", "of", " ", "the",
       " ", "terms", " ", "contain", " ", "just", " ", "rho31z"}], " ", 
     "..."}], "so", " ", "split", " ", "with", " ", "s10", " ", "or", " ", 
    "s11z"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"V3NDoubleExchangeHFCRpart2Ass110part1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"V3NDoubleExchangeHFCRpart2Ass110", ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
        RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
        RowBox[{"s11zz", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4495991005224743`*^9, 3.449599104773426*^9}, {
  3.4495991375463905`*^9, 3.4495991474079742`*^9}, {3.449599274936534*^9, 
  3.4495993244476223`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "q2x"}], " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "q3x", " ", "q3z", " ", "s10y", " ", "s21yz"}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s10y", " ", "s21xz"}], "+", 
          RowBox[{"q3z", " ", "s10x", " ", "s21yz"}], "+", 
          RowBox[{"q3x", " ", "s10z", " ", "s21yz"}], "+", 
          RowBox[{"q3x", " ", "s10y", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10x", " ", "s21xz"}], "+", 
          RowBox[{"s10y", " ", "s21yz"}], "-", 
          RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", "s10x", " ", "s21xz"}], "+", 
          RowBox[{"q3y", " ", "s10y", " ", "s21yz"}], "+", 
          RowBox[{"q3z", " ", "s10z", " ", "s21yz"}], "+", 
          RowBox[{"q3z", " ", "s10y", " ", "s21zz"}], "-", 
          RowBox[{"q3y", " ", "s10z", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s10x"}], " ", "s21xz"}], "+", 
          RowBox[{"s10y", " ", "s21yz"}], "+", 
          RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", "s10x", " ", "s21xz"}], "+", 
          RowBox[{"q3x", " ", "s10z", " ", "s21xz"}], "+", 
          RowBox[{"q3z", " ", "s10y", " ", "s21yz"}], "+", 
          RowBox[{"q3x", " ", "s10x", " ", "s21zz"}], "+", 
          RowBox[{"q3z", " ", "s10z", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10x", " ", "s21xz"}], "-", 
          RowBox[{"s10y", " ", "s21yz"}], "+", 
          RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s10x", " ", "s21xz"}], "-", 
          RowBox[{"q3z", " ", "s10y", " ", "s21yz"}], "+", 
          RowBox[{"q3y", " ", "s10z", " ", "s21yz"}], "+", 
          RowBox[{"q3y", " ", "s10y", " ", "s21zz"}], "+", 
          RowBox[{"q3z", " ", "s10z", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], 
    "-", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s21xz"}], "+", 
             RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s21xz"}], "+", 
             RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s21xz"}], "+", 
             RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "-", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21xz"}], "+", 
             RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "-", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", "s10z", " ", "s21yz"}], "+", 
             RowBox[{"q3z", " ", "s10y", " ", "s21zz"}], "-", 
             RowBox[{"2", " ", "q3y", " ", "s10z", " ", "s21zz"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3x"}], " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s21xz"}], "+", 
             RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "q3z", " ", "s10x", " ", "s21xz"}], "-", 
             RowBox[{"q3x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s10z", " ", "s21xz"}], "+", 
                RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Rho]31z"}]], "Output",
 CellChangeTimes->{3.449599148220656*^9, 3.449599327729607*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"CoefficientList110part1", "=", 
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
      "V3NDoubleExchangeHFCRpart2Ass110part1", "-", "\[IndentingNewLine]", 
       RowBox[{"(", "\[IndentingNewLine]", "  ", 
        RowBox[{
         RowBox[{"a34", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s10", ".", "s21z"}], ")"}], "\[Rho]31z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a35", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s21z"}], ")"}], "\[Rho]31z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a36", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s10", ".", "s21z"}], ")"}], "\[Rho]31z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a37", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s21z"}], ")"}], "\[Rho]31z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a38", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s10"}], ")"}], "\[Rho]31z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a39", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s21z"}], ")"}], "\[Rho]31z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a40", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], 
          "\[Rho]31z"}]}], " ", "\[IndentingNewLine]", ")"}]}], "\[Equal]", 
      "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
       "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",",
        "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
       ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
       "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
       "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.449597171190807*^9, 3.4495972018380995`*^9}, {
  3.449597241174782*^9, 3.449597524001937*^9}, {3.4495975835773973`*^9, 
  3.4495977788855124`*^9}, {3.4495978845647535`*^9, 3.4495978846585236`*^9}, {
  3.4495987127608*^9, 3.449598730546261*^9}, {3.449598765914009*^9, 
  3.4495988092680225`*^9}, {3.449598871735936*^9, 3.449598940955449*^9}, {
  3.4495992186114197`*^9, 3.449599232145701*^9}, {3.4495993457492676`*^9, 
  3.4495994084508095`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a34", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a35", "\[Rule]", 
     FractionBox["1", "4"]}], ",", 
    RowBox[{"a36", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a37", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a38", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a39", "\[Rule]", "0"}], ",", 
    RowBox[{"a40", "\[Rule]", 
     FractionBox["1", "4"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449599379459942*^9, 3.4495994097479753`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3NDoubleExchangeHFCRpart2Ass110part2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
   "V3NDoubleExchangeHFCRpart2Ass110", "-", 
    "V3NDoubleExchangeHFCRpart2Ass110part1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4495988288195267`*^9, 3.4495988418382335`*^9}, {
  3.4495991977786293`*^9, 3.449599208265353*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "q2x"}], " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "q3x", " ", "q3z", " ", "s11yz", " ", "s20y"}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20z"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20z"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20z"}]}], ")"}]}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s11yz", " ", "s20x"}], "+", 
          RowBox[{"q3z", " ", "s11xz", " ", "s20y"}], "+", 
          RowBox[{"q3x", " ", "s11zz", " ", "s20y"}], "+", 
          RowBox[{"q3x", " ", "s11yz", " ", "s20z"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20z"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", "s20x"}], "+", 
          RowBox[{"s11yz", " ", "s20y"}], "-", 
          RowBox[{"s11zz", " ", "s20z"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", "s11xz", " ", "s20x"}], "+", 
          RowBox[{"q3y", " ", "s11yz", " ", "s20y"}], "+", 
          RowBox[{"q3z", " ", "s11zz", " ", "s20y"}], "+", 
          RowBox[{"q3z", " ", "s11yz", " ", "s20z"}], "-", 
          RowBox[{"q3y", " ", "s11zz", " ", "s20z"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20y"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11xz"}], " ", "s20x"}], "+", 
          RowBox[{"s11yz", " ", "s20y"}], "+", 
          RowBox[{"s11zz", " ", "s20z"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", "s11xz", " ", "s20x"}], "+", 
          RowBox[{"q3x", " ", "s11zz", " ", "s20x"}], "+", 
          RowBox[{"q3z", " ", "s11yz", " ", "s20y"}], "+", 
          RowBox[{"q3x", " ", "s11xz", " ", "s20z"}], "+", 
          RowBox[{"q3z", " ", "s11zz", " ", "s20z"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s20x"}], "+", 
          RowBox[{"s11xz", " ", "s20y"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", "s20x"}], "-", 
          RowBox[{"s11yz", " ", "s20y"}], "+", 
          RowBox[{"s11zz", " ", "s20z"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s11xz", " ", "s20x"}], "-", 
          RowBox[{"q3z", " ", "s11yz", " ", "s20y"}], "+", 
          RowBox[{"q3y", " ", "s11zz", " ", "s20y"}], "+", 
          RowBox[{"q3y", " ", "s11yz", " ", "s20z"}], "+", 
          RowBox[{"q3z", " ", "s11zz", " ", "s20z"}]}], ")"}]}]}], ")"}]}], 
    "-", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s20x"}], "+", 
             RowBox[{"s11xz", " ", "s20y"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s20x"}], "+", 
             RowBox[{"s11xz", " ", "s20y"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s20x"}], "+", 
             RowBox[{"s11xz", " ", "s20y"}]}], ")"}]}], "-", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20x"}], "+", 
             RowBox[{"s11xz", " ", "s20z"}]}], ")"}]}], "-", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", "s11zz", " ", "s20y"}], "+", 
             RowBox[{"q3z", " ", "s11yz", " ", "s20z"}], "-", 
             RowBox[{"2", " ", "q3y", " ", "s11zz", " ", "s20z"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3x"}], " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s20x"}], "+", 
             RowBox[{"s11xz", " ", "s20y"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20y"}], "+", 
             RowBox[{"s11yz", " ", "s20z"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20y"}], "+", 
             RowBox[{"s11yz", " ", "s20z"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20y"}], "+", 
             RowBox[{"s11yz", " ", "s20z"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "q3z", " ", "s11xz", " ", "s20x"}], "-", 
             RowBox[{"q3x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11zz", " ", "s20x"}], "+", 
                RowBox[{"s11xz", " ", "s20z"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Rho]31z"}]], "Output",
 CellChangeTimes->{3.4495992116254807`*^9, 3.449599417499711*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"CoefficientList110part2", "=", 
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
      "V3NDoubleExchangeHFCRpart2Ass110part2", "-", "\[IndentingNewLine]", 
       RowBox[{"(", "\[IndentingNewLine]", "  ", 
        RowBox[{
         RowBox[{"a41", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s11z", ".", "s20"}], ")"}], "\[Rho]31z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a42", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s20"}], ")"}], "\[Rho]31z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a43", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s11z", ".", "s20"}], ")"}], "\[Rho]31z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a44", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s20"}], ")"}], "\[Rho]31z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a45", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s20"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s11z"}], ")"}], "\[Rho]31z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a46", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s20"}], ")"}], "\[Rho]31z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a47", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], 
          "\[Rho]31z"}]}], " ", "\[IndentingNewLine]", ")"}]}], "\[Equal]", 
      "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
       "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",",
        "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
       ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
       "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
       "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.449597171190807*^9, 3.4495972018380995`*^9}, {
  3.449597241174782*^9, 3.449597524001937*^9}, {3.4495975835773973`*^9, 
  3.4495977788855124`*^9}, {3.4495978845647535`*^9, 3.4495978846585236`*^9}, {
  3.4495987127608*^9, 3.449598730546261*^9}, {3.449598765914009*^9, 
  3.4495988092680225`*^9}, {3.449598871735936*^9, 3.449598940955449*^9}, {
  3.4495992186114197`*^9, 3.449599232145701*^9}, {3.4495993457492676`*^9, 
  3.44959937833469*^9}, {3.4495994224070597`*^9, 3.449599510333001*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a41", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a42", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}], ",", 
    RowBox[{"a43", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a44", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a45", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a46", "\[Rule]", "0"}], ",", 
    RowBox[{"a47", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.4495994883124447`*^9, 3.4495995114738817`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "111"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart2Ass111", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart2", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494869595624332`*^9, 3.4494870016243496`*^9}, {
  3.44950972182622*^9, 3.4495097239986095`*^9}, {3.4495097701970463`*^9, 
  3.4495097737603903`*^9}, {3.4495893683649015`*^9, 3.449589371256137*^9}, {
  3.4495995208822384`*^9, 3.449599523492198*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s20x", " ", "s31xz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31xz"}], "-", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "-", 
             RowBox[{"s11yz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{"s11xz", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s20x", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31xz"}], "+", 
             RowBox[{"s10z", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11zz"}], " ", "s20y", " ", "s31xz"}], "-", 
          RowBox[{"s11yz", " ", "s20z", " ", "s31xz"}], "+", 
          RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "+", 
          RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "+", 
          RowBox[{"s11yz", " ", "s20x", " ", "s31zz"}], "-", 
          RowBox[{"s11xz", " ", "s20y", " ", "s31zz"}], "-", 
          RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s20y", " ", "s31xz"}], "+", 
             RowBox[{"s10y", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"s11yz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20x", " ", "s31xz"}], "+", 
                RowBox[{"s20y", " ", "s31yz"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{"s10z", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s20x", " ", "s31zz"}], "-", 
             RowBox[{"s11xz", " ", "s20y", " ", "s31zz"}], "-", 
             RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11yz"}], " ", "s20y", " ", "s31xz"}], "+", 
          RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "+", 
          RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "+", 
          RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "-", 
          RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "+", 
          RowBox[{"s11yz", " ", "s20x", " ", "s31yz"}], "-", 
          RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "+", 
          RowBox[{"s10x", " ", "s21yz", " ", "s31yz"}], "-", 
          RowBox[{"s11xz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s20x", " ", "s31xz"}], "+", 
             RowBox[{"s20y", " ", "s31yz"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s20x", " ", "s31yz"}], "-", 
          RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "-", 
          RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "+", 
          RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", "s20x", " ", "s31xz"}], "-", 
          RowBox[{"s11yz", " ", "s20y", " ", "s31xz"}], "+", 
          RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "-", 
          RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "+", 
          RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "-", 
          RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "-", 
          RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "+", 
          RowBox[{"s11xz", " ", "s20z", " ", "s31zz"}], "+", 
          RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "-", 
          RowBox[{"s10x", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "s10z", " ", "s21xz", " ", "s31xz"}], "+", 
          RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}], "-", 
          RowBox[{"s10z", " ", "s21yz", " ", "s31yz"}], "-", 
          RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "+", 
          RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "+", 
          RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "-", 
          RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "-", 
          RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
          RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}], "+", 
          RowBox[{"s11zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s20x", " ", "s31xz"}], "+", 
             RowBox[{"s20y", " ", "s31yz"}], "-", 
             RowBox[{"s20z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20x", " ", "s31yz"}], "-", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{"s10z", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"s11yz", " ", "s20x", " ", "s31zz"}], "+", 
             RowBox[{"s11xz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "s11yz", " ", "s20x", " ", "s31xz"}], 
             "+", 
             RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31yz"}], "-", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "-", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20y", " ", "s31xz"}], "+", 
          RowBox[{"s11yz", " ", "s20z", " ", "s31xz"}], "-", 
          RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "-", 
          RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "-", 
          RowBox[{"s11zz", " ", "s20x", " ", "s31yz"}], "+", 
          RowBox[{"s11xz", " ", "s20z", " ", "s31yz"}], "+", 
          RowBox[{"s10z", " ", "s21xz", " ", "s31yz"}], "-", 
          RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11zz"}], " ", "s20x", " ", "s31yz"}], "+", 
          RowBox[{"s11xz", " ", "s20z", " ", "s31yz"}], "+", 
          RowBox[{"s10z", " ", "s21xz", " ", "s31yz"}], "-", 
          RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}], "-", 
          RowBox[{"s11yz", " ", "s20x", " ", "s31zz"}], "-", 
          RowBox[{"s11xz", " ", "s20y", " ", "s31zz"}], "+", 
          RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s20x", " ", "s31xz"}], "+", 
          RowBox[{"s11xz", " ", "s20y", " ", "s31xz"}], "-", 
          RowBox[{"s10y", " ", "s21xz", " ", "s31xz"}], "-", 
          RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "-", 
          RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "-", 
          RowBox[{"s11yz", " ", "s20z", " ", "s31zz"}], "+", 
          RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "+", 
          RowBox[{"s10y", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20x", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31xz"}], "-", 
             RowBox[{"s10z", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "-", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31zz"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s20y", " ", "s31xz"}], "-", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "-", 
             RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31zz"}], "-", 
             RowBox[{"s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20x", " ", "s31xz"}], "+", 
                RowBox[{"s20z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20y", " ", "s31xz"}], "-", 
          RowBox[{"s11yz", " ", "s20z", " ", "s31xz"}], "-", 
          RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "+", 
          RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "+", 
          RowBox[{"s11yz", " ", "s20x", " ", "s31zz"}], "+", 
          RowBox[{"s11xz", " ", "s20y", " ", "s31zz"}], "-", 
          RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "-", 
          RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20y", " ", "s31xz"}], "-", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31xz"}], "-", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "-", 
             RowBox[{"s11zz", " ", "s20x", " ", "s31yz"}], "-", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11xz"}], " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11yz"}], " ", "s20x", " ", "s31yz"}], "-", 
             RowBox[{"s11xz", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "+", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31zz"}], "-", 
             RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "-", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}], "-", 
             RowBox[{"s11zz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20y", " ", "s31yz"}], "+", 
                RowBox[{"s20z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s20z", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "-", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20y", " ", "s31yz"}], "-", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31zz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s20z", " ", "s31xz"}], "+", 
             RowBox[{"s10z", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}], "-", 
             RowBox[{"s11zz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20x", " ", "s31xz"}], "+", 
                RowBox[{"s20z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s20y", " ", "s31xz"}], "-", 
             RowBox[{"s10y", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31zz"}], "+", 
             RowBox[{"s11yz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20x", " ", "s31xz"}], "-", 
                RowBox[{"s20y", " ", "s31yz"}], "+", 
                RowBox[{"2", " ", "s20z", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s11zz"}], " ", "s20y", " ", "s31xz"}], "+", 
                RowBox[{"s11yz", " ", "s20z", " ", "s31xz"}], "+", 
                RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "-", 
                RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"s11zz", " ", "s20x", " ", "s31yz"}], "-", 
                RowBox[{"s11xz", " ", "s20z", " ", "s31yz"}], "-", 
                RowBox[{"s10z", " ", "s21xz", " ", "s31yz"}], "+", 
                RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s11zz"}], " ", "s20z", " ", "s31xz"}], "-", 
                RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "+", 
                RowBox[{"s10x", " ", "s21yz", " ", "s31yz"}], "-", 
                RowBox[{"s11yz", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"s20y", " ", "s31xz"}], "+", 
                   RowBox[{"s20x", " ", "s31yz"}]}], ")"}]}], "+", 
                RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31zz"}], "+", 
                RowBox[{"s11xz", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"s20x", " ", "s31xz"}], "-", 
                   RowBox[{"s20y", " ", "s31yz"}], "-", 
                   RowBox[{"2", " ", "s20z", " ", "s31zz"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s20x", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20y", " ", "s31xz"}], "-", 
             RowBox[{"s10y", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31yz"}], "-", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11xz"}], " ", "s20y", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "-", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}], "-", 
             RowBox[{"s11xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20z", " ", "s31xz"}], "+", 
                RowBox[{"s20x", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{"s11zz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s20x"}], " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s20y", " ", "s31yz"}], "+", 
                RowBox[{"s20z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s20x", " ", "s31yz"}], "-", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "-", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31zz"}], "-", 
             RowBox[{"s11yz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s20y", " ", "s31yz"}], "+", 
                RowBox[{"s20z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s11zz"}], " ", "s20y", " ", "s31xz"}], "+", 
                RowBox[{"s11yz", " ", "s20z", " ", "s31xz"}], "+", 
                RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "-", 
                RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "-", 
                RowBox[{"s11yz", " ", "s20x", " ", "s31zz"}], "+", 
                RowBox[{"s11xz", " ", "s20y", " ", "s31zz"}], "+", 
                RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "-", 
                RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11yz", " ", "s20y", " ", "s31xz"}], "+", 
                RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "+", 
                RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "-", 
                RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "-", 
                RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31yz"}], "+", 
                RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "-", 
                RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "-", 
                RowBox[{"s10x", " ", "s21zz", " ", "s31zz"}], "+", 
                RowBox[{"s11xz", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "s20x"}], " ", "s31xz"}], "+", 
                   RowBox[{"2", " ", "s20y", " ", "s31yz"}], "+", 
                   RowBox[{"s20z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.44958937600714*^9, {3.449599549669901*^9, 3.4495995567808228`*^9}}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
       "Too", " ", "big", " ", "to", " ", "be", " ", "solved", " ", "at", " ", 
        RowBox[{"once", ".", " ", "Split"}], " ", "further", " ", "according",
         " ", "to", " ", "the", " ", "isospin", " ", "grouping"}], " ", 
       "..."}], "\[IndentingNewLine]", 
      RowBox[{"specifically", " ", ":", " ", "  ", "000"}]}], " ", ",", " ", 
     "011", " ", ",", " ", "101", " ", ",", "110"}], ")"}]}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3NDoubleExchangeHFCRpart2Ass111iso000", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"V3NDoubleExchangeHFCRpart2Ass111", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
       RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
       RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
       RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
       RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
       RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
       RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
       RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
       RowBox[{"s31zz", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4495894552895064`*^9, 3.4495894835767293`*^9}, {
  3.449599561766282*^9, 3.449599564251198*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.449589493860151*^9, 3.449589951200673*^9, 
  3.449599566314147*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientList111iso000", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4495895086288943`*^9, 3.4495895101135826`*^9}}],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3NDoubleExchangeHFCRpart2Ass111iso011", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"V3NDoubleExchangeHFCRpart2Ass111", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
       RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
       RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
       RowBox[{"s20x", "\[Equal]", "0"}], ",", 
       RowBox[{"s20y", "\[Equal]", "0"}], ",", 
       RowBox[{"s20z", "\[Equal]", "0"}], ",", 
       RowBox[{"s30x", "\[Equal]", "0"}], ",", 
       RowBox[{"s30y", "\[Equal]", "0"}], ",", 
       RowBox[{"s30z", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4495896950276284`*^9, 3.4495897416937323`*^9}, {
  3.449589818413057*^9, 3.4495898275399837`*^9}, {3.449589896465113*^9, 
  3.4495899079373865`*^9}, {3.4495995799889965`*^9, 3.4495995832084475`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "-", 
             RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s10z"}], " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "+", 
          RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "-", 
          RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q3z", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "+", 
          RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "-", 
          RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "-", 
          RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "+", 
          RowBox[{"s10x", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q3x", "2"], " ", "s21xz", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s31yz"}], "-", 
          RowBox[{"s10z", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "-", 
          RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "+", 
          RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "-", 
          RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"s10x", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31xz"}], "+", 
          RowBox[{"s10z", " ", "s21yz", " ", "s31yz"}], "+", 
          RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "+", 
          RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "-", 
          RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s10z"}], " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "+", 
          RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "-", 
          RowBox[{"s10z", " ", "s21xz", " ", "s31yz"}], "+", 
          RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21xz", " ", "s31yz"}], "-", 
          RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}], "+", 
          RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s21xz", " ", "s31xz"}], "+", 
          RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "-", 
          RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "-", 
          RowBox[{"s10y", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "-", 
             RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "-", 
          RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "+", 
          RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "-", 
             RowBox[{"s10z", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s10x"}], " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3y", "2"], " ", "s21yz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s10x"}], " ", "s31xz"}], "+", 
             RowBox[{"s10z", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "-", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s10z"}], " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "-", 
                RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "+", 
                RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s10x"}], " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31yz"}], "+", 
                RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "+", 
                RowBox[{"s10x", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", "s21zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10x", " ", "s31xz"}], "-", 
             RowBox[{"s10y", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31zz"}]}], 
            ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "q3y"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "-", 
                RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "-", 
                RowBox[{"s10z", " ", "s21xz", " ", "s31yz"}], "+", 
                RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "-", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "+", 
                RowBox[{"s10x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "s21xz"}], " ", "s31xz"}], "+", 
                   RowBox[{"s21yz", " ", "s31yz"}], "+", 
                   RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4495898284933105`*^9, 3.4495899451519403`*^9, 
  3.449590067251938*^9, 3.449599593304394*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
     "V3NDoubleExchangeHFCRpart2Ass111iso011", "-", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", "  ", 
       RowBox[{
        RowBox[{"a48", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], 
         RowBox[{"(", " ", 
          RowBox[{"s21z", ".", "s31z"}], ")"}]}], " ", "+", 
        "\[IndentingNewLine]", 
        RowBox[{"a49", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s21z"}], ")"}], 
         RowBox[{"(", " ", 
          RowBox[{"q3", ".", "s31z"}], ")"}]}], " ", "+", 
        "\[IndentingNewLine]", 
        RowBox[{"a50", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s31z"}], ")"}], 
         RowBox[{"(", " ", 
          RowBox[{"q3", ".", "s21z"}], ")"}]}], " ", "+", 
        "\[IndentingNewLine]", " ", "\[IndentingNewLine]", 
        RowBox[{"a51", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], 
         RowBox[{"(", " ", 
          RowBox[{"s10", ".", "s31z"}], ")"}]}], " ", "+", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"a52", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s10"}], ")"}], 
         RowBox[{"(", " ", 
          RowBox[{"q3", ".", "s31z"}], ")"}]}], " ", "+", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"a53", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s31z"}], ")"}], 
         RowBox[{"(", " ", 
          RowBox[{"q3", ".", "s10"}], ")"}]}], " ", "+", " ", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"a54", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], 
         RowBox[{"(", " ", 
          RowBox[{"s10", ".", "s21z"}], ")"}]}], " ", "+", 
        "\[IndentingNewLine]", 
        RowBox[{"a55", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s10"}], ")"}], 
         RowBox[{"(", " ", 
          RowBox[{"q3", ".", "s21z"}], ")"}]}], " ", "+", 
        "\[IndentingNewLine]", 
        RowBox[{"a56", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s21z"}], ")"}], 
         RowBox[{"(", " ", 
          RowBox[{"q3", ".", "s10"}], ")"}]}]}], " ", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", ")"}]}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449510483386137*^9, 3.4495105206610003`*^9}, {
   3.4495105563728085`*^9, 3.4495108988304234`*^9}, {3.4495112123882947`*^9, 
   3.449511264697219*^9}, {3.449511334025688*^9, 3.449511335838606*^9}, 
   3.449511370612241*^9, {3.4495899696594667`*^9, 3.4495899884152265`*^9}, {
   3.449590832341776*^9, 3.4495910529678907`*^9}, {3.4495910837868977`*^9, 
   3.449591096617732*^9}, {3.4495997244891834`*^9, 3.449599752182708*^9}, {
   3.449599784705408*^9, 3.4495997903316326`*^9}, {3.449599875834609*^9, 
   3.4496000948510065`*^9}, {3.4496001301243052`*^9, 
   3.4496001304056163`*^9}, {3.449600181729282*^9, 3.4496001889339743`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a48", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a49", "\[Rule]", "0"}], ",", 
    RowBox[{"a50", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
    RowBox[{"a51", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
    RowBox[{"a52", "\[Rule]", "0"}], ",", 
    RowBox[{"a53", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a54", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a55", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
    RowBox[{"a56", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449591060094395*^9, 3.449591098368102*^9, 
  3.449600104259303*^9, 3.44960019024676*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"V3NDoubleExchangeHFCRpart2Ass111iso101", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"V3NDoubleExchangeHFCRpart2Ass111", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s10x", "\[Equal]", "0"}], ",", 
        RowBox[{"s10y", "\[Equal]", "0"}], ",", 
        RowBox[{"s10z", "\[Equal]", "0"}], ",", 
        RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
        RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
        RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
        RowBox[{"s30x", "\[Equal]", "0"}], ",", 
        RowBox[{"s30y", "\[Equal]", "0"}], ",", 
        RowBox[{"s30z", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4495911976703205`*^9, 3.449591238366413*^9}, {
  3.449600254166916*^9, 3.4496002569643993`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s20x", " ", "s31xz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31xz"}], "-", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "-", 
             RowBox[{"s11yz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{"s11xz", " ", "s20y", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s20x", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31xz"}], "+", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20y", " ", "s31xz"}], "+", 
          RowBox[{"s11yz", " ", "s20z", " ", "s31xz"}], "-", 
          RowBox[{"s11yz", " ", "s20x", " ", "s31zz"}], "+", 
          RowBox[{"s11xz", " ", "s20y", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s20x", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20y", " ", "s31xz"}], "+", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31yz"}], "-", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s20x", " ", "s31zz"}], "-", 
             RowBox[{"s11xz", " ", "s20y", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q3z", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", "s20x", " ", "s31xz"}], "+", 
          RowBox[{"s11yz", " ", "s20y", " ", "s31xz"}], "-", 
          RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "-", 
          RowBox[{"s11yz", " ", "s20x", " ", "s31yz"}], "+", 
          RowBox[{"s11xz", " ", "s20y", " ", "s31yz"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q3x", "2"], " ", "s20x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s31yz"}], "-", 
          RowBox[{"s11zz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", "s20x", " ", "s31xz"}], "-", 
          RowBox[{"s11yz", " ", "s20y", " ", "s31xz"}], "+", 
          RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "-", 
          RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "+", 
          RowBox[{"s11xz", " ", "s20z", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "s11zz", " ", "s20x", " ", "s31xz"}], "+", 
          RowBox[{"s11zz", " ", "s20y", " ", "s31yz"}], "+", 
          RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}], "+", 
          RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "+", 
          RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "-", 
          RowBox[{"s11zz", " ", "s20z", " ", "s31zz"}]}], ")"}]}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s20x", " ", "s31zz"}], "-", 
             RowBox[{"s11xz", " ", "s20y", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s11yz", " ", "s20x", " ", "s31xz"}], "+", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31yz"}], "-", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20y", " ", "s31xz"}], "+", 
          RowBox[{"s11yz", " ", "s20z", " ", "s31xz"}], "-", 
          RowBox[{"s11zz", " ", "s20x", " ", "s31yz"}], "+", 
          RowBox[{"s11xz", " ", "s20z", " ", "s31yz"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20x", " ", "s31yz"}], "-", 
          RowBox[{"s11xz", " ", "s20z", " ", "s31yz"}], "+", 
          RowBox[{"s11yz", " ", "s20x", " ", "s31zz"}], "+", 
          RowBox[{"s11xz", " ", "s20y", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s20x", " ", "s31xz"}], "+", 
          RowBox[{"s11xz", " ", "s20y", " ", "s31xz"}], "-", 
          RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "-", 
          RowBox[{"s11yz", " ", "s20z", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s20x", " ", "s31xz"}], "-", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31xz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "-", 
             RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "+", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20x", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31xz"}], "+", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "-", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s20y", " ", "s31xz"}], "-", 
          RowBox[{"s11yz", " ", "s20z", " ", "s31xz"}], "+", 
          RowBox[{"s11yz", " ", "s20x", " ", "s31zz"}], "+", 
          RowBox[{"s11xz", " ", "s20y", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20y", " ", "s31xz"}], "-", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31xz"}], "-", 
             RowBox[{"s11zz", " ", "s20x", " ", "s31yz"}], "-", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11xz"}], " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{"s11xz", " ", "s20y", " ", "s31yz"}], "-", 
             RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "-", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20y", " ", "s31yz"}], "-", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s20x", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20y", " ", "s31xz"}], "+", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31yz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31yz"}], "-", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3y", "2"], " ", "s20y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11xz"}], " ", "s31xz"}], "+", 
             RowBox[{"s11zz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s20x", " ", "s31yz"}], "-", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31yz"}], "-", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20y", " ", "s31zz"}], "-", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31zz"}]}], ")"}]}], "-", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20x", " ", "s31xz"}], "+", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s11zz", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "-", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s11zz"}], " ", "s20y", " ", "s31xz"}], "+", 
                RowBox[{"s11yz", " ", "s20z", " ", "s31xz"}], "-", 
                RowBox[{"s11yz", " ", "s20x", " ", "s31zz"}], "+", 
                RowBox[{"s11xz", " ", "s20y", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s11xz"}], " ", "s20x", " ", "s31xz"}], "+", 
                RowBox[{"s11yz", " ", "s20y", " ", "s31xz"}], "+", 
                RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s11xz", " ", "s20y", " ", "s31yz"}], "+", 
                RowBox[{"s11zz", " ", "s20x", " ", "s31zz"}], "+", 
                RowBox[{"s11xz", " ", "s20z", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", "s20z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s31xz"}], "-", 
             RowBox[{"s11yz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s20x", " ", "s31xz"}], "+", 
             RowBox[{"s11xz", " ", "s20y", " ", "s31xz"}], "+", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31yz"}], "-", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31yz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s11yz", " ", "s20z", " ", "s31zz"}]}], 
            ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20x", " ", "s31xz"}], "-", 
             RowBox[{"s11xz", " ", "s20z", " ", "s31xz"}], "+", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "-", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s20y", " ", "s31yz"}], "-", 
             RowBox[{"s11yz", " ", "s20z", " ", "s31yz"}], "-", 
             RowBox[{"s11xz", " ", "s20x", " ", "s31zz"}], "+", 
             RowBox[{"s11yz", " ", "s20y", " ", "s31zz"}], "+", 
             RowBox[{"s11zz", " ", "s20z", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "q3y"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11zz", " ", "s20y", " ", "s31xz"}], "-", 
                RowBox[{"s11yz", " ", "s20z", " ", "s31xz"}], "-", 
                RowBox[{"s11zz", " ", "s20x", " ", "s31yz"}], "+", 
                RowBox[{"s11xz", " ", "s20z", " ", "s31yz"}]}], ")"}]}], "-", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11yz", " ", "s20y", " ", "s31xz"}], "+", 
                RowBox[{"s11zz", " ", "s20z", " ", "s31xz"}], "+", 
                RowBox[{"s11yz", " ", "s20x", " ", "s31yz"}], "+", 
                RowBox[{"s11xz", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "s20x"}], " ", "s31xz"}], "+", 
                   RowBox[{"s20y", " ", "s31yz"}], "+", 
                   RowBox[{"2", " ", "s20z", " ", "s31zz"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.449591248102844*^9, {3.449600263622098*^9, 3.44960026712286*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SolveAlways", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
    "V3NDoubleExchangeHFCRpart2Ass111iso101", "-", " ", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", "  ", 
      RowBox[{
       RowBox[{"a57", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"s20", ".", "s31z"}], ")"}]}], " ", "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a58", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s20"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"q3", ".", "s31z"}], ")"}]}], " ", "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a59", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s31z"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"q3", ".", "s20"}], ")"}]}], " ", "+", "\[IndentingNewLine]",
        " ", "\[IndentingNewLine]", 
       RowBox[{"a60", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"s11z", ".", "s31z"}], ")"}]}], " ", "+", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"a61", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s11z"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"q3", ".", "s31z"}], ")"}]}], " ", "+", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"a62", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s31z"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"q3", ".", "s11z"}], ")"}]}], " ", "+", " ", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"a63", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"s11z", ".", "s20"}], ")"}]}], " ", "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a64", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s11z"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"q3", ".", "s20"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a65", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s20"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"q3", ".", "s11z"}], ")"}]}]}], " ", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", ")"}]}], "\[Equal]", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
     "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
     "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
     ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
     "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
     "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4496003300271697`*^9, 3.4496004691980715`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a57", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
    RowBox[{"a58", "\[Rule]", "0"}], ",", 
    RowBox[{"a59", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a60", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a61", "\[Rule]", "0"}], ",", 
    RowBox[{"a62", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
    RowBox[{"a63", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
    RowBox[{"a64", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a65", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4496004713079057`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"V3NDoubleExchangeHFCRpart2Ass111iso110", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"V3NDoubleExchangeHFCRpart2Ass111", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s10x", "\[Equal]", "0"}], ",", 
        RowBox[{"s10y", "\[Equal]", "0"}], ",", 
        RowBox[{"s10z", "\[Equal]", "0"}], ",", 
        RowBox[{"s20x", "\[Equal]", "0"}], ",", 
        RowBox[{"s20y", "\[Equal]", "0"}], ",", 
        RowBox[{"s20z", "\[Equal]", "0"}], ",", 
        RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
        RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
        RowBox[{"s31zz", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4495114510839024`*^9, 3.44951146852542*^9}, {
  3.4495115062841177`*^9, 3.4495115388697486`*^9}, {3.4495115782225637`*^9, 
  3.449511587490323*^9}, {3.4495117793313885`*^9, 3.449511779456417*^9}, {
  3.449511854098611*^9, 3.449511885496468*^9}, {3.4495913953058023`*^9, 
  3.44959140000992*^9}, {3.4496004878740096`*^9, 3.4496004904214387`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.449591407339593*^9, {3.4496004924531307`*^9, 3.4496004953912697`*^9}}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
   "Verify", " ", "the", " ", "consistency", " ", "of", " ", "the", " ", 
    "scheme"}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.449591445316362*^9, 3.4495914544901743`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFCRpart2", "-", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"a1", "  ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], "  ", "\[Rho]11z", " ", "\[Rho]20",
         "  ", "\[Rho]31z"}], "   ", "+", " ", "\[IndentingNewLine]", 
       RowBox[{"a2", "  ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], "  ", "\[Rho]11z", " ", "\[Rho]20",
         "  ", "\[Rho]31z"}], " ", "+", " ", "\[IndentingNewLine]", " ", 
       RowBox[{"a3", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", "\[Rho]10", " ", "\[Rho]21z", 
        " ", "\[Rho]31z"}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a4", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", "\[Rho]10", " ", "\[Rho]21z", 
        " ", "\[Rho]31z"}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a5", "  ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], 
        "\[Rho]11z", " ", "\[Rho]20"}], "   ", "+", " ", 
       RowBox[{"a6", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
        "\[Rho]10", " ", "\[Rho]21z"}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a7", "  ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], "\[Rho]30", 
        "  ", "\[Rho]10"}], "     ", "+", 
       RowBox[{"a8", "  ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], 
        "\[Rho]31z", "  ", "\[Rho]10"}], "     ", "+", " ", 
       RowBox[{"a9", "  ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], "\[Rho]30",
         "  ", "\[Rho]11z"}], " ", "+", 
       RowBox[{"a10", "  ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], "\[Rho]31z",
         "  ", "\[Rho]11z"}], " ", "+", "\[IndentingNewLine]", "  ", 
       RowBox[{"a11", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s21z", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a12", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a13", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s21z", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a14", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a15", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s21z"}], ")"}], "\[Rho]10"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a16", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a17", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], 
        "\[Rho]10"}], "   ", "+", "\[IndentingNewLine]", " ", 
       RowBox[{"a66", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s20", ".", "s31z"}], ")"}], "\[Rho]11z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a67", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]11z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a68", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s20", ".", "s31z"}], ")"}], "\[Rho]11z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a69", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]11z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a70", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s20"}], ")"}], "\[Rho]11z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a71", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]11z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a72", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], 
        "\[Rho]11z"}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a18", "   ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], "\[Rho]20",
         "  ", "\[Rho]31z"}], "  ", "+", " ", 
       RowBox[{"a19", "  ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], "\[Rho]21z",
         "  ", "\[Rho]31z"}], "  ", "+", "\[IndentingNewLine]", " ", 
       RowBox[{"a20", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s11z", ".", "s31z"}], ")"}], "\[Rho]20"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a21", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]20"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a22", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s11z", ".", "s31z"}], ")"}], "\[Rho]20"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a23", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]20"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a24", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s11z"}], ")"}], "\[Rho]20"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a25", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]20"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a26", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], 
        "\[Rho]20"}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a27", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s10", ".", "s31z"}], ")"}], "\[Rho]21z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a28", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]21z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a29", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s10", ".", "s31z"}], ")"}], "\[Rho]21z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a30", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]21z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a31", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s10"}], ")"}], "\[Rho]21z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a32", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]21z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a33", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], 
        "\[Rho]21z"}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a34", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s10", ".", "s21z"}], ")"}], "\[Rho]31z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a35", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s21z"}], ")"}], "\[Rho]31z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a36", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s10", ".", "s21z"}], ")"}], "\[Rho]31z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a37", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s21z"}], ")"}], "\[Rho]31z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a38", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s10"}], ")"}], "\[Rho]31z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a39", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s21z"}], ")"}], "\[Rho]31z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a40", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], 
        "\[Rho]31z"}], " ", "+", "\[IndentingNewLine]", " ", 
       RowBox[{"a41", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s11z", ".", "s20"}], ")"}], "\[Rho]31z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a42", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s20"}], ")"}], "\[Rho]31z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a43", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s11z", ".", "s20"}], ")"}], "\[Rho]31z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a44", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s20"}], ")"}], "\[Rho]31z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a45", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s11z"}], ")"}], "\[Rho]31z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a46", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s20"}], ")"}], "\[Rho]31z"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a47", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], 
        "\[Rho]31z"}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a48", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"s21z", ".", "s31z"}], ")"}]}], " ", "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a49", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s21z"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"q3", ".", "s31z"}], ")"}]}], " ", "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a50", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s31z"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"q3", ".", "s21z"}], ")"}]}], " ", "+", 
       "\[IndentingNewLine]", " ", "\[IndentingNewLine]", 
       RowBox[{"a51", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"s10", ".", "s31z"}], ")"}]}], " ", "+", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"a52", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s10"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"q3", ".", "s31z"}], ")"}]}], " ", "+", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"a53", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s31z"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"q3", ".", "s10"}], ")"}]}], " ", "+", " ", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"a54", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"s10", ".", "s21z"}], ")"}]}], " ", "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a55", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s10"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"q3", ".", "s21z"}], ")"}]}], " ", "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a56", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s21z"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"q3", ".", "s10"}], ")"}]}], " ", "+", "\[IndentingNewLine]",
        " ", 
       RowBox[{"a57", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"s20", ".", "s31z"}], ")"}]}], " ", "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a58", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s20"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"q3", ".", "s31z"}], ")"}]}], " ", "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a59", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s31z"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"q3", ".", "s20"}], ")"}]}], " ", "+", "\[IndentingNewLine]",
        " ", "\[IndentingNewLine]", 
       RowBox[{"a60", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"s11z", ".", "s31z"}], ")"}]}], " ", "+", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"a61", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s11z"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"q3", ".", "s31z"}], ")"}]}], " ", "+", " ", 
       "\[IndentingNewLine]", 
       RowBox[{"a62", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s31z"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"q3", ".", "s11z"}], ")"}]}], " ", "+", " ", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{"a63", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"s11z", ".", "s20"}], ")"}]}], " ", "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a64", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s11z"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"q3", ".", "s20"}], ")"}]}], " ", "+", "\[IndentingNewLine]", 
       RowBox[{"a65", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s20"}], ")"}], 
        RowBox[{"(", " ", 
         RowBox[{"q3", ".", "s11z"}], ")"}]}]}], " ", ")"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "\[Equal]", 
        RowBox[{"1", "/", "8"}]}], ",", 
       RowBox[{"a2", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]}], ",", 
       RowBox[{"a3", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]}], ",", 
       RowBox[{"a4", "\[Equal]", 
        RowBox[{"1", "/", "8"}]}], ",", 
       RowBox[{"a5", "\[Equal]", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
       RowBox[{"a6", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
       RowBox[{"a10", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
       RowBox[{"a7", "\[Equal]", "0"}], ",", 
       RowBox[{"a8", "\[Equal]", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
       RowBox[{"a9", "\[Equal]", "0"}], ",", 
       RowBox[{"a11", "\[Equal]", 
        RowBox[{"1", "/", "8"}]}], ",", 
       RowBox[{"a12", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]}], ",", 
       RowBox[{"a13", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]}], ",", 
       RowBox[{"a14", "\[Equal]", "0"}], ",", 
       RowBox[{"a15", "\[Equal]", 
        RowBox[{"1", "/", "8"}]}], ",", 
       RowBox[{"a16", "\[Equal]", "0"}], ",", 
       RowBox[{"a17", "\[Equal]", "0"}], ",", 
       RowBox[{"a66", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]}], ",", 
       RowBox[{"a67", "\[Equal]", 
        RowBox[{"1", "/", "8"}]}], ",", 
       RowBox[{"a68", "\[Equal]", 
        RowBox[{"1", "/", "8"}]}], ",", 
       RowBox[{"a69", "\[Equal]", "0"}], ",", 
       RowBox[{"a70", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]}], ",", 
       RowBox[{"a71", "\[Equal]", "0"}], ",", 
       RowBox[{"a72", "\[Equal]", "0"}], ",", 
       RowBox[{"a18", "\[Equal]", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
       RowBox[{"a19", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
       RowBox[{"a20", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]}], ",", 
       RowBox[{"a21", "\[Equal]", 
        RowBox[{"1", "/", "8"}]}], ",", 
       RowBox[{"a22", "\[Equal]", 
        RowBox[{"1", "/", "8"}]}], ",", 
       RowBox[{"a23", "\[Equal]", "0"}], ",", 
       RowBox[{"a24", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]}], ",", 
       RowBox[{"a25", "\[Equal]", "0"}], ",", 
       RowBox[{"a26", "\[Equal]", 
        RowBox[{"1", "/", "4"}]}], ",", 
       RowBox[{"a27", "\[Equal]", 
        RowBox[{"1", "/", "8"}]}], ",", 
       RowBox[{"a28", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]}], ",", 
       RowBox[{"a29", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]}], ",", 
       RowBox[{"a30", "\[Equal]", "0"}], ",", 
       RowBox[{"a31", "\[Equal]", 
        RowBox[{"1", "/", "8"}]}], ",", 
       RowBox[{"a32", "\[Equal]", "0"}], ",", 
       RowBox[{"a33", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}]}], ",", 
       RowBox[{"a34", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]}], ",", 
       RowBox[{"a35", "\[Equal]", 
        RowBox[{"1", "/", "4"}]}], ",", 
       RowBox[{"a36", "\[Equal]", 
        RowBox[{"1", "/", "8"}]}], ",", 
       RowBox[{"a37", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]}], ",", 
       RowBox[{"a38", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]}], ",", 
       RowBox[{"a39", "\[Equal]", "0"}], ",", 
       RowBox[{"a40", "\[Equal]", 
        RowBox[{"1", "/", "4"}]}], ",", 
       RowBox[{"a41", "\[Equal]", 
        RowBox[{"1", "/", "8"}]}], ",", 
       RowBox[{"a42", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}]}], ",", 
       RowBox[{"a43", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]}], ",", 
       RowBox[{"a44", "\[Equal]", 
        RowBox[{"1", "/", "8"}]}], ",", 
       RowBox[{"a45", "\[Equal]", 
        RowBox[{"1", "/", "8"}]}], ",", 
       RowBox[{"a46", "\[Equal]", "0"}], ",", 
       RowBox[{"a47", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}]}], ",", 
       RowBox[{"a48", "\[Equal]", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
       RowBox[{"a49", "\[Equal]", "0"}], ",", 
       RowBox[{"a50", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
       RowBox[{"a51", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
       RowBox[{"a52", "\[Equal]", "0"}], ",", 
       RowBox[{"a53", "\[Equal]", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
       RowBox[{"a54", "\[Equal]", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
       RowBox[{"a55", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
       RowBox[{"a56", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
       RowBox[{"a57", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
       RowBox[{"a58", "\[Equal]", "0"}], ",", 
       RowBox[{"a59", "\[Equal]", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
       RowBox[{"a60", "\[Equal]", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
       RowBox[{"a61", "\[Equal]", "0"}], ",", 
       RowBox[{"a62", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
       RowBox[{"a63", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
       RowBox[{"a64", "\[Equal]", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
       RowBox[{"a65", "\[Equal]", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449591459960079*^9, 3.4495914859186854`*^9}, 
   3.4495916904462476`*^9, {3.4495917311735973`*^9, 3.4495917591482544`*^9}, {
   3.449591812706438*^9, 3.449591848776555*^9}, {3.449600505299676*^9, 
   3.4496005054872165`*^9}, {3.449600568766608*^9, 3.4496005689072638`*^9}, {
   3.4496010092530622`*^9, 3.4496010174736004`*^9}, 3.449601068875408*^9, 
   3.4496662646547084`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.449591851495879*^9, 3.449601099147619*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "verifies", " ", "that", " ", "the", " ", "whole", " ", 
    "scheme", " ", "works", " ", 
    RowBox[{"correctly", "!"}]}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.4495846654116044`*^9, 3.4495846848689623`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Now", " ", "automatic", " ", "coordinate", " ", 
    RowBox[{"replacement", "!"}]}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.449585359576059*^9, 3.4495853688124433`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
   "In", " ", "the", " ", "following", " ", "automation", " ", "of", " ", 
    "the", " ", "coordinate", " ", "dependence", " ", "identification"}], " ",
    "*)"}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "ExpressionDoubleExchangeHFCRpart2", "=", 
   "\"\<a1  (q2.q2)(q3.q3)  \[Rho]11z \[Rho]20  \[Rho]31z   + \
\[IndentingNewLine]a2  (q2.q3)(q2.q3)  \[Rho]11z \[Rho]20  \[Rho]31z + \
\[IndentingNewLine] a3 (q2.q2)(q3.q3) \[Rho]10 \[Rho]21z \[Rho]31z +\
\[IndentingNewLine]a4 (q2.q3)(q2.q3) \[Rho]10 \[Rho]21z \[Rho]31z +\
\[IndentingNewLine]a5  (q2.q3) (Cross[q2,q3].s31z)\[Rho]11z \[Rho]20   + a6 \
(q2.q3) (Cross[q2,q3].s31z) \[Rho]10 \[Rho]21z +\[IndentingNewLine]a7  \
(q2.q3) (Cross[q2,q3].s20)\[Rho]30  \[Rho]10     +a8  (q2.q3) \
(Cross[q2,q3].s21z)\[Rho]31z  \[Rho]10     + a9  (q2.q3) (Cross[q2,q3].s21z)\
\[Rho]30  \[Rho]11z +a10  (q2.q3) (Cross[q2,q3].s20)\[Rho]31z  \[Rho]11z +\
\[IndentingNewLine]  a11 (q2.q2) (q3.q3) (s21z.s31z)\[Rho]10+\
\[IndentingNewLine]a12 (q2.q2) (q3.s21z) \
(q3.s31z)\[Rho]10+\[IndentingNewLine]a13 (q2.q3) (q2.q3) (s21z.s31z)\[Rho]10+\
\[IndentingNewLine]a14 (q2.q3) (q2.s21z) \
(q3.s31z)\[Rho]10+\[IndentingNewLine]a15 (q2.q3) (q2.s31z) (q3.s21z)\[Rho]10+\
\[IndentingNewLine]a16 (q3.q3) (q2.s21z) \
(q3.s31z)\[Rho]10+\[IndentingNewLine]a17 \
(Cross[q2,q3].s21z)(Cross[q2,q3].s31z)\[Rho]10   +\[IndentingNewLine] a66 \
(q2.q2) (q3.q3) (s20.s31z)\[Rho]11z+\[IndentingNewLine]a67 (q2.q2) (q3.s20) \
(q3.s31z)\[Rho]11z+\[IndentingNewLine]a68 (q2.q3) (q2.q3) \
(s20.s31z)\[Rho]11z+\[IndentingNewLine]a69 (q2.q3) (q2.s20) \
(q3.s31z)\[Rho]11z+\[IndentingNewLine]a70 (q2.q3) (q2.s31z) \
(q3.s20)\[Rho]11z+\[IndentingNewLine]a71 (q3.q3) (q2.s20) (q3.s31z)\[Rho]11z+\
\[IndentingNewLine]a72 (Cross[q2,q3].s20)(Cross[q2,q3].s31z)\[Rho]11z +\
\[IndentingNewLine]a18   (q2.q3)(Cross[q2,q3].s11z)\[Rho]20  \[Rho]31z  + a19 \
 (q2.q3)(Cross[q2,q3].s10)\[Rho]21z  \[Rho]31z  +\[IndentingNewLine] a20 \
(q2.q2) (q3.q3) (s11z.s31z)\[Rho]20+\[IndentingNewLine]a21 (q2.q2) (q3.s11z) \
(q3.s31z)\[Rho]20+\[IndentingNewLine]a22 (q2.q3) (q2.q3) (s11z.s31z)\[Rho]20+\
\[IndentingNewLine]a23 (q2.q3) (q2.s11z) \
(q3.s31z)\[Rho]20+\[IndentingNewLine]a24 (q2.q3) (q2.s31z) (q3.s11z)\[Rho]20+\
\[IndentingNewLine]a25 (q3.q3) (q2.s11z) \
(q3.s31z)\[Rho]20+\[IndentingNewLine]a26 \
(Cross[q2,q3].s11z)(Cross[q2,q3].s31z)\[Rho]20 +\[IndentingNewLine]a27 \
(q2.q2) (q3.q3) (s10.s31z)\[Rho]21z+\[IndentingNewLine]a28 (q2.q2) (q3.s10) \
(q3.s31z)\[Rho]21z+\[IndentingNewLine]a29 (q2.q3) (q2.q3) \
(s10.s31z)\[Rho]21z+\[IndentingNewLine]a30 (q2.q3) (q2.s10) \
(q3.s31z)\[Rho]21z+\[IndentingNewLine]a31 (q2.q3) (q2.s31z) \
(q3.s10)\[Rho]21z+\[IndentingNewLine]a32 (q3.q3) (q2.s10) (q3.s31z)\[Rho]21z+\
\[IndentingNewLine]a33 (Cross[q2,q3].s10)(Cross[q2,q3].s31z)\[Rho]21z +\
\[IndentingNewLine]a34 (q2.q2) (q3.q3) \
(s10.s21z)\[Rho]31z+\[IndentingNewLine]a35 (q2.q2) (q3.s10) \
(q3.s21z)\[Rho]31z+\[IndentingNewLine]a36 (q2.q3) (q2.q3) \
(s10.s21z)\[Rho]31z+\[IndentingNewLine]a37 (q2.q3) (q2.s10) \
(q3.s21z)\[Rho]31z+\[IndentingNewLine]a38 (q2.q3) (q2.s21z) \
(q3.s10)\[Rho]31z+\[IndentingNewLine]a39 (q3.q3) (q2.s10) (q3.s21z)\[Rho]31z+\
\[IndentingNewLine]a40 (Cross[q2,q3].s10)(Cross[q2,q3].s21z)\[Rho]31z +\
\[IndentingNewLine] a41 (q2.q2) (q3.q3) (s11z.s20)\[Rho]31z+\
\[IndentingNewLine]a42 (q2.q2) (q3.s11z) \
(q3.s20)\[Rho]31z+\[IndentingNewLine]a43 (q2.q3) (q2.q3) (s11z.s20)\[Rho]31z+\
\[IndentingNewLine]a44 (q2.q3) (q2.s11z) \
(q3.s20)\[Rho]31z+\[IndentingNewLine]a45 (q2.q3) (q2.s20) (q3.s11z)\[Rho]31z+\
\[IndentingNewLine]a46 (q3.q3) (q2.s11z) \
(q3.s20)\[Rho]31z+\[IndentingNewLine]a47 \
(Cross[q2,q3].s11z)(Cross[q2,q3].s20)\[Rho]31z +\[IndentingNewLine]a48 \
(Cross[q2,q3].s10) (q2.q3)( s21z.s31z) +\[IndentingNewLine]a49 \
(Cross[q2,q3].s10) (q2.s21z)( q3.s31z) +\[IndentingNewLine]a50 \
(Cross[q2,q3].s10) (q2.s31z)( q3.s21z) +\[IndentingNewLine] \
\[IndentingNewLine]a51 (Cross[q2,q3].s21z) (q2.q3)( s10.s31z) + \
\[IndentingNewLine]a52 (Cross[q2,q3].s21z) (q2.s10)( q3.s31z) + \
\[IndentingNewLine]a53 (Cross[q2,q3].s21z) (q2.s31z)( q3.s10) + \
\[IndentingNewLine]\[IndentingNewLine]a54 (Cross[q2,q3].s31z) (q2.q3)( \
s10.s21z) +\[IndentingNewLine]a55(Cross[q2,q3].s31z) (q2.s10)( q3.s21z) +\
\[IndentingNewLine]a56 (Cross[q2,q3].s31z) (q2.s21z)( q3.s10) +\
\[IndentingNewLine] a57 (Cross[q2,q3].s11z) (q2.q3)( s20.s31z) +\
\[IndentingNewLine]a58 (Cross[q2,q3].s11z) (q2.s20)( q3.s31z) +\
\[IndentingNewLine]a59 (Cross[q2,q3].s11z) (q2.s31z)( q3.s20) +\
\[IndentingNewLine] \[IndentingNewLine]a60 (Cross[q2,q3].s20) (q2.q3)( \
s11z.s31z) + \[IndentingNewLine]a61 (Cross[q2,q3].s20) (q2.s11z)( q3.s31z) + \
\[IndentingNewLine]a62 (Cross[q2,q3].s20) (q2.s31z)( q3.s11z) + \
\[IndentingNewLine]\[IndentingNewLine]a63 (Cross[q2,q3].s31z) (q2.q3)( \
s11z.s20) +\[IndentingNewLine]a64(Cross[q2,q3].s31z) (q2.s11z)( q3.s20) +\
\[IndentingNewLine]a65(Cross[q2,q3].s31z) (q2.s20)( q3.s11z)   \>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "V3NDoubleExchangeHFCRPart2totalstr", "=", 
    "ExpressionDoubleExchangeHFCRpart2"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3NDoubleExchangeHFCRPart2totalstrMod", "=", 
   RowBox[{"StringReplace", "[", 
    RowBox[{"V3NDoubleExchangeHFCRPart2totalstr", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\"\<\[Rho]10\>\"", "\[Rule]", "\"\<\[Rho]0r2r1\>\""}], ",", 
       RowBox[{"\"\<\[Rho]20\>\"", "\[Rule]", "\"\<\[Rho]0r3r2\>\""}], ",", 
       RowBox[{"\"\<\[Rho]30\>\"", "\[Rule]", "\"\<\[Rho]0r1r3\>\""}], ",", 
       RowBox[{"\"\<\[Rho]11z\>\"", "\[Rule]", "\"\<\[Rho]1r2r1\>\""}], ",", 
       RowBox[{"\"\<\[Rho]21z\>\"", "\[Rule]", "\"\<\[Rho]1r3r2\>\""}], ",", 
       RowBox[{"\"\<\[Rho]31z\>\"", "\[Rule]", "\"\<\[Rho]1r1r3\>\""}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"\"\<s10\>\"", "\[Rule]", "\"\<s0r2r1\>\""}], ",", 
       RowBox[{"\"\<s20\>\"", "\[Rule]", "\"\<s0r3r2\>\""}], ",", 
       RowBox[{"\"\<s30\>\"", "\[Rule]", "\"\<s0r1r3\>\""}], ",", 
       RowBox[{"\"\<s11z\>\"", "\[Rule]", "\"\<s1r2r1\>\""}], ",", 
       RowBox[{"\"\<s21z\>\"", "\[Rule]", "\"\<s1r3r2\>\""}], ",", 
       RowBox[{"\"\<s31z\>\"", "\[Rule]", "\"\<s1r1r3\>\""}]}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "Print", "[", 
    "\"\<----------The total double exchange C-R2-like term------------------\
\>\"", "]"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "V3NDoubleExchangeHFCRPart2totalstrMod", "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.449514501284897*^9, 3.44951453961989*^9}, 
   3.449514578564368*^9, {3.449514683461396*^9, 3.4495146964016285`*^9}, {
   3.4495147340189466`*^9, 3.4495147532104993`*^9}, {3.449514814332781*^9, 
   3.4495148877546024`*^9}, {3.4495149614742365`*^9, 
   3.4495149959350796`*^9}, {3.4495150434457197`*^9, 
   3.4495150435707474`*^9}, {3.4495920114589*^9, 3.4495920535491433`*^9}, {
   3.449601150955765*^9, 3.449601172226017*^9}, {3.4496051752383547`*^9, 
   3.4496051753477535`*^9}, {3.4496662728909807`*^9, 3.4496662743444405`*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"----------The total double exchange C-R2-like \
term------------------\"\>"], "Print",
 CellChangeTimes->{3.449601180571583*^9, 3.449666295318022*^9, 
  3.4496710658736854`*^9}],

Cell[BoxData["\<\"a1  (q2.q2)(q3.q3)  \[Rho]1r2r1 \[Rho]0r3r2  \[Rho]1r1r3   \
+ \[IndentingNewLine]a2  (q2.q3)(q2.q3)  \[Rho]1r2r1 \[Rho]0r3r2  \[Rho]1r1r3 \
+ \[IndentingNewLine] a3 (q2.q2)(q3.q3) \[Rho]0r2r1 \[Rho]1r3r2 \[Rho]1r1r3 +\
\[IndentingNewLine]a4 (q2.q3)(q2.q3) \[Rho]0r2r1 \[Rho]1r3r2 \[Rho]1r1r3 +\
\[IndentingNewLine]a5  (q2.q3) (Cross[q2,q3].s1r1r3)\[Rho]1r2r1 \[Rho]0r3r2   \
+ a6 (q2.q3) (Cross[q2,q3].s1r1r3) \[Rho]0r2r1 \[Rho]1r3r2 +\
\[IndentingNewLine]a7  (q2.q3) (Cross[q2,q3].s0r3r2)\[Rho]0r1r3  \[Rho]0r2r1  \
   +a8  (q2.q3) (Cross[q2,q3].s1r3r2)\[Rho]1r1r3  \[Rho]0r2r1     + a9  \
(q2.q3) (Cross[q2,q3].s1r3r2)\[Rho]0r1r3  \[Rho]1r2r1 +a10  (q2.q3) \
(Cross[q2,q3].s0r3r2)\[Rho]1r1r3  \[Rho]1r2r1 +\[IndentingNewLine]  a11 \
(q2.q2) (q3.q3) (s1r3r2.s1r1r3)\[Rho]0r2r1+\[IndentingNewLine]a12 (q2.q2) \
(q3.s1r3r2) (q3.s1r1r3)\[Rho]0r2r1+\[IndentingNewLine]a13 (q2.q3) (q2.q3) \
(s1r3r2.s1r1r3)\[Rho]0r2r1+\[IndentingNewLine]a14 (q2.q3) (q2.s1r3r2) \
(q3.s1r1r3)\[Rho]0r2r1+\[IndentingNewLine]a15 (q2.q3) (q2.s1r1r3) (q3.s1r3r2)\
\[Rho]0r2r1+\[IndentingNewLine]a16 (q3.q3) (q2.s1r3r2) \
(q3.s1r1r3)\[Rho]0r2r1+\[IndentingNewLine]a17 \
(Cross[q2,q3].s1r3r2)(Cross[q2,q3].s1r1r3)\[Rho]0r2r1   +\[IndentingNewLine] \
a66 (q2.q2) (q3.q3) (s0r3r2.s1r1r3)\[Rho]1r2r1+\[IndentingNewLine]a67 (q2.q2) \
(q3.s0r3r2) (q3.s1r1r3)\[Rho]1r2r1+\[IndentingNewLine]a68 (q2.q3) (q2.q3) \
(s0r3r2.s1r1r3)\[Rho]1r2r1+\[IndentingNewLine]a69 (q2.q3) (q2.s0r3r2) \
(q3.s1r1r3)\[Rho]1r2r1+\[IndentingNewLine]a70 (q2.q3) (q2.s1r1r3) (q3.s0r3r2)\
\[Rho]1r2r1+\[IndentingNewLine]a71 (q3.q3) (q2.s0r3r2) \
(q3.s1r1r3)\[Rho]1r2r1+\[IndentingNewLine]a72 \
(Cross[q2,q3].s0r3r2)(Cross[q2,q3].s1r1r3)\[Rho]1r2r1 +\[IndentingNewLine]a18 \
  (q2.q3)(Cross[q2,q3].s1r2r1)\[Rho]0r3r2  \[Rho]1r1r3  + a19  \
(q2.q3)(Cross[q2,q3].s0r2r1)\[Rho]1r3r2  \[Rho]1r1r3  +\[IndentingNewLine] \
a20 (q2.q2) (q3.q3) (s1r2r1.s1r1r3)\[Rho]0r3r2+\[IndentingNewLine]a21 (q2.q2) \
(q3.s1r2r1) (q3.s1r1r3)\[Rho]0r3r2+\[IndentingNewLine]a22 (q2.q3) (q2.q3) \
(s1r2r1.s1r1r3)\[Rho]0r3r2+\[IndentingNewLine]a23 (q2.q3) (q2.s1r2r1) \
(q3.s1r1r3)\[Rho]0r3r2+\[IndentingNewLine]a24 (q2.q3) (q2.s1r1r3) (q3.s1r2r1)\
\[Rho]0r3r2+\[IndentingNewLine]a25 (q3.q3) (q2.s1r2r1) \
(q3.s1r1r3)\[Rho]0r3r2+\[IndentingNewLine]a26 \
(Cross[q2,q3].s1r2r1)(Cross[q2,q3].s1r1r3)\[Rho]0r3r2 +\[IndentingNewLine]a27 \
(q2.q2) (q3.q3) (s0r2r1.s1r1r3)\[Rho]1r3r2+\[IndentingNewLine]a28 (q2.q2) \
(q3.s0r2r1) (q3.s1r1r3)\[Rho]1r3r2+\[IndentingNewLine]a29 (q2.q3) (q2.q3) \
(s0r2r1.s1r1r3)\[Rho]1r3r2+\[IndentingNewLine]a30 (q2.q3) (q2.s0r2r1) \
(q3.s1r1r3)\[Rho]1r3r2+\[IndentingNewLine]a31 (q2.q3) (q2.s1r1r3) (q3.s0r2r1)\
\[Rho]1r3r2+\[IndentingNewLine]a32 (q3.q3) (q2.s0r2r1) \
(q3.s1r1r3)\[Rho]1r3r2+\[IndentingNewLine]a33 \
(Cross[q2,q3].s0r2r1)(Cross[q2,q3].s1r1r3)\[Rho]1r3r2 +\[IndentingNewLine]a34 \
(q2.q2) (q3.q3) (s0r2r1.s1r3r2)\[Rho]1r1r3+\[IndentingNewLine]a35 (q2.q2) \
(q3.s0r2r1) (q3.s1r3r2)\[Rho]1r1r3+\[IndentingNewLine]a36 (q2.q3) (q2.q3) \
(s0r2r1.s1r3r2)\[Rho]1r1r3+\[IndentingNewLine]a37 (q2.q3) (q2.s0r2r1) \
(q3.s1r3r2)\[Rho]1r1r3+\[IndentingNewLine]a38 (q2.q3) (q2.s1r3r2) (q3.s0r2r1)\
\[Rho]1r1r3+\[IndentingNewLine]a39 (q3.q3) (q2.s0r2r1) \
(q3.s1r3r2)\[Rho]1r1r3+\[IndentingNewLine]a40 \
(Cross[q2,q3].s0r2r1)(Cross[q2,q3].s1r3r2)\[Rho]1r1r3 +\[IndentingNewLine] \
a41 (q2.q2) (q3.q3) (s1r2r1.s0r3r2)\[Rho]1r1r3+\[IndentingNewLine]a42 (q2.q2) \
(q3.s1r2r1) (q3.s0r3r2)\[Rho]1r1r3+\[IndentingNewLine]a43 (q2.q3) (q2.q3) \
(s1r2r1.s0r3r2)\[Rho]1r1r3+\[IndentingNewLine]a44 (q2.q3) (q2.s1r2r1) \
(q3.s0r3r2)\[Rho]1r1r3+\[IndentingNewLine]a45 (q2.q3) (q2.s0r3r2) (q3.s1r2r1)\
\[Rho]1r1r3+\[IndentingNewLine]a46 (q3.q3) (q2.s1r2r1) \
(q3.s0r3r2)\[Rho]1r1r3+\[IndentingNewLine]a47 \
(Cross[q2,q3].s1r2r1)(Cross[q2,q3].s0r3r2)\[Rho]1r1r3 +\[IndentingNewLine]a48 \
(Cross[q2,q3].s0r2r1) (q2.q3)( s1r3r2.s1r1r3) +\[IndentingNewLine]a49 \
(Cross[q2,q3].s0r2r1) (q2.s1r3r2)( q3.s1r1r3) +\[IndentingNewLine]a50 \
(Cross[q2,q3].s0r2r1) (q2.s1r1r3)( q3.s1r3r2) +\[IndentingNewLine] \
\[IndentingNewLine]a51 (Cross[q2,q3].s1r3r2) (q2.q3)( s0r2r1.s1r1r3) + \
\[IndentingNewLine]a52 (Cross[q2,q3].s1r3r2) (q2.s0r2r1)( q3.s1r1r3) + \
\[IndentingNewLine]a53 (Cross[q2,q3].s1r3r2) (q2.s1r1r3)( q3.s0r2r1) + \
\[IndentingNewLine]\[IndentingNewLine]a54 (Cross[q2,q3].s1r1r3) (q2.q3)( \
s0r2r1.s1r3r2) +\[IndentingNewLine]a55(Cross[q2,q3].s1r1r3) (q2.s0r2r1)( \
q3.s1r3r2) +\[IndentingNewLine]a56 (Cross[q2,q3].s1r1r3) (q2.s1r3r2)( \
q3.s0r2r1) +\[IndentingNewLine] a57 (Cross[q2,q3].s1r2r1) (q2.q3)( \
s0r3r2.s1r1r3) +\[IndentingNewLine]a58 (Cross[q2,q3].s1r2r1) (q2.s0r3r2)( \
q3.s1r1r3) +\[IndentingNewLine]a59 (Cross[q2,q3].s1r2r1) (q2.s1r1r3)( \
q3.s0r3r2) +\[IndentingNewLine] \[IndentingNewLine]a60 (Cross[q2,q3].s0r3r2) \
(q2.q3)( s1r2r1.s1r1r3) + \[IndentingNewLine]a61 (Cross[q2,q3].s0r3r2) \
(q2.s1r2r1)( q3.s1r1r3) + \[IndentingNewLine]a62 (Cross[q2,q3].s0r3r2) \
(q2.s1r1r3)( q3.s1r2r1) + \[IndentingNewLine]\[IndentingNewLine]a63 \
(Cross[q2,q3].s1r1r3) (q2.q3)( s1r2r1.s0r3r2) \
+\[IndentingNewLine]a64(Cross[q2,q3].s1r1r3) (q2.s1r2r1)( q3.s0r3r2) +\
\[IndentingNewLine]a65(Cross[q2,q3].s1r1r3) (q2.s0r3r2)( q3.s1r2r1)   \"\>"], \
"Print",
 CellChangeTimes->{3.449601180571583*^9, 3.449666295318022*^9, 
  3.4496710658893137`*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.4496016594101305`*^9, 3.4496016908232145`*^9}, {
   3.44960192734342*^9, 3.4496019462381554`*^9}, 3.449666300397317*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ls", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a2", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a3", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a4", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a5", "=", 
      RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
     RowBox[{"a6", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
     RowBox[{"a10", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
     RowBox[{"a7", "=", "0"}], ",", 
     RowBox[{"a8", "=", 
      RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
     RowBox[{"a9", "=", "0"}], ",", 
     RowBox[{"a11", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a12", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a13", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a14", "=", "0"}], ",", 
     RowBox[{"a15", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a16", "=", "0"}], ",", 
     RowBox[{"a17", "=", "0"}], ",", 
     RowBox[{"a18", "=", 
      RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
     RowBox[{"a19", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
     RowBox[{"a20", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a21", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a22", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a23", "=", "0"}], ",", 
     RowBox[{"a24", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a25", "=", "0"}], ",", 
     RowBox[{"a26", "=", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"a27", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a28", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a29", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a30", "=", "0"}], ",", 
     RowBox[{"a31", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a32", "=", "0"}], ",", 
     RowBox[{"a33", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "4"}]}], ",", 
     RowBox[{"a34", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a35", "=", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"a36", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a37", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a38", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a39", "=", "0"}], ",", 
     RowBox[{"a40", "=", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"a41", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a42", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "4"}]}], ",", 
     RowBox[{"a43", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a44", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a45", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a46", "=", "0"}], ",", 
     RowBox[{"a47", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "4"}]}], ",", 
     RowBox[{"a48", "=", 
      RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
     RowBox[{"a49", "=", "0"}], ",", 
     RowBox[{"a50", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
     RowBox[{"a51", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
     RowBox[{"a52", "=", "0"}], ",", 
     RowBox[{"a53", "=", 
      RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
     RowBox[{"a54", "=", 
      RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
     RowBox[{"a55", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
     RowBox[{"a56", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
     RowBox[{"a57", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
     RowBox[{"a58", "=", "0"}], ",", 
     RowBox[{"a59", "=", 
      RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
     RowBox[{"a60", "=", 
      RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
     RowBox[{"a61", "=", "0"}], ",", 
     RowBox[{"a62", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
     RowBox[{"a63", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
     RowBox[{"a64", "=", 
      RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
     RowBox[{"a65", "=", 
      RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"a66", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a67", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a68", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a69", "=", "0"}], ",", 
     RowBox[{"a70", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a71", "=", "0"}], ",", 
     RowBox[{"a72", "=", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "V3NDoubleExchangeHFCRPart2totalstrModtemp", "=", 
    "V3NDoubleExchangeHFCRPart2totalstrMod"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"take", " ", "out", " ", "a", " ", "factor", " ", "of", " ", 
    RowBox[{"\[ImaginaryI]", "/", "8"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", 
      RowBox[{"Length", "[", "ls", "]"}]}], ",", 
     RowBox[{"i", "\[GreaterEqual]", "1"}], ",", 
     RowBox[{"i", "=", 
      RowBox[{"i", "-", "1"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"astr", "=", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<a\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"val", "=", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"ToExpression", "[", "astr", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", "/", "8"}], ")"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"V3NDoubleExchangeHFCRPart2totalstrModtemp", "=", 
        RowBox[{"StringReplace", "[", 
         RowBox[{"V3NDoubleExchangeHFCRPart2totalstrModtemp", ",", 
          RowBox[{"astr", "\[Rule]", "val"}]}], "]"}]}], ";"}], 
      "\[IndentingNewLine]", "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3NDoubleExchangeHFCRPart2totalstrModtemp", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
    "\"\<\[ImaginaryI]/8\>\"", ",", "\"\< {\>\"", ",", " ", 
     "V3NDoubleExchangeHFCRPart2totalstrModtemp", ",", "\"\< }\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "V3NDoubleExchangeHFCRPart2totalstrModtemp", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.4495151326531973`*^9, 3.449515193119932*^9}, {
   3.4495154958928*^9, 3.4495155129748597`*^9}, {3.449515884951168*^9, 
   3.449515991131877*^9}, {3.4495921697388463`*^9, 3.4495921865093*^9}, {
   3.4495922173931093`*^9, 3.449592252823599*^9}, {3.4495922831747284`*^9, 
   3.4495922950995026`*^9}, {3.4496012061709023`*^9, 3.4496012238466225`*^9}, 
   3.4496012902516937`*^9, {3.4496016379523373`*^9, 3.4496016397183466`*^9}, {
   3.4496017168288717`*^9, 3.4496017458820677`*^9}, {3.449666001093256*^9, 
   3.4496660333977785`*^9}, {3.4496710812521296`*^9, 3.449671081861641*^9}}],

Cell[BoxData["\<\"\[ImaginaryI]/8 {-I  (q2.q2)(q3.q3)  \[Rho]1r2r1 \
\[Rho]0r3r2  \[Rho]1r1r3   + \[IndentingNewLine]I  (q2.q3)(q2.q3)  \
\[Rho]1r2r1 \[Rho]0r3r2  \[Rho]1r1r3 + \[IndentingNewLine] I (q2.q2)(q3.q3) \
\[Rho]0r2r1 \[Rho]1r3r2 \[Rho]1r1r3 +\[IndentingNewLine]-I (q2.q3)(q2.q3) \
\[Rho]0r2r1 \[Rho]1r3r2 \[Rho]1r1r3 +\[IndentingNewLine]1  (q2.q3) \
(Cross[q2,q3].s1r1r3)\[Rho]1r2r1 \[Rho]0r3r2   + -1 (q2.q3) \
(Cross[q2,q3].s1r1r3) \[Rho]0r2r1 \[Rho]1r3r2 +\[IndentingNewLine]0  (q2.q3) \
(Cross[q2,q3].s0r3r2)\[Rho]0r1r3  \[Rho]0r2r1     +1  (q2.q3) \
(Cross[q2,q3].s1r3r2)\[Rho]1r1r3  \[Rho]0r2r1     + 0  (q2.q3) \
(Cross[q2,q3].s1r3r2)\[Rho]0r1r3  \[Rho]1r2r1 +-1  (q2.q3) \
(Cross[q2,q3].s0r3r2)\[Rho]1r1r3  \[Rho]1r2r1 +\[IndentingNewLine]  -I \
(q2.q2) (q3.q3) (s1r3r2.s1r1r3)\[Rho]0r2r1+\[IndentingNewLine]I (q2.q2) \
(q3.s1r3r2) (q3.s1r1r3)\[Rho]0r2r1+\[IndentingNewLine]I (q2.q3) (q2.q3) \
(s1r3r2.s1r1r3)\[Rho]0r2r1+\[IndentingNewLine]0 (q2.q3) (q2.s1r3r2) \
(q3.s1r1r3)\[Rho]0r2r1+\[IndentingNewLine]-I (q2.q3) (q2.s1r1r3) (q3.s1r3r2)\
\[Rho]0r2r1+\[IndentingNewLine]0 (q3.q3) (q2.s1r3r2) (q3.s1r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]0 (Cross[q2,q3].s1r3r2)(Cross[q2,q3].s1r1r3)\[Rho]0r2r1   \
+\[IndentingNewLine] I (q2.q2) (q3.q3) (s0r3r2.s1r1r3)\[Rho]1r2r1+\
\[IndentingNewLine]-I (q2.q2) (q3.s0r3r2) (q3.s1r1r3)\[Rho]1r2r1+\
\[IndentingNewLine]-I (q2.q3) (q2.q3) (s0r3r2.s1r1r3)\[Rho]1r2r1+\
\[IndentingNewLine]0 (q2.q3) (q2.s0r3r2) (q3.s1r1r3)\[Rho]1r2r1+\
\[IndentingNewLine]I (q2.q3) (q2.s1r1r3) (q3.s0r3r2)\[Rho]1r2r1+\
\[IndentingNewLine]0 (q3.q3) (q2.s0r3r2) (q3.s1r1r3)\[Rho]1r2r1+\
\[IndentingNewLine]0 (Cross[q2,q3].s0r3r2)(Cross[q2,q3].s1r1r3)\[Rho]1r2r1 +\
\[IndentingNewLine]1   (q2.q3)(Cross[q2,q3].s1r2r1)\[Rho]0r3r2  \[Rho]1r1r3  \
+ -1  (q2.q3)(Cross[q2,q3].s0r2r1)\[Rho]1r3r2  \[Rho]1r1r3  +\
\[IndentingNewLine] I (q2.q2) (q3.q3) (s1r2r1.s1r1r3)\[Rho]0r3r2+\
\[IndentingNewLine]-I (q2.q2) (q3.s1r2r1) (q3.s1r1r3)\[Rho]0r3r2+\
\[IndentingNewLine]-I (q2.q3) (q2.q3) (s1r2r1.s1r1r3)\[Rho]0r3r2+\
\[IndentingNewLine]0 (q2.q3) (q2.s1r2r1) (q3.s1r1r3)\[Rho]0r3r2+\
\[IndentingNewLine]I (q2.q3) (q2.s1r1r3) (q3.s1r2r1)\[Rho]0r3r2+\
\[IndentingNewLine]0 (q3.q3) (q2.s1r2r1) (q3.s1r1r3)\[Rho]0r3r2+\
\[IndentingNewLine]-2 I (Cross[q2,q3].s1r2r1)(Cross[q2,q3].s1r1r3)\[Rho]0r3r2 \
+\[IndentingNewLine]-I (q2.q2) (q3.q3) (s0r2r1.s1r1r3)\[Rho]1r3r2+\
\[IndentingNewLine]I (q2.q2) (q3.s0r2r1) (q3.s1r1r3)\[Rho]1r3r2+\
\[IndentingNewLine]I (q2.q3) (q2.q3) (s0r2r1.s1r1r3)\[Rho]1r3r2+\
\[IndentingNewLine]0 (q2.q3) (q2.s0r2r1) (q3.s1r1r3)\[Rho]1r3r2+\
\[IndentingNewLine]-I (q2.q3) (q2.s1r1r3) (q3.s0r2r1)\[Rho]1r3r2+\
\[IndentingNewLine]0 (q3.q3) (q2.s0r2r1) (q3.s1r1r3)\[Rho]1r3r2+\
\[IndentingNewLine]2 I (Cross[q2,q3].s0r2r1)(Cross[q2,q3].s1r1r3)\[Rho]1r3r2 \
+\[IndentingNewLine]I (q2.q2) (q3.q3) (s0r2r1.s1r3r2)\[Rho]1r1r3+\
\[IndentingNewLine]-2 I (q2.q2) (q3.s0r2r1) (q3.s1r3r2)\[Rho]1r1r3+\
\[IndentingNewLine]-I (q2.q3) (q2.q3) (s0r2r1.s1r3r2)\[Rho]1r1r3+\
\[IndentingNewLine]I (q2.q3) (q2.s0r2r1) (q3.s1r3r2)\[Rho]1r1r3+\
\[IndentingNewLine]I (q2.q3) (q2.s1r3r2) (q3.s0r2r1)\[Rho]1r1r3+\
\[IndentingNewLine]0 (q3.q3) (q2.s0r2r1) (q3.s1r3r2)\[Rho]1r1r3+\
\[IndentingNewLine]-2 I (Cross[q2,q3].s0r2r1)(Cross[q2,q3].s1r3r2)\[Rho]1r1r3 \
+\[IndentingNewLine] -I (q2.q2) (q3.q3) (s1r2r1.s0r3r2)\[Rho]1r1r3+\
\[IndentingNewLine]2 I (q2.q2) (q3.s1r2r1) (q3.s0r3r2)\[Rho]1r1r3+\
\[IndentingNewLine]I (q2.q3) (q2.q3) (s1r2r1.s0r3r2)\[Rho]1r1r3+\
\[IndentingNewLine]-I (q2.q3) (q2.s1r2r1) (q3.s0r3r2)\[Rho]1r1r3+\
\[IndentingNewLine]-I (q2.q3) (q2.s0r3r2) (q3.s1r2r1)\[Rho]1r1r3+\
\[IndentingNewLine]0 (q3.q3) (q2.s1r2r1) (q3.s0r3r2)\[Rho]1r1r3+\
\[IndentingNewLine]2 I (Cross[q2,q3].s1r2r1)(Cross[q2,q3].s0r3r2)\[Rho]1r1r3 \
+\[IndentingNewLine]1 (Cross[q2,q3].s0r2r1) (q2.q3)( s1r3r2.s1r1r3) +\
\[IndentingNewLine]0 (Cross[q2,q3].s0r2r1) (q2.s1r3r2)( q3.s1r1r3) +\
\[IndentingNewLine]-1 (Cross[q2,q3].s0r2r1) (q2.s1r1r3)( q3.s1r3r2) +\
\[IndentingNewLine] \[IndentingNewLine]-1 (Cross[q2,q3].s1r3r2) (q2.q3)( \
s0r2r1.s1r1r3) + \[IndentingNewLine]0 (Cross[q2,q3].s1r3r2) (q2.s0r2r1)( \
q3.s1r1r3) + \[IndentingNewLine]1 (Cross[q2,q3].s1r3r2) (q2.s1r1r3)( \
q3.s0r2r1) + \[IndentingNewLine]\[IndentingNewLine]1 (Cross[q2,q3].s1r1r3) \
(q2.q3)( s0r2r1.s1r3r2) +\[IndentingNewLine]-1(Cross[q2,q3].s1r1r3) \
(q2.s0r2r1)( q3.s1r3r2) +\[IndentingNewLine]-1 (Cross[q2,q3].s1r1r3) \
(q2.s1r3r2)( q3.s0r2r1) +\[IndentingNewLine] -1 (Cross[q2,q3].s1r2r1) \
(q2.q3)( s0r3r2.s1r1r3) +\[IndentingNewLine]0 (Cross[q2,q3].s1r2r1) \
(q2.s0r3r2)( q3.s1r1r3) +\[IndentingNewLine]1 (Cross[q2,q3].s1r2r1) \
(q2.s1r1r3)( q3.s0r3r2) +\[IndentingNewLine] \[IndentingNewLine]1 \
(Cross[q2,q3].s0r3r2) (q2.q3)( s1r2r1.s1r1r3) + \[IndentingNewLine]0 \
(Cross[q2,q3].s0r3r2) (q2.s1r2r1)( q3.s1r1r3) + \[IndentingNewLine]-1 \
(Cross[q2,q3].s0r3r2) (q2.s1r1r3)( q3.s1r2r1) + \[IndentingNewLine]\
\[IndentingNewLine]-1 (Cross[q2,q3].s1r1r3) (q2.q3)( s1r2r1.s0r3r2) +\
\[IndentingNewLine]1(Cross[q2,q3].s1r1r3) (q2.s1r2r1)( q3.s0r3r2) +\
\[IndentingNewLine]1(Cross[q2,q3].s1r1r3) (q2.s0r3r2)( q3.s1r2r1)    }\"\>"], \
"Print",
 CellChangeTimes->{
  3.4496017729504566`*^9, 3.4496663114311085`*^9, {3.449671072578312*^9, 
   3.449671084424715*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ls"], "Input",
 CellChangeTimes->{{3.4496017855000615`*^9, 3.4496017855782037`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox["1", "8"], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   FractionBox["1", "8"], ",", 
   FractionBox["\[ImaginaryI]", "8"], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", "0", ",", 
   FractionBox["\[ImaginaryI]", "8"], ",", "0", ",", 
   FractionBox["1", "8"], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", "0", ",", 
   FractionBox["1", "8"], ",", "0", ",", "0", ",", 
   FractionBox["\[ImaginaryI]", "8"], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   FractionBox["1", "8"], ",", 
   FractionBox["1", "8"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", "0", ",", 
   FractionBox["1", "4"], ",", 
   FractionBox["1", "8"], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", "0", ",", 
   FractionBox["1", "8"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   FractionBox["1", "4"], ",", 
   FractionBox["1", "8"], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", "0", ",", 
   FractionBox["1", "4"], ",", 
   FractionBox["1", "8"], ",", 
   RowBox[{"-", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   FractionBox["1", "8"], ",", 
   FractionBox["1", "8"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "4"]}], ",", 
   FractionBox["\[ImaginaryI]", "8"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", "0", ",", 
   FractionBox["\[ImaginaryI]", "8"], ",", 
   FractionBox["\[ImaginaryI]", "8"], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", "0", ",", 
   FractionBox["\[ImaginaryI]", "8"], ",", 
   FractionBox["\[ImaginaryI]", "8"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", 
   FractionBox["\[ImaginaryI]", "8"], ",", 
   FractionBox["\[ImaginaryI]", "8"], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   FractionBox["1", "8"], ",", 
   FractionBox["1", "8"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.449601785828258*^9, 3.4496663152913723`*^9, 
  3.449671090019718*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Excellent", "!!"}], "!!"}], " ", "*)"}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.449592386856188*^9, 3.449592390919676*^9}}]
},
WindowSize->{1016, 668},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Microsoft Windows (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 430, 12, 90, "Input"],
Cell[978, 34, 85321, 1852, 5823, "Input"],
Cell[86302, 1888, 302, 9, 209, "Input"],
Cell[86607, 1899, 3207, 69, 1152, "Input"],
Cell[CellGroupData[{
Cell[89839, 1972, 2036, 51, 439, "Input"],
Cell[91878, 2025, 1157, 35, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93072, 2065, 2079, 46, 371, "Input"],
Cell[95154, 2113, 451, 14, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95642, 2132, 1844, 47, 390, "Input"],
Cell[97489, 2181, 840, 22, 163, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[98366, 2208, 1533, 35, 224, "Input"],
Cell[99902, 2245, 299, 9, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[100238, 2259, 2010, 49, 390, "Input"],
Cell[102251, 2310, 1351, 34, 163, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[103639, 2349, 2189, 51, 371, "Input"],
Cell[105831, 2402, 382, 11, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[106250, 2418, 1800, 45, 341, "Input"],
Cell[108053, 2465, 11082, 274, 917, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[119172, 2744, 546, 12, 126, "Input"],
Cell[119721, 2758, 4999, 133, 598, "Output"]
}, Open  ]],
Cell[124735, 2894, 94, 1, 75, "Input"],
Cell[CellGroupData[{
Cell[124854, 2899, 3632, 88, 664, "Input"],
Cell[128489, 2989, 584, 17, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129110, 3011, 296, 6, 75, "Input"],
Cell[129409, 3019, 4950, 134, 490, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134396, 3158, 4147, 98, 712, "Input"],
Cell[138546, 3258, 586, 17, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[139169, 3280, 1823, 46, 390, "Input"],
Cell[140995, 3328, 1453, 36, 163, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142485, 3369, 1529, 34, 322, "Input"],
Cell[144017, 3405, 327, 9, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[144381, 3419, 1750, 44, 175, "Input"],
Cell[146134, 3465, 13731, 330, 568, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[159902, 3800, 546, 12, 65, "Input"],
Cell[160451, 3814, 6376, 168, 361, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[166864, 3987, 3730, 90, 340, "Input"],
Cell[170597, 4079, 584, 18, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[171218, 4102, 290, 6, 63, "Input"],
Cell[171511, 4110, 6339, 169, 364, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[177887, 4284, 3777, 90, 282, "Input"],
Cell[181667, 4376, 606, 19, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182310, 4400, 1745, 44, 341, "Input"],
Cell[184058, 4446, 11236, 298, 971, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195331, 4749, 914, 21, 175, "Input"],
Cell[196248, 4772, 6821, 186, 705, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203106, 4963, 3590, 84, 664, "Input"],
Cell[206699, 5049, 654, 20, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[207390, 5074, 341, 7, 75, "Input"],
Cell[207734, 5083, 6842, 187, 705, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[214613, 5275, 3635, 84, 664, "Input"],
Cell[218251, 5361, 658, 20, 114, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218946, 5386, 1528, 40, 175, "Input"],
Cell[220477, 5428, 25817, 529, 1426, "Output"]
}, Open  ]],
Cell[246309, 5960, 599, 16, 93, "Input"],
Cell[246911, 5978, 1679, 51, 38, "Input"],
Cell[CellGroupData[{
Cell[248615, 6033, 810, 17, 90, "Input"],
Cell[249428, 6052, 117, 2, 37, "Output"]
}, Open  ]],
Cell[249560, 6057, 204, 5, 38, "Input"],
Cell[249767, 6064, 1679, 51, 38, "Input"],
Cell[CellGroupData[{
Cell[251471, 6119, 907, 18, 90, "Input"],
Cell[252381, 6139, 15074, 340, 778, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267492, 6484, 4862, 117, 440, "Input"],
Cell[272357, 6603, 914, 25, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[273308, 6633, 2533, 70, 115, "Input"],
Cell[275844, 6705, 15031, 339, 778, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[290912, 7049, 4117, 106, 415, "Input"],
Cell[295032, 7157, 826, 23, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[295895, 7185, 2782, 73, 115, "Input"],
Cell[298680, 7260, 123, 2, 37, "Output"]
}, Open  ]],
Cell[298818, 7265, 295, 9, 51, "Input"],
Cell[CellGroupData[{
Cell[299138, 7278, 29175, 782, 2015, "Input"],
Cell[328316, 8062, 92, 1, 37, "Output"]
}, Open  ]],
Cell[328423, 8066, 348, 10, 51, "Input"],
Cell[328774, 8078, 290, 8, 51, "Input"],
Cell[329067, 8088, 295, 9, 141, "Input"],
Cell[CellGroupData[{
Cell[329387, 8101, 6994, 118, 2040, "Input"],
Cell[CellGroupData[{
Cell[336406, 8223, 195, 3, 23, "Print"],
Cell[336604, 8228, 5297, 75, 1373, "Print"]
}, Open  ]]
}, Open  ]],
Cell[341928, 8307, 169, 2, 31, "Input"],
Cell[CellGroupData[{
Cell[342122, 8313, 7626, 211, 372, "Input"],
Cell[349751, 8526, 5250, 76, 1373, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[355038, 8607, 98, 1, 31, "Input"],
Cell[355139, 8610, 2832, 85, 83, "Output"]
}, Open  ]],
Cell[357986, 8698, 249, 8, 58, "Input"]
}
]
*)

(* End of internal cache information *)


==> Simplify-C-remaining3.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    260563,       6420]
NotebookOptionsPosition[    255578,       6257]
NotebookOutlinePosition[    255984,       6274]
CellTagsIndexPosition[    255941,       6271]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Simplification", " ", "of", " ", "C"}], "-", 
    RowBox[{"R3", " ", 
     RowBox[{"(", 
      RowBox[{"remaining", " ", "part", " ", "1"}], ")"}]}]}], " ", "*)"}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.4495878698970375`*^9, 3.4495878968263216`*^9}, {
  3.4495960553074183`*^9, 3.4495960553855605`*^9}, {3.4496052406275797`*^9, 
  3.449605240971405*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<`*\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iM", "=", 
   RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]x", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]y", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]z", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]x", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]y", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]z", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]", "=", 
   RowBox[{"{", 
    RowBox[{"\[Sigma]x", ",", "\[Sigma]y", ",", "\[Sigma]z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]", "=", 
    RowBox[{"{", 
     RowBox[{"\[Tau]x", ",", "\[Tau]y", ",", "\[Tau]z"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"For", " ", "the", " ", "actual", " ", "calculation"}], ",", " ", 
    RowBox[{
    "one", " ", "should", " ", "use", " ", "the", " ", "generalized", " ", 
     RowBox[{"DM", "/", "not"}], " ", "in", " ", "the", " ", "HFB", " ", 
     "sense"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "rather", " ", "in", " ", "the", " ", "sense", " ", "that", " ", "not", 
       " ", "diagonal", " ", "in", " ", "iso"}], "-", 
      RowBox[{"spin", " ", "space"}]}], "/."}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]11", "=", 
   RowBox[{"{", 
    RowBox[{"\[Rho]11x", ",", "\[Rho]11y", ",", "\[Rho]11z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s10", "=", 
    RowBox[{"{", 
     RowBox[{"s10x", ",", "s10y", ",", "s10z"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
    "the", " ", "cols", " ", "isospin", " ", "coordinates"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s11", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"s11xx", ",", "s11xy", ",", "s11xz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s11yx", ",", "s11yy", ",", "s11yz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s11zx", ",", "s11zy", ",", "s11zz"}], "}"}]}], "}"}]}], ";"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]21", "=", 
   RowBox[{"{", 
    RowBox[{"\[Rho]21x", ",", "\[Rho]21y", ",", "\[Rho]21z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s20", "=", 
    RowBox[{"{", 
     RowBox[{"s20x", ",", "s20y", ",", "s20z"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
    "the", " ", "cols", " ", "isospin", " ", "coordinates"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s21", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"s21xx", ",", "s21xy", ",", "s21xz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s21yx", ",", "s21yy", ",", "s21yz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s21zx", ",", "s21zy", ",", "s21zz"}], "}"}]}], "}"}]}], ";"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]31", "=", 
   RowBox[{"{", 
    RowBox[{"\[Rho]31x", ",", "\[Rho]31y", ",", "\[Rho]31z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s30", "=", 
    RowBox[{"{", 
     RowBox[{"s30x", ",", "s30y", ",", "s30z"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
    "the", " ", "cols", " ", "isospin", " ", "coordinates"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s31", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s31xx", ",", "s31xy", ",", "s31xz"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s31yx", ",", "s31yy", ",", "s31yz"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s31zx", ",", "s31zy", ",", "s31zz"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q2", "=", 
   RowBox[{"{", 
    RowBox[{"q2x", ",", "q2y", ",", "q2z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q3", "=", 
   RowBox[{"{", 
    RowBox[{"q3x", ",", "q3y", ",", "q3z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LeviCivitaEpsilon", "=", 
    RowBox[{"Array", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Signature", "[", 
        RowBox[{"{", "##", "}"}], "]"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "Now", " ", "the", " ", "main", " ", "problem", " ", "is", " ", "in", 
       " ", "defining", " ", "the", " ", "Tr1", " ", "Tr2", " ", "Tr3"}], 
      "..."}], "since", " ", "there", " ", "is", " ", "no", " ", "way"}], ",",
     " ", 
    RowBox[{"at", " ", "least", " ", "a", " ", "simple", " ", "way"}], ",", 
    " ", 
    RowBox[{
     RowBox[{
     "of", " ", "doing", " ", "this", " ", "symbolically", " ", "one", " ", 
      "has", " ", "to", " ", "parse", " ", "the", " ", "overall", " ", 
      "expression", " ", "manually", " ", "and", " ", "write", " ", "it", " ",
       "in", " ", "terms", " ", "of", " ", "the", " ", "terms", " ", 
      "defined", " ", "above"}], ".."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3NDoubleExchangeHFCRpart3", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q2y", " ", "q2z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["q3x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30x"}], "-", 
            RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30x"}], "-", 
            RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "+", 
            RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "-", 
            RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31xz"}], "+", 
            RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31xz"}]}], ")"}]}],
          "+", 
         RowBox[{
          SuperscriptBox["q3y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "s10y", " ", "s20x", " ", "s30y"}], "-", 
            RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30y"}], "+", 
            RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
            RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "+", 
            RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31yz"}], "+", 
            RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31yz"}], "+", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30y", " ", 
             "\[Rho]10"}], "-", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", 
             "\[Rho]10"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s21zz", " ", "s30y", " ", "\[Rho]11z"}], 
            "-", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
             "\[Rho]20"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", "\[Rho]21z"}], 
            "+", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
             "\[Rho]21z"}]}], ")"}]}], "+", 
         RowBox[{"q3x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30x"}], "-", 
               RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "-", 
               RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "+", 
               RowBox[{"6", " ", "s10y", " ", "s20y", " ", "s30z"}], "-", 
               RowBox[{"2", " ", "s11yz", " ", "s21yz", " ", "s30z"}], "+", 
               RowBox[{"2", " ", "s11zz", " ", "s21zz", " ", "s30z"}], "-", 
               RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31xz"}], "-", 
               RowBox[{"4", " ", "s10y", " ", "s21yz", " ", "s31zz"}], "+", 
               RowBox[{"s10z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                  RowBox[{"6", " ", "s20z", " ", "s30z"}], "-", 
                  RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                  RowBox[{"4", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
                "\[Rho]20"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", 
                "\[Rho]21z"}]}], ")"}]}], "+", 
            RowBox[{"q3y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "s10x", " ", "s20y", " ", "s30x"}], 
               "+", 
               RowBox[{"s11yz", " ", "s21xz", " ", "s30x"}], "+", 
               RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "-", 
               RowBox[{"6", " ", "s10z", " ", "s20z", " ", "s30y"}], "-", 
               RowBox[{"2", " ", "s11yz", " ", "s21yz", " ", "s30y"}], "+", 
               RowBox[{"2", " ", "s11zz", " ", "s21zz", " ", "s30y"}], "+", 
               RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31xz"}], "+", 
               RowBox[{"4", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "+", 
               RowBox[{"s10y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "+", 
                  RowBox[{"6", " ", "s20y", " ", "s30y"}], "+", 
                  RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
                  RowBox[{"4", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21zz", " ", "s30x", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30x", " ", 
                "\[Rho]20"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s30x", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", 
                "\[Rho]21z"}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"q3y", " ", "q3z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "s11zz"}], " ", "s21xz", " ", "s30y"}], "-", 
            RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "-", 
            RowBox[{"3", " ", "s10y", " ", "s20x", " ", "s30z"}], "+", 
            RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "+", 
            RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "+", 
            RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "+", 
            RowBox[{"s10x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "s20z", " ", "s30y"}], "-", 
               RowBox[{"3", " ", "s20y", " ", "s30z"}], "-", 
               RowBox[{"2", " ", "s21zz", " ", "s31yz"}], "+", 
               RowBox[{"2", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30y", " ", 
             "\[Rho]10"}], "+", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30z", " ", 
             "\[Rho]10"}], "-", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31yz", " ", 
             "\[Rho]10"}], "-", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31zz", " ", 
             "\[Rho]10"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s21yz", " ", "s30y", " ", "\[Rho]11z"}], 
            "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s21zz", " ", "s30z", " ", "\[Rho]11z"}], 
            "-", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30y", " ", 
             "\[Rho]20"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11yz", " ", "s30y", " ", "\[Rho]21z"}], 
            "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11zz", " ", "s30z", " ", "\[Rho]21z"}], 
            "+", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31yz", " ", 
             "\[Rho]21z"}], "+", 
            RowBox[{"s10z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
               RowBox[{"2", " ", "s21xz", " ", "s31yz"}], "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["q3z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s10z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "s20x", " ", "s30z"}], "-", 
               RowBox[{"2", " ", "s21xz", " ", "s31zz"}]}], ")"}]}], "+", 
            RowBox[{"s10x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
               RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "-", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s21xz", 
                " ", "s30z"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30z"}], 
               "-", 
               RowBox[{"3", " ", "s20y", " ", "s30z", " ", "\[Rho]10"}], "+", 
               RowBox[{"2", " ", "s21yz", " ", "s31zz", " ", "\[Rho]10"}], 
               "+", 
               RowBox[{"s21yz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
               RowBox[{"3", " ", "s10y", " ", "s30z", " ", "\[Rho]20"}], "-", 
               RowBox[{"s11yz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
               RowBox[{"2", " ", "s10y", " ", "s31zz", " ", "\[Rho]21z"}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["q2x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q3z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "s10y", " ", "s20x", " ", "s30z"}], "-", 
            RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30z"}], "+", 
            RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "+", 
            RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "+", 
            RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "+", 
            RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31zz"}], "-", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30z", " ", 
             "\[Rho]10"}], "+", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31zz", " ", 
             "\[Rho]10"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s21zz", " ", "s30z", " ", "\[Rho]11z"}], 
            "+", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30z", " ", 
             "\[Rho]20"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11zz", " ", "s30z", " ", "\[Rho]21z"}], 
            "-", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31zz", " ", 
             "\[Rho]21z"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["q3y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s10z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
               RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "+", 
            RowBox[{"s10x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "s20z", " ", "s30y"}], "-", 
               RowBox[{"2", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "s30y"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30y"}], 
               "-", 
               RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "+", 
               RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], 
               "+", 
               RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
               RowBox[{"3", " ", "s10y", " ", "s30y", " ", "\[Rho]20"}], "-", 
               RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
               RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"q3y", " ", "q3z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
            RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "+", 
            RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "-", 
            RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "-", 
            RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "-", 
            RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "+", 
            RowBox[{"s10x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "s20y", " ", "s30y"}], "+", 
               RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
               RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
               RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "-", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30y", " ", 
             "\[Rho]10"}], "-", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z", " ", 
             "\[Rho]10"}], "+", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", 
             "\[Rho]10"}], "+", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", 
             "\[Rho]10"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s21zz", " ", "s30y", " ", "\[Rho]11z"}], 
            "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s21yz", " ", "s30z", " ", "\[Rho]11z"}], 
            "+", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
             "\[Rho]20"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", "\[Rho]21z"}], 
            "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", "\[Rho]21z"}], 
            "-", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
             "\[Rho]21z"}], "+", 
            RowBox[{"s10y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "s20x", " ", "s30y"}], "+", 
               RowBox[{"2", " ", "s21xz", " ", "s31yz"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"q3x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "s10y", " ", "s20x", " ", "s30x"}], 
               "-", 
               RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30x"}], "+", 
               RowBox[{"s11yz", " ", "s21xz", " ", "s30x"}], "+", 
               RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "+", 
               RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31xz"}], "+", 
               RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31xz"}], "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x", " ", 
                "\[Rho]10"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", 
                "\[Rho]10"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21zz", " ", "s30x", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30x", " ", 
                "\[Rho]20"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s30x", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", 
                "\[Rho]21z"}]}], ")"}]}], "+", 
            RowBox[{"q3y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s10z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                  RowBox[{"2", " ", "s21xz", " ", "s31xz"}]}], ")"}]}], "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
                  RowBox[{"2", " ", "s21zz", " ", "s31xz"}]}], ")"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "s30x"}], 
                  "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30x"}], 
                  "-", 
                  RowBox[{"3", " ", "s20y", " ", "s30x", " ", "\[Rho]10"}], 
                  "+", 
                  RowBox[{"2", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], 
                  "+", 
                  RowBox[{"s21yz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
                  RowBox[{"3", " ", "s10y", " ", "s30x", " ", "\[Rho]20"}], 
                  "-", 
                  RowBox[{"s11yz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
                  RowBox[{
                  "2", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["q2z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q3x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"s10z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
               RowBox[{"2", " ", "s21yz", " ", "s31xz"}]}], ")"}]}], "+", 
            RowBox[{"\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s10y", " ", 
                "s20z", " ", "s30x"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "s30x"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30x"}], 
               "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", 
                "s31xz"}], "-", 
               RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "+", 
               RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], 
               "+", 
               RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
               RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "-", 
               RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
               RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"q3y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q3y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "s10z", " ", "s20x", " ", "s30y"}], 
               "-", 
               RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30y"}], "+", 
               RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "+", 
               RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "+", 
               RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31yz"}], "+", 
               RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30y", " ", 
                "\[Rho]10"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31yz", " ", 
                "\[Rho]10"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21yz", " ", "s30y", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30y", " ", 
                "\[Rho]20"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s30y", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31yz", " ", 
                "\[Rho]21z"}]}], ")"}]}], "+", 
            RowBox[{"q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "s10z", " ", "s20x", " ", "s30z"}], 
               "-", 
               RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30z"}], "+", 
               RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "+", 
               RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "+", 
               RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "+", 
               RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31zz"}], "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z", " ", 
                "\[Rho]10"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", 
                "\[Rho]10"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21yz", " ", "s30z", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30z", " ", 
                "\[Rho]20"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31zz", " ", 
                "\[Rho]21z"}]}], ")"}]}]}], ")"}]}], "-", 
         RowBox[{"q3x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "s10z", " ", "s20y", " ", "s30z"}], 
               "-", 
               RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30z"}], "+", 
               RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
               RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "+", 
               RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "+", 
               RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31zz"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21xz", " ", "s30z", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30z", " ", 
                "\[Rho]20"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31zz", " ", 
                "\[Rho]21z"}]}], ")"}]}], "+", 
            RowBox[{"q3y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s11zz"}], " ", "s21xz", " ", "s30x"}], "-", 
               RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "-", 
               RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30y"}], "+", 
               RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "+", 
               RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "+", 
               RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31yz"}], "+", 
               RowBox[{"s10z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                  RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                  RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                  RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
                "\[Rho]10"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
                "\[Rho]20"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", 
                "\[Rho]21z"}], "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
                  RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "-", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], 
                  "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s31yz", " ", 
                   "\[Rho]21z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["q2y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["q3x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "s10z", " ", "s20y", " ", "s30x"}], "-", 
            RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30x"}], "+", 
            RowBox[{"s11zz", " ", "s21yz", " ", "s30x"}], "+", 
            RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "+", 
            RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31xz"}], "+", 
            RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31xz"}], "-", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30x", " ", 
             "\[Rho]10"}], "+", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31xz", " ", 
             "\[Rho]10"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s21xz", " ", "s30x", " ", "\[Rho]11z"}], 
            "+", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30x", " ", 
             "\[Rho]20"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11xz", " ", "s30x", " ", "\[Rho]21z"}], 
            "-", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31xz", " ", 
             "\[Rho]21z"}]}], ")"}]}], "+", 
         RowBox[{"q3x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q3y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "s10z", " ", "s20y", " ", "s30y"}], 
               "-", 
               RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30y"}], "+", 
               RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "+", 
               RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "+", 
               RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31yz"}], "+", 
               RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31yz"}], "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
                "\[Rho]10"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", 
                "\[Rho]10"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30y", " ", 
                "\[Rho]20"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31yz", " ", 
                "\[Rho]21z"}]}], ")"}]}], "+", 
            RowBox[{"q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s11yz"}], " ", "s21xz", " ", "s30x"}], "-", 
               RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "-", 
               RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "+", 
               RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
               RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "+", 
               RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "+", 
               RowBox[{"s10y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                  RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                  RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                  RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z", " ", 
                "\[Rho]10"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", 
                "\[Rho]10"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", 
                "\[Rho]10"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21zz", " ", "s30x", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21xz", " ", "s30z", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30x", " ", 
                "\[Rho]20"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s30x", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", 
                "\[Rho]21z"}], "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
                  RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                  "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", 
                   "\[Rho]21z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"q3z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q3y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s10y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
                  RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                  RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30y"}], 
                  "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30y"}], 
                  "-", 
                  RowBox[{"3", " ", "s20z", " ", "s30y", " ", "\[Rho]10"}], 
                  "+", 
                  RowBox[{"2", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}], 
                  "+", 
                  RowBox[{"s21zz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
                  RowBox[{"3", " ", "s10z", " ", "s30y", " ", "\[Rho]20"}], 
                  "-", 
                  RowBox[{"s11zz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
                  RowBox[{
                  "2", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s10y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20x", " ", "s30z"}], "-", 
                  RowBox[{"2", " ", "s21xz", " ", "s31zz"}]}], ")"}]}], "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20y", " ", "s30z"}], "-", 
                  RowBox[{"2", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], 
                  "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30z"}], 
                  "-", 
                  RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], 
                  "+", 
                  RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], 
                  "+", 
                  RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
                  RowBox[{"3", " ", "s10z", " ", "s30z", " ", "\[Rho]20"}], 
                  "-", 
                  RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
                  RowBox[{
                  "2", " ", "s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"q2x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q2z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["q3y", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "s10x", " ", "s20x", " ", "s30y"}], 
               "+", 
               RowBox[{"6", " ", "s10z", " ", "s20z", " ", "s30y"}], "+", 
               RowBox[{"2", " ", "s11xz", " ", "s21xz", " ", "s30y"}], "-", 
               RowBox[{"2", " ", "s11zz", " ", "s21zz", " ", "s30y"}], "+", 
               RowBox[{"4", " ", "s10x", " ", "s21xz", " ", "s31yz"}], "-", 
               RowBox[{"4", " ", "s10z", " ", "s21zz", " ", "s31yz"}]}], 
              ")"}]}], "+", 
            RowBox[{"q3y", " ", "q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "s10y", " ", "s20z", " ", "s30y"}], 
               "+", 
               RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "+", 
               RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "-", 
               RowBox[{"6", " ", "s10x", " ", "s20x", " ", "s30z"}], "+", 
               RowBox[{"2", " ", "s11xz", " ", "s21xz", " ", "s30z"}], "-", 
               RowBox[{"2", " ", "s11zz", " ", "s21zz", " ", "s30z"}], "+", 
               RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31yz"}], "+", 
               RowBox[{"4", " ", "s10x", " ", "s21xz", " ", "s31zz"}], "+", 
               RowBox[{"s10z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "s20y", " ", "s30y"}], "+", 
                  RowBox[{"6", " ", "s20z", " ", "s30z"}], "+", 
                  RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
                  RowBox[{"4", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30y", " ", 
                "\[Rho]20"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31yz", " ", 
                "\[Rho]21z"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["q3z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "s10z", " ", "s20y", " ", "s30z"}], 
               "-", 
               RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30z"}], "+", 
               RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
               RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "+", 
               RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "+", 
               RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31zz"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21xz", " ", "s30z", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30z", " ", 
                "\[Rho]20"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31zz", " ", 
                "\[Rho]21z"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["q3x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s10y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                  RowBox[{"2", " ", "s21xz", " ", "s31xz"}]}], ")"}]}], "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
                  RowBox[{"2", " ", "s21yz", " ", "s31xz"}]}], ")"}]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], " ", "s11yz", " ", "s21xz",
                    " ", "s30x"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30x"}], 
                  "-", 
                  RowBox[{"3", " ", "s20z", " ", "s30x", " ", "\[Rho]10"}], 
                  "+", 
                  RowBox[{"2", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], 
                  "+", 
                  RowBox[{"s21zz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
                  RowBox[{"3", " ", "s10z", " ", "s30x", " ", "\[Rho]20"}], 
                  "-", 
                  RowBox[{"s11zz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
                  RowBox[{
                  "2", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}]}], 
                 ")"}]}]}], ")"}]}], "-", 
            RowBox[{"q3x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"q3y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "s11xz", " ", "s21xz", " ", 
                   "s30x"}], "+", 
                  RowBox[{"2", " ", "s11zz", " ", "s21zz", " ", "s30x"}], "-", 
                  RowBox[{"3", " ", "s10y", " ", "s20x", " ", "s30y"}], "+", 
                  RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
                  RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "+", 
                  RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31yz"}], "+", 
                  RowBox[{"s10x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", "s20x", " ", "s30x"}], "-", 
                    RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                    RowBox[{"4", " ", "s21xz", " ", "s31xz"}], "+", 
                    RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "-", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30y", " ", 
                   "\[Rho]10"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", 
                   "\[Rho]10"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s21zz", " ", "s30y", " ", 
                   "\[Rho]11z"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", 
                   "\[Rho]21z"}], "+", 
                  RowBox[{"s10z", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "s20z", " ", "s30x"}], "+", 
                    RowBox[{"4", " ", "s21zz", " ", "s31xz"}], "+", 
                    RowBox[{
                    "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}],
                     "-", 
                    RowBox[{
                    "2", " ", "\[ImaginaryI]", " ", "s31yz", " ", 
                    "\[Rho]21z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"q3z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "s11zz"}], " ", "s21yz", " ", "s30x"}], "-", 
                  RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "-", 
                  RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30z"}], "+", 
                  RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "+", 
                  RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "+", 
                  RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31zz"}], "+", 
                  RowBox[{"s10y", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
                    RowBox[{"3", " ", "s20x", " ", "s30z"}], "-", 
                    RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "+", 
                    RowBox[{"2", " ", "s21xz", " ", "s31zz"}]}], ")"}]}], "-", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30x", " ", 
                   "\[Rho]10"}], "-", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30z", " ", 
                   "\[Rho]10"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31xz", " ", 
                   "\[Rho]10"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31zz", " ", 
                   "\[Rho]10"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s21xz", " ", "s30x", " ", 
                   "\[Rho]11z"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s21zz", " ", "s30z", " ", 
                   "\[Rho]11z"}], "+", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30x", " ", 
                   "\[Rho]20"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11xz", " ", "s30x", " ", 
                   "\[Rho]21z"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11zz", " ", "s30z", " ", 
                   "\[Rho]21z"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31xz", " ", 
                   "\[Rho]21z"}], "+", 
                  RowBox[{"s10z", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
                    RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
                    RowBox[{
                    "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}],
                     "-", 
                    RowBox[{
                    "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", 
                    "\[Rho]21z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}],
          "+", 
         RowBox[{"q2y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["q3z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "s10x", " ", "s20x", " ", "s30z"}], "-", 
               RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "-", 
               RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "+", 
               RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "-", 
               RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "s31zz"}], "+", 
               RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31zz"}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["q3x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "s10z", " ", "s20x", " ", "s30x"}], 
               "-", 
               RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30x"}], "+", 
               RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "+", 
               RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "+", 
               RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31xz"}], "+", 
               RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31xz"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
                "\[Rho]20"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", 
                "\[Rho]21z"}]}], ")"}]}], "+", 
            RowBox[{"q3y", " ", "q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"6", " ", "s10x", " ", "s20x", " ", "s30y"}], "-", 
               RowBox[{"6", " ", "s10y", " ", "s20y", " ", "s30y"}], "-", 
               RowBox[{"2", " ", "s11xz", " ", "s21xz", " ", "s30y"}], "+", 
               RowBox[{"2", " ", "s11yz", " ", "s21yz", " ", "s30y"}], "+", 
               RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "+", 
               RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30z"}], "-", 
               RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "-", 
               RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "-", 
               RowBox[{"4", " ", "s10x", " ", "s21xz", " ", "s31yz"}], "+", 
               RowBox[{"4", " ", "s10y", " ", "s21yz", " ", "s31yz"}], "-", 
               RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "-", 
               RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31zz"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21xz", " ", "s30z", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30z", " ", 
                "\[Rho]20"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31zz", " ", 
                "\[Rho]21z"}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["q3y", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s10z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                  RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
               RowBox[{"s10y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20z", " ", "s30y"}], "-", 
                  RowBox[{"2", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "-", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s21yz",
                    " ", "s30y"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30y"}], 
                  "-", 
                  RowBox[{"3", " ", "s20x", " ", "s30y", " ", "\[Rho]10"}], 
                  "+", 
                  RowBox[{"2", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], 
                  "+", 
                  RowBox[{"s21xz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
                  RowBox[{"3", " ", "s10x", " ", "s30y", " ", "\[Rho]20"}], 
                  "-", 
                  RowBox[{"s11xz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
                  RowBox[{
                  "2", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"q3x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"q3y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "s11zz"}], " ", "s21yz", " ", "s30x"}], "-", 
                  RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "-", 
                  RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30y"}], "+", 
                  RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "+", 
                  RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "+", 
                  RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "+", 
                  RowBox[{"s10z", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
                    RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
                    RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
                    RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "+", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30x", " ", 
                   "\[Rho]10"}], "+", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30y", " ", 
                   "\[Rho]10"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31xz", " ", 
                   "\[Rho]10"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31yz", " ", 
                   "\[Rho]10"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s21xz", " ", "s30x", " ", 
                   "\[Rho]11z"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s21yz", " ", "s30y", " ", 
                   "\[Rho]11z"}], "-", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30x", " ", 
                   "\[Rho]20"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11xz", " ", "s30x", " ", 
                   "\[Rho]21z"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11yz", " ", "s30y", " ", 
                   "\[Rho]21z"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31xz", " ", 
                   "\[Rho]21z"}], "+", 
                  RowBox[{"s10y", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
                    RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "-", 
                    RowBox[{
                    "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}],
                     "+", 
                    RowBox[{
                    "2", " ", "\[ImaginaryI]", " ", "s31yz", " ", 
                    "\[Rho]21z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"q3z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "s11xz", " ", "s21xz", " ", 
                   "s30x"}], "+", 
                  RowBox[{"2", " ", "s11yz", " ", "s21yz", " ", "s30x"}], "-", 
                  RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "+", 
                  RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "+", 
                  RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "+", 
                  RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "+", 
                  RowBox[{"s10x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"6", " ", "s20x", " ", "s30x"}], "-", 
                    RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                    RowBox[{"4", " ", "s21xz", " ", "s31xz"}], "+", 
                    RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z", " ", 
                   "\[Rho]10"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", 
                   "\[Rho]10"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s21yz", " ", "s30z", " ", 
                   "\[Rho]11z"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", 
                   "\[Rho]21z"}], "+", 
                  RowBox[{"s10y", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "6"}], " ", "s20y", " ", "s30x"}], "+", 
                    RowBox[{"4", " ", "s21yz", " ", "s31xz"}], "-", 
                    RowBox[{
                    "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}],
                     "+", 
                    RowBox[{
                    "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", 
                    "\[Rho]21z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.4495878020346994`*^9, 3.4495878301673574`*^9}, {
  3.449595910213353*^9, 3.4495959119637337`*^9}, {3.4495960633716726`*^9, 
  3.449596063512328*^9}, {3.449602024755237*^9, 3.449602033335229*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"(*", 
    RowBox[{"Simplification", " ", "proceeds", " ", "below"}], " ", "*)"}], 
   "\[IndentingNewLine]"}],
  FontFamily->"Kaufmann",
  FontSize->26,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.4495881494096727`*^9, 3.449588179573064*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"unlike", " ", "for", " ", "the", " ", "D", " ", "term"}], ",", 
    " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "I", " ", "will", " ", "try", " ", "to", " ", "work", " ", "on", " ", 
       "the", " ", "whole", " ", "double", " ", "exchange", " ", "piece", " ",
        "at", " ", "once", " ", "and", " ", "see", " ", "if", " ", 
       "Mathematica", " ", "can", " ", "handle", " ", "it"}], " ", "..."}], 
     "if", " ", "not", " ", "I", " ", "will", " ", "revert", " ", "back", " ",
      "to", " ", "treating", " ", "the", " ", "four", " ", "parts", " ", "of",
      " ", "the", " ", "double", " ", "exchange", " ", "separately"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[IndentingNewLine]", 
      RowBox[{
      "The", " ", "general", " ", "technique", " ", "followed", " ", "is", 
       " ", "\[IndentingNewLine]", "1.", " ", "identify", " ", "the", " ", 
       "group", " ", "of", " ", "vectors", " ", "appearing", " ", "in", " ", 
       "each", " ", "set", " ", "of", " ", "terms", " ", 
       "\[IndentingNewLine]", "2.", " ", "write", " ", "the", " ", "most", 
       " ", "general", " ", "scalar", " ", "expression", " ", "combining", 
       " ", "the", " ", "vectors", " ", "in", " ", "the", " ", "groups", " ", 
       "\[IndentingNewLine]", "The", " ", "eight", " ", "groups", " ", "are", 
       " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho10", ",", " ", "rho11z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s10", ",", "s11z"}], ")"}]}], " ", "}"}], "    ", 
        "\[CircleTimes]", "   ", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho20", ",", " ", "rho21z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s20", ",", "s21z"}], ")"}]}], " ", "}"}], "   ", 
        "\[CircleTimes]", "   ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho20", ",", " ", "rho21z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s20", ",", "s21z"}], ")"}]}], "}"}]}]}], "}"}], 
     "\[IndentingNewLine]", "representing", " ", "each", " ", "group", " ", 
     "by", " ", "a", " ", "bit"}], ",", " ", 
    RowBox[{"we", " ", "have", " ", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", "|", "1"}], "}"}], " ", "\[CircleTimes]", "  ", 
       RowBox[{"{", 
        RowBox[{"0", " ", "|", " ", "1"}], "}"}], " ", "\[CircleTimes]", "  ", 
       RowBox[{"{", 
        RowBox[{"0", "|", "1"}], "}"}]}], "}"}], "\[IndentingNewLine]", 
     "Hence", " ", "\[IndentingNewLine]", "000", "\[IndentingNewLine]", "001",
      "\[IndentingNewLine]", "010", "\[IndentingNewLine]", "011", 
     "\[IndentingNewLine]", "100", "\[IndentingNewLine]", "101", 
     "\[IndentingNewLine]", "110", "\[IndentingNewLine]", "111", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "Done", " ", "exactly", 
     " ", "in", " ", "this", " ", "order"}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "000"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart3Ass000", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart3", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4495882055167055`*^9, 3.449588211143038*^9}, {
  3.449596074686634*^9, 3.449596077843571*^9}, {3.4495961137263775`*^9, 
  3.4495961161800365`*^9}, {3.4496020439469123`*^9, 3.4496020466506257`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.4495882223957014`*^9, 3.449588475876197*^9, 
  3.4495960919560165`*^9, 3.449596187195486*^9, 3.4496020508546653`*^9, 
  3.449603052180884*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientList000", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.449588235836384*^9, 3.44958824080631*^9}, {
  3.449596104489993*^9, 3.449596107209335*^9}, {3.449596192212202*^9, 
  3.4495963319144697`*^9}, {3.449596417589359*^9, 3.449596417948812*^9}, {
  3.4496020554962997`*^9, 3.4496020599503937`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "001"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart3Ass001", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart3", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4495881354063573`*^9, 3.4495881389853296`*^9}, {
  3.4495882859576244`*^9, 3.449588295366102*^9}, {3.449596424981592*^9, 
  3.4495964302014775`*^9}, {3.449602063044817*^9, 3.4496020659985847`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.449588298241783*^9, 3.44958847848614*^9, 
  3.4495964324519672`*^9, 3.4496020698588*^9, 3.449603053149851*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientList001", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.44958848551892*^9, 3.4495884884883156`*^9}, {
  3.4495964436731586`*^9, 3.4495965694661503`*^9}, {3.449602074297265*^9, 
  3.4496020783293924`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "010"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart3Ass010", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart3", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449432725679914*^9, 3.4494327811925893`*^9}, {
   3.449485693*^9, 3.4494857023125*^9}, {3.4495079608682017`*^9, 
   3.4495079736367683`*^9}, {3.449509461170761*^9, 3.449509463436923*^9}, 
   3.449588322403753*^9, {3.4495883665860877`*^9, 3.4495883681333294`*^9}, {
   3.4495965968158503`*^9, 3.449596610365673*^9}, {3.449602083158568*^9, 
   3.449602085377801*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.449588374963071*^9, 3.4495966128505883`*^9, 
  3.4496020866593294`*^9, 3.4496024305075274`*^9, 3.4496030562286654`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientList010", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4495885065860033`*^9, 3.449588510321191*^9}, {
  3.4495966246187735`*^9, 3.4495968687656384`*^9}, {3.4496020912071943`*^9, 
  3.4496020931763725`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "011"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart3Ass011", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart3", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449432790335262*^9, 3.4494328656958885`*^9}, {
  3.449485706926282*^9, 3.449485712198704*^9}, {3.449508107183155*^9, 
  3.4495081118092203`*^9}, {3.449509476299343*^9, 3.4495094778465843`*^9}, {
  3.4495885226676264`*^9, 3.4495885252775693`*^9}, {3.4495969080398073`*^9, 
  3.4495969120250497`*^9}, {3.4496020982868595`*^9, 3.449602102490899*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], 
          "+", 
          RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
          RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s20z", " ", "s30y", " ", "\[Rho]10"}], 
          "-", 
          RowBox[{"3", " ", "s20y", " ", "s30z", " ", "\[Rho]10"}], "+", 
          RowBox[{"2", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
          RowBox[{"2", " ", "s21yz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
          RowBox[{"s21zz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
          RowBox[{"s21yz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], 
          "+", 
          RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
          RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20y", " ", "s30x", " ", "\[Rho]10"}],
              "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21yz", " ", "s30x", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20z", " ", "s30x", " ", "\[Rho]10"}],
              "+", 
             RowBox[{"2", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21zz", " ", "s30x", " ", "\[Rho]11z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], 
          "+", 
          RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
          RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20y", " ", "s30x", " ", "\[Rho]10"}],
              "-", 
             RowBox[{"3", " ", "s20x", " ", "s30y", " ", "\[Rho]10"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21yz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s21xz", " ", "s30y", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20x", " ", "s30z", " ", "\[Rho]10"}],
              "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21xz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20y", " ", "s30y", " ", "\[Rho]10"}],
              "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20y", " ", "s30z", " ", "\[Rho]10"}],
              "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21yz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20z", " ", "s30x", " ", "\[Rho]10"}], "-", 
          RowBox[{"s21zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s31xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s30x", " ", "\[Rho]11z"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30y", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21xz", " ", "s30y", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30z", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21xz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20z", " ", "s30y", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21zz", " ", "s30y", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], 
          "+", 
          RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
          RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20x", " ", "s30y", " ", "\[Rho]10"}],
              "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21xz", " ", "s30y", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20z", " ", "s30x", " ", "\[Rho]10"}],
              "-", 
             RowBox[{"3", " ", "s20x", " ", "s30z", " ", "\[Rho]10"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21zz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s21xz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20z", " ", "s30y", " ", "\[Rho]10"}],
              "+", 
             RowBox[{"2", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21zz", " ", "s30y", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20z", " ", "s30z", " ", "\[Rho]10"}],
              "+", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20z", " ", "s30y", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21zz", " ", "s30y", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20y", " ", "s30z", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21yz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30x", " ", "\[Rho]10"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], 
                "-", 
                RowBox[{"s21yz", " ", "s30x", " ", "\[Rho]11z"}]}], ")"}]}], 
             "+", 
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20z", " ", "s30x", " ", "\[Rho]10"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], 
                "-", 
                RowBox[{"s21zz", " ", "s30x", " ", "\[Rho]11z"}]}], ")"}]}]}],
             ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20y", " ", "s30x", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21yz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "s31xz", " ", "\[Rho]10"}], "+", 
                RowBox[{"s30x", " ", "\[Rho]11z"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30y", " ", "\[Rho]10"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], 
                "-", 
                RowBox[{"s21xz", " ", "s30y", " ", "\[Rho]11z"}]}], ")"}]}], 
             "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30z", " ", "\[Rho]10"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}], 
                "-", 
                RowBox[{"s21xz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}]}],
             ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "+", 
                RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], 
                "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], 
                "-", 
                RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
                RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}]}], ")"}]}], 
             "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30z", " ", "\[Rho]10"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31zz", " ", "\[Rho]10"}], 
                "-", 
                RowBox[{"s21yz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}]}],
             ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.44958852732489*^9, 3.4495890078043923`*^9, 3.4495969166979413`*^9, 
   3.4495977902161026`*^9, {3.449602107054392*^9, 3.4496021310283575`*^9}, 
   3.4496024322268825`*^9, 3.449603059401251*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "split", " ", "into", " ", "one", " ", "containing", " ", "rho10", " ", 
    "and", " ", "anpther", " ", "rho11z"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"V3NDoubleExchangeHFCRpart3Ass011part1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"V3NDoubleExchangeHFCRpart3Ass011", ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{"\[Rho]11z", "\[Equal]", "0"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4495970867505617`*^9, 3.449597148779681*^9}, {
  3.4496024759267836`*^9, 3.4496024798966007`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "+", 
          RowBox[{"2", " ", "s21xz", " ", "s31xz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "q3z", " ", "s20x", " ", "s30z"}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "q3z", " ", "s21xz", " ", "s31zz"}]}], ")"}]}], 
       "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "q3y", " ", "s20y", " ", "s30y"}], "-", 
          RowBox[{"3", " ", "q3z", " ", "s20y", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "q3y", " ", "s21yz", " ", "s31yz"}], "+", 
          RowBox[{"2", " ", "q3z", " ", "s21yz", " ", "s31zz"}]}], ")"}]}]}], 
      ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "q3y", " ", "s20y", " ", "s30x"}], "-", 
          RowBox[{"3", " ", "q3z", " ", "s20z", " ", "s30x"}], "+", 
          RowBox[{"2", " ", "q3y", " ", "s21yz", " ", "s31xz"}], "+", 
          RowBox[{"2", " ", "q3z", " ", "s21zz", " ", "s31xz"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s20y", " ", "s30y"}], "+", 
          RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s20z", " ", "s30y"}], "-", 
          RowBox[{"3", " ", "s20y", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "s21zz", " ", "s31yz"}], "+", 
          RowBox[{"2", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s20z", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "+", 
          RowBox[{"2", " ", "s21xz", " ", "s31xz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "q3y", " ", "s20z", " ", "s30y"}], "-", 
          RowBox[{"3", " ", "q3z", " ", "s20z", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "q3y", " ", "s21zz", " ", "s31yz"}], "+", 
          RowBox[{"2", " ", "q3z", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], 
       "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "q3y", " ", "s20x", " ", "s30y"}], "+", 
          RowBox[{"2", " ", "q3y", " ", "s21xz", " ", "s31yz"}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20z", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
          RowBox[{"2", " ", "s21zz", " ", "s31xz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "q3y", " ", "s20x", " ", "s30y"}], "+", 
          RowBox[{"3", " ", "q3z", " ", "s20x", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "q3y", " ", "s21xz", " ", "s31yz"}], "-", 
          RowBox[{"2", " ", "q3z", " ", "s21xz", " ", "s31zz"}]}], ")"}]}], 
       "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "q3z", " ", "s20y", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "q3y", " ", "s20z", " ", "s30x"}], "-", 
             RowBox[{"2", " ", "q3z", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "q3y", " ", "s21zz", " ", "s31xz"}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20y", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"q2x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31xz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "q3y", " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "q3z", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "q3y", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"2", " ", "q3z", " ", "s21xz", " ", "s31zz"}]}], ")"}]}],
           "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
  "\[Rho]10"}]], "Output",
 CellChangeTimes->{3.449597152639896*^9, 3.4495977922790513`*^9, 
  3.449602485554371*^9, 3.4496030648712263`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.449597355840353*^9, 3.4495973624042807`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"CoefficientList010part1", "=", 
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
      "V3NDoubleExchangeHFCRpart3Ass011part1", "-", "\[IndentingNewLine]", 
       RowBox[{"(", "\[IndentingNewLine]", " ", 
        RowBox[{
         RowBox[{"a1", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s20", ".", "s30"}], ")"}], "\[Rho]10"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a2", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s20"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s30"}], ")"}], "\[Rho]10"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a3", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s20", ".", "s30"}], ")"}], "\[Rho]10"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a4", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s20"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s30"}], ")"}], "\[Rho]10"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a5", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s30"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s20"}], ")"}], "\[Rho]10"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a6", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s20"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s30"}], ")"}], "\[Rho]10"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a7", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], 
          "\[Rho]10"}], " ", "+", "  ", "\[IndentingNewLine]", 
         RowBox[{"a8", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s21z", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a9", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a10", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s21z", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a11", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a12", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s21z"}], ")"}], "\[Rho]10"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a13", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a14", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], 
          "\[Rho]10"}]}], " ", "\[IndentingNewLine]", "\[IndentingNewLine]", 
        ")"}]}], "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
       "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",",
        "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
       ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
       "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
       "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.449597171190807*^9, 3.4495972018380995`*^9}, {
  3.449597241174782*^9, 3.449597524001937*^9}, {3.4495975835773973`*^9, 
  3.4495977788855124`*^9}, {3.4495978845647535`*^9, 3.4495978846585236`*^9}, {
  3.4496025342080708`*^9, 3.4496026444095592`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a1", "\[Rule]", "0"}], ",", 
    RowBox[{"a11", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}], ",", 
    RowBox[{"a12", "\[Rule]", "0"}], ",", 
    RowBox[{"a10", "\[Rule]", "0"}], ",", 
    RowBox[{"a13", "\[Rule]", "0"}], ",", 
    RowBox[{"a14", "\[Rule]", "0"}], ",", 
    RowBox[{"a2", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["3", "8"]}]}], ",", 
    RowBox[{"a3", "\[Rule]", "0"}], ",", 
    RowBox[{"a4", "\[Rule]", 
     FractionBox["3", "8"]}], ",", 
    RowBox[{"a5", "\[Rule]", "0"}], ",", 
    RowBox[{"a6", "\[Rule]", "0"}], ",", 
    RowBox[{"a7", "\[Rule]", "0"}], ",", 
    RowBox[{"a8", "\[Rule]", "0"}], ",", 
    RowBox[{"a9", "\[Rule]", 
     FractionBox["1", "4"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.449602638064104*^9, 3.449602660929624*^9}, 
   3.4496026917191477`*^9, 3.4496030841099095`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3NDoubleExchangeHFCRpart3Ass011part2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
   "V3NDoubleExchangeHFCRpart3Ass011", " ", "-", " ", 
    "V3NDoubleExchangeHFCRpart3Ass011part1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449597912992813*^9, 3.449597931403068*^9}, {
  3.4496027062230453`*^9, 3.4496027126466465`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "s21xz"}], "+", 
       RowBox[{"q3y", " ", "s21yz"}]}], ")"}]}], "-", 
    RowBox[{"q2x", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", "s21xz"}], "+", 
       RowBox[{"q3x", " ", "s21zz"}]}], ")"}]}], "-", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2x", " ", "q3y", " ", "s21xz"}], "+", 
       RowBox[{"q2x", " ", "q3x", " ", "s21yz"}], "+", 
       RowBox[{"q2z", " ", "q3z", " ", "s21yz"}], "+", 
       RowBox[{"q2z", " ", "q3y", " ", "s21zz"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "s21xz"}], "+", 
       RowBox[{"q3z", " ", "s21zz"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", "s21yz"}], "+", 
       RowBox[{"q3z", " ", "s21zz"}]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", "s30x"}], "+", 
    RowBox[{"q3y", " ", "s30y"}], "+", 
    RowBox[{"q3z", " ", "s30z"}]}], ")"}], " ", "\[Rho]11z"}]], "Output",
 CellChangeTimes->{3.449597932606455*^9, 3.4496027134749947`*^9, 
  3.449603084156795*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"CoefficientList010part2", "=", 
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
      "V3NDoubleExchangeHFCRpart3Ass011part2", "-", "\[IndentingNewLine]", 
       RowBox[{"(", "\[IndentingNewLine]", "  ", 
        RowBox[{
         RowBox[{"a15", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s30"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s21z"}], ")"}], "\[Rho]11z"}], " ", "+", " ", 
         "\[IndentingNewLine]", "  ", 
         RowBox[{"a16", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s30"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s21z"}], ")"}], "\[Rho]11z"}]}], " ", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}], "\[Equal]", 
      "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
       "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",",
        "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
       ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
       "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
       "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.449597171190807*^9, 3.4495972018380995`*^9}, {
  3.449597241174782*^9, 3.449597524001937*^9}, {3.4495975835773973`*^9, 
  3.4495977788855124`*^9}, {3.4495978845647535`*^9, 3.4495978846585236`*^9}, {
  3.4495979431868815`*^9, 3.449597991494266*^9}, {3.4496006684758*^9, 
  3.4496006695541596`*^9}, {3.4496007263165083`*^9, 3.44960079272158*^9}, {
  3.4496027218366165`*^9, 3.449602741920084*^9}, {3.449602782163986*^9, 
  3.449602893862305*^9}, {3.449602939060506*^9, 3.449602992963892*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a15", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a16", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4495979947606015`*^9, 3.4496007440234857`*^9, 
  3.4496029939484997`*^9, 3.4496030843599653`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "100"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart3Ass100", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart3", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4495889479789042`*^9, 3.4495889685302505`*^9}, {
  3.4495980040594997`*^9, 3.4495980075758896`*^9}, {3.449603014797186*^9, 
  3.449603017235263*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.44958895866873*^9, 3.4495889693741837`*^9}, {
   3.4495890058821115`*^9, 3.449589018619176*^9}, 3.44959800962321*^9, 
   3.4495983462895174`*^9, 3.4496030185011873`*^9, 3.4496030908926783`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientList100", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4495890262770433`*^9, 3.449589029762154*^9}, {
  3.449598349524762*^9, 3.4495985509695206`*^9}, {3.4496030225646496`*^9, 
  3.4496030246432667`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "101"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart3Ass101", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart3", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494865543653603`*^9, 3.44948659104088*^9}, {
  3.4495091069740343`*^9, 3.4495091124753017`*^9}, {3.4495094996642494`*^9, 
  3.449509502039812*^9}, {3.4495890409051323`*^9, 3.4495890437338543`*^9}, {
  3.449598563660431*^9, 3.4495985669113045`*^9}, {3.449603098003646*^9, 
  3.449603100644862*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10y", " ", "s30y", " ", "\[Rho]20"}], "-", 
          RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
          RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3y", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10z", " ", "s30y", " ", "\[Rho]20"}], "+", 
          RowBox[{"3", " ", "s10y", " ", "s30z", " ", "\[Rho]20"}], "-", 
          RowBox[{"s11zz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
          RowBox[{"s11yz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
          RowBox[{"2", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
          RowBox[{"2", " ", "s10y", " ", "s31zz", " ", "\[Rho]21z"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10z", " ", "s30z", " ", "\[Rho]20"}], "-", 
          RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
          RowBox[{"2", " ", "s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10y", " ", "s30x", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11yz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10z", " ", "s30x", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11zz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "-", 
          RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10y", " ", "s30x", " ", "\[Rho]20"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s30y", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11yz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11xz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s30z", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11xz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10y", " ", "s30y", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10y", " ", "s30z", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11yz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "-", 
          RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s30y", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11xz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10z", " ", "s30x", " ", "\[Rho]20"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s30z", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11zz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11xz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10z", " ", "s30y", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11zz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10z", " ", "s30z", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10z", " ", "s30x", " ", "\[Rho]20"}], 
          "+", 
          RowBox[{"s11zz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10x", " ", "s30y", " ", "\[Rho]20"}],
              "+", 
             RowBox[{"s11xz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10x", " ", "s30z", " ", "\[Rho]20"}],
              "+", 
             RowBox[{"s11xz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s30y", " ", "\[Rho]20"}],
              "+", 
             RowBox[{"s11zz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10x", " ", "s30x", " ", "\[Rho]20"}],
              "-", 
             RowBox[{"3", " ", "s10z", " ", "s30z", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s30y", " ", "\[Rho]20"}],
              "+", 
             RowBox[{"s11zz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10y", " ", "s30z", " ", "\[Rho]20"}],
              "+", 
             RowBox[{"s11yz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10y", " ", "s30y", " ", "\[Rho]20"}],
              "-", 
             RowBox[{"3", " ", "s10z", " ", "s30z", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s10y", " ", "s30x", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{"s11yz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
                RowBox[{"2", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}]}], 
               ")"}]}], "+", 
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s10z", " ", "s30x", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{"s11zz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
                RowBox[{"2", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10y", " ", "s30x", " ", "\[Rho]20"}],
              "+", 
             RowBox[{"s11yz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s10x", " ", "s30y", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{"s11xz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
                RowBox[{"2", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}]}], 
               ")"}]}], "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s10x", " ", "s30z", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{"s11xz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
                RowBox[{"2", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s10x", " ", "s30x", " ", 
                 "\[Rho]20"}], "-", 
                RowBox[{"3", " ", "s10y", " ", "s30y", " ", "\[Rho]20"}], "+", 
                RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
                RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
                RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], 
                "+", 
                RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}]}], 
               ")"}]}], "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s10y", " ", "s30z", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{"s11yz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
                RowBox[{"2", " ", "s10y", " ", "s31zz", " ", "\[Rho]21z"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4495890463750367`*^9, 3.4495985731004677`*^9, 
  3.4496031054584403`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "split", " ", "into", " ", "one", " ", "containing", " ", "rho20", " ", 
    "and", " ", "anpther", " ", "rho21z"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"V3NDoubleExchangeHFCRpart3Ass101part1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"V3NDoubleExchangeHFCRpart3Ass101", ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{"\[Rho]21z", "\[Equal]", "0"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4495986143146687`*^9, 3.449598633679247*^9}, {
  3.44960311452297*^9, 3.449603118289439*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "s10x"}], "+", 
       RowBox[{"q3y", " ", "s10y"}]}], ")"}]}], "-", 
    RowBox[{"q2x", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", "s10x"}], "+", 
       RowBox[{"q3x", " ", "s10z"}]}], ")"}]}], "-", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2x", " ", "q3y", " ", "s10x"}], "+", 
       RowBox[{"q2x", " ", "q3x", " ", "s10y"}], "+", 
       RowBox[{"q2z", " ", "q3z", " ", "s10y"}], "+", 
       RowBox[{"q2z", " ", "q3y", " ", "s10z"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "s10x"}], "+", 
       RowBox[{"q3z", " ", "s10z"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", "s10y"}], "+", 
       RowBox[{"q3z", " ", "s10z"}]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", "s30x"}], "+", 
    RowBox[{"q3y", " ", "s30y"}], "+", 
    RowBox[{"q3z", " ", "s30z"}]}], ")"}], " ", "\[Rho]20"}]], "Output",
 CellChangeTimes->{3.449598635679785*^9, 3.449603123134274*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"note", " ", "that", " ", "no", " ", "s10"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"s30", " ", "occur"}], " ", "..."}], "so", " ", "do", " ", 
     "not", " ", "including", " ", "them", " ", "is", " ", "unnecessary"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"CoefficientList101part1", "=", 
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
      "V3NDoubleExchangeHFCRpart3Ass101part1", "-", "\[IndentingNewLine]", 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"a17", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s30"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s10"}], ")"}], "\[Rho]20"}], " ", "+", " ", 
         "\[IndentingNewLine]", "  ", 
         RowBox[{"a18", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s30"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s10"}], ")"}], "\[Rho]20"}]}], " ", 
        "\[IndentingNewLine]", ")"}]}], "\[Equal]", "0"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
       "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",",
        "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
       ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
       "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
       "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.449597171190807*^9, 3.4495972018380995`*^9}, {
  3.449597241174782*^9, 3.449597524001937*^9}, {3.4495975835773973`*^9, 
  3.4495977788855124`*^9}, {3.4495978845647535`*^9, 3.4495978846585236`*^9}, {
  3.4495987127608*^9, 3.449598730546261*^9}, {3.449598765914009*^9, 
  3.4495988092680225`*^9}, {3.449603147796047*^9, 3.449603197682219*^9}, {
  3.449603232205576*^9, 3.449603262978092*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a17", "\[Rule]", 
     FractionBox["3", "8"]}], ",", 
    RowBox[{"a18", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["3", "8"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449598812003045*^9, 3.44960320132366*^9, 
  3.4496032639626875`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3NDoubleExchangeHFCRpart3Ass101part2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
   "V3NDoubleExchangeHFCRpart3Ass101", "-", 
    "V3NDoubleExchangeHFCRpart3Ass101part1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4495988288195267`*^9, 3.4495988418382335`*^9}, {
  3.4496032690263214`*^9, 3.449603274543182*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", "s11yz", " ", "s30x"}], "+", 
          RowBox[{"q3z", " ", "s11zz", " ", "s30x"}], "+", 
          RowBox[{"2", " ", "q3y", " ", "s10y", " ", "s31xz"}], "+", 
          RowBox[{"2", " ", "q3z", " ", "s10z", " ", "s31xz"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s30y"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s31yz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s30y"}], "+", 
          RowBox[{"s11yz", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s31yz"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", "s30x"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s31xz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", "s11yz", " ", "s30y"}], "+", 
          RowBox[{"q3z", " ", "s11yz", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "q3y", " ", "s10y", " ", "s31yz"}], "+", 
          RowBox[{"2", " ", "q3z", " ", "s10y", " ", "s31zz"}]}], ")"}]}], 
       "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31zz"}]}], ")"}]}]}], ")"}]}]}],
       ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", "s30x"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s31xz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", "s11zz", " ", "s30y"}], "+", 
          RowBox[{"q3z", " ", "s11zz", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "q3y", " ", "s10z", " ", "s31yz"}], "+", 
          RowBox[{"2", " ", "q3z", " ", "s10z", " ", "s31zz"}]}], ")"}]}], 
       "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31zz"}]}], ")"}]}]}], ")"}]}]}],
       ")"}]}], "-", 
    RowBox[{"q2x", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s30x"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s31xz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", "s11xz", " ", "s30y"}], "+", 
          RowBox[{"q3z", " ", "s11xz", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "q3y", " ", "s10x", " ", "s31yz"}], "+", 
          RowBox[{"2", " ", "q3z", " ", "s10x", " ", "s31zz"}]}], ")"}]}], 
       "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s30x"}], "+", 
             RowBox[{"s11zz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}]}],
       ")"}]}], "-", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", "s11yz", " ", "s30x"}], "+", 
             RowBox[{"q3y", " ", "s11zz", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "q3z", " ", "s10y", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "q3y", " ", "s10z", " ", "s31xz"}]}], ")"}]}], 
          "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"q2x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31xz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", "s11xz", " ", "s30y"}], "+", 
             RowBox[{"q3z", " ", "s11xz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "q3y", " ", "s10x", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "q3z", " ", "s10x", " ", "s31zz"}]}], ")"}]}], 
          "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11xz", " ", "s30x"}], "+", 
                RowBox[{"s11yz", " ", "s30y"}], "+", 
                RowBox[{"2", " ", "s10x", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s10y", " ", "s31yz"}]}], ")"}]}], "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11yz", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s10y", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
  "\[Rho]21z"}]], "Output",
 CellChangeTimes->{3.449598844635771*^9, 3.44960327612166*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"CoefficientList101part2", "=", 
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
      "V3NDoubleExchangeHFCRpart3Ass101part2", "-", "\[IndentingNewLine]", 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"a19", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s10", ".", "s31z"}], ")"}], " ", "\[Rho]21z"}], "+", 
         RowBox[{"a20", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], " ", "\[Rho]21z"}], "+", 
         RowBox[{"a21", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s10", ".", "s31z"}], ")"}], " ", "\[Rho]21z"}], "+", 
         RowBox[{"a22", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], " ", "\[Rho]21z"}], "+", 
         RowBox[{"a23", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s10"}], ")"}], " ", "\[Rho]21z"}], "+", 
         RowBox[{"a24", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], " ", "\[Rho]21z"}], "+", 
         RowBox[{"a25", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
          "\[Rho]21z"}], "+", "\[IndentingNewLine]", 
         RowBox[{"a26", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s11z", ".", "s30"}], ")"}], " ", "\[Rho]21z"}], "+", 
         RowBox[{"a27", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]21z"}], "+", 
         RowBox[{"a28", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s11z", ".", "s30"}], ")"}], " ", "\[Rho]21z"}], "+", 
         RowBox[{"a29", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]21z"}], "+", 
         RowBox[{"a30", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s30"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s11z"}], ")"}], " ", "\[Rho]21z"}], "+", 
         RowBox[{"a31", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]21z"}], "+", 
         RowBox[{"a32", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], " ", 
          "\[Rho]21z"}]}], "\[IndentingNewLine]", ")"}]}], "\[Equal]", "0"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
       "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",",
        "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
       ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
       "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
       "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.449597171190807*^9, 3.4495972018380995`*^9}, {
  3.449597241174782*^9, 3.449597524001937*^9}, {3.4495975835773973`*^9, 
  3.4495977788855124`*^9}, {3.4495978845647535`*^9, 3.4495978846585236`*^9}, {
  3.4495987127608*^9, 3.449598730546261*^9}, {3.449598765914009*^9, 
  3.4495988092680225`*^9}, {3.449598871735936*^9, 3.449598940955449*^9}, {
  3.4496033084726553`*^9, 3.4496033647351*^9}, {3.4496034352973256`*^9, 
  3.4496034375947003`*^9}, {3.4496034972170467`*^9, 3.4496035628875833`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a19", "\[Rule]", "0"}], ",", 
    RowBox[{"a20", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}], ",", 
    RowBox[{"a21", "\[Rule]", "0"}], ",", 
    RowBox[{"a22", "\[Rule]", 
     FractionBox["1", "4"]}], ",", 
    RowBox[{"a23", "\[Rule]", "0"}], ",", 
    RowBox[{"a24", "\[Rule]", "0"}], ",", 
    RowBox[{"a25", "\[Rule]", "0"}], ",", 
    RowBox[{"a26", "\[Rule]", "0"}], ",", 
    RowBox[{"a27", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a28", "\[Rule]", "0"}], ",", 
    RowBox[{"a29", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a30", "\[Rule]", "0"}], ",", 
    RowBox[{"a31", "\[Rule]", "0"}], ",", 
    RowBox[{"a32", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.449598947394431*^9, {3.449603582923192*^9, 3.449603610929285*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "110"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart3Ass110", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart3", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494867748496404`*^9, 3.449486796443509*^9}, {
  3.4494869288838167`*^9, 3.449486929947092*^9}, {3.449509527780281*^9, 
  3.4495095463471766`*^9}, {3.449589325308935*^9, 3.4495893298098855`*^9}, {
  3.449598964116926*^9, 3.449598967899023*^9}, {3.4496036398574533`*^9, 
  3.4496036452648797`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.4495893327011213`*^9, 3.44959897824509*^9, 
  3.449599081111877*^9, 3.4496036465932937`*^9, 3.4496036865238557`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"CoefficientList110part2", "=", 
    RowBox[{"{", 
     RowBox[{"{", "}"}], "}"}]}], ";"}]}]], "Input",
 CellChangeTimes->{{3.449597171190807*^9, 3.4495972018380995`*^9}, {
  3.449597241174782*^9, 3.449597524001937*^9}, {3.4495975835773973`*^9, 
  3.4495977788855124`*^9}, {3.4495978845647535`*^9, 3.4495978846585236`*^9}, {
  3.4495987127608*^9, 3.449598730546261*^9}, {3.449598765914009*^9, 
  3.4495988092680225`*^9}, {3.449598871735936*^9, 3.449598940955449*^9}, {
  3.4495992186114197`*^9, 3.449599232145701*^9}, {3.4495993457492676`*^9, 
  3.44959937833469*^9}, {3.4495994224070597`*^9, 3.449599510333001*^9}, {
  3.449603679913042*^9, 3.4496036816634235`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "111"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart3Ass111", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart3", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494869595624332`*^9, 3.4494870016243496`*^9}, {
  3.44950972182622*^9, 3.4495097239986095`*^9}, {3.4495097701970463`*^9, 
  3.4495097737603903`*^9}, {3.4495893683649015`*^9, 3.449589371256137*^9}, {
  3.4495995208822384`*^9, 3.449599523492198*^9}, {3.4496036978075604`*^9, 
  3.449603701980343*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10y", " ", "s20x", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30x"}], "-", 
             RowBox[{"s11yz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31xz"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s20x", " ", "s30x"}], 
             "-", 
             RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30x"}], "+", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31xz"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10z", " ", "s20x", " ", "s30y"}], "-", 
          RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30y"}], "+", 
          RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "+", 
          RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31yz"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10y", " ", "s20x", " ", "s30z"}], "+", 
          RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30z"}], "-", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "-", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], 
       "+", 
       RowBox[{"q3y", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10y", " ", "s20x", " ", "s30y"}], "+", 
          RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30y"}], "-", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "-", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "-", 
          RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "-", 
          RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30z"}], "+", 
          RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "+", 
          RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31yz"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31yz"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}],
       ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10z", " ", "s20y", " ", "s30x"}], "-", 
          RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30x"}], "+", 
          RowBox[{"s11zz", " ", "s21yz", " ", "s30x"}], "+", 
          RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31xz"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31xz"}]}], ")"}]}], 
       "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31yz"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31zz"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30x"}], "-", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s20y", " ", "s30z"}], 
             "-", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31zz"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", "s10y", " ", "s20y", " ", "s30x"}], "+", 
          RowBox[{"6", " ", "s10z", " ", "s20z", " ", "s30x"}], "+", 
          RowBox[{"2", " ", "s11yz", " ", "s21yz", " ", "s30x"}], "-", 
          RowBox[{"2", " ", "s11zz", " ", "s21zz", " ", "s30x"}], "+", 
          RowBox[{"4", " ", "s10y", " ", "s21yz", " ", "s31xz"}], "-", 
          RowBox[{"4", " ", "s10z", " ", "s21zz", " ", "s31xz"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10y", " ", "s20x", " ", "s30y"}], "+", 
          RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30y"}], "-", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "-", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "-", 
          RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31yz"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], 
       "+", 
       RowBox[{"q3y", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10z", " ", "s20x", " ", "s30y"}], "-", 
          RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30y"}], "+", 
          RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "+", 
          RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "+", 
          RowBox[{"3", " ", "s10y", " ", "s20x", " ", "s30z"}], "+", 
          RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30z"}], "-", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "-", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31yz"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "-", 
          RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10z", " ", "s20x", " ", "s30z"}], "-", 
          RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30z"}], "+", 
          RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "+", 
          RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], 
       "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30x"}], "-", 
             RowBox[{"s11yz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{"6", " ", "s10z", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s11yz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s11zz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"4", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"6", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"4", " ", "s21yz", " ", "s31yz"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10x", " ", "s20z", " ", "s30x"}], 
             "+", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{"6", " ", "s10y", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s11yz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s11zz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"4", " ", "s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "+", 
                RowBox[{"6", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
                RowBox[{"4", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30x"}], "+", 
          RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30x"}], "-", 
          RowBox[{"s11zz", " ", "s21yz", " ", "s30x"}], "-", 
          RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "-", 
          RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31xz"}]}], ")"}]}], 
       "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10y", " ", "s20x", " ", "s30y"}], 
             "-", 
             RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31yz"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10y", " ", "s20x", " ", "s30z"}], 
             "-", 
             RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31zz"}]}], 
            ")"}]}]}], ")"}]}], "-", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s20y", " ", "s30y"}], 
             "-", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31yz"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30x"}], "-", 
             RowBox[{"s11yz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10y", " ", "s20x", " ", "s30x"}], 
             "-", 
             RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30x"}], "+", 
             RowBox[{"s11yz", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31xz"}]}], 
            ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31yz"}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31zz"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "s10z", " ", "s20z", " ", "s30x"}], 
                "-", 
                RowBox[{"2", " ", "s11xz", " ", "s21xz", " ", "s30x"}], "+", 
                RowBox[{"2", " ", "s11zz", " ", "s21zz", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s10y", " ", "s20x", " ", "s30y"}], "+", 
                RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
                RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "+", 
                RowBox[{"4", " ", "s10z", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31yz"}], "+", 
                RowBox[{"s10x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", " ", "s20x", " ", "s30x"}], "-", 
                   RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                   RowBox[{"4", " ", "s21xz", " ", "s31xz"}], "+", 
                   RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30x"}], "-", 
                RowBox[{"s11zz", " ", "s21yz", " ", "s30x"}], "-", 
                RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s10y", " ", "s20x", " ", "s30z"}], "-", 
                RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30z"}], "+", 
                RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "+", 
                RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "+", 
                RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31zz"}]}], 
               ")"}]}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"6", " ", "s10x", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s11xz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s11zz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"4", " ", "s10x", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"6", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "+", 
                RowBox[{"4", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30x"}], "-", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31xz"}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s20y", " ", "s30y"}], 
             "-", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31yz"}]}], 
            ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10x", " ", "s20x", " ", "s30z"}], 
             "+", 
             RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31zz"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "s10x", " ", "s20x", " ", "s30y"}], 
             "+", 
             RowBox[{"6", " ", "s10y", " ", "s20y", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s11xz", " ", "s21xz", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s11yz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{"4", " ", "s10x", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"4", " ", "s10y", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31zz"}]}], 
            ")"}]}], "-", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30x"}], "-", 
                RowBox[{"s11zz", " ", "s21yz", " ", "s30x"}], "-", 
                RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30y"}], "+", 
                RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "+", 
                RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "+", 
                RowBox[{"s10z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
                   RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
                   RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
                   RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "s10y", " ", "s20y", " ", "s30x"}], 
                "-", 
                RowBox[{"2", " ", "s11xz", " ", "s21xz", " ", "s30x"}], "+", 
                RowBox[{"2", " ", "s11yz", " ", "s21yz", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "+", 
                RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "+", 
                RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "+", 
                RowBox[{"4", " ", "s10y", " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "+", 
                RowBox[{"s10x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"6", " ", "s20x", " ", "s30x"}], "-", 
                   RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                   RowBox[{"4", " ", "s21xz", " ", "s31xz"}], "+", 
                   RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.44958937600714*^9, {3.449599549669901*^9, 3.4495995567808228`*^9}, 
   3.449603729939551*^9, 3.449603791015338*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
       "Too", " ", "big", " ", "to", " ", "be", " ", "solved", " ", "at", " ", 
        RowBox[{"once", ".", " ", "Split"}], " ", "further", " ", "according",
         " ", "to", " ", "the", " ", "isospin", " ", "grouping"}], " ", 
       "..."}], "\[IndentingNewLine]", 
      RowBox[{"specifically", " ", ":", " ", "  ", "000"}]}], " ", ",", " ", 
     "011", " ", ",", " ", "101", " ", ",", "110"}], ")"}]}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3NDoubleExchangeHFCRpart3Ass111iso000", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"V3NDoubleExchangeHFCRpart3Ass111", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
       RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
       RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
       RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
       RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
       RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
       RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
       RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
       RowBox[{"s31zz", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4495894552895064`*^9, 3.4495894835767293`*^9}, {
  3.449599561766282*^9, 3.449599564251198*^9}, {3.449603740254295*^9, 
  3.4496037441145096`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "8"]}], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", "s10z", " ", "s20x"}], "+", 
       RowBox[{"2", " ", "q3x", " ", "s10y", " ", "s20y"}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s20x"}], "+", 
          RowBox[{"s10x", " ", "s20y"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", "s10x", " ", "s20z"}], "-", 
       RowBox[{"2", " ", "q3x", " ", "s10z", " ", "s20z"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3z"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s20x"}], "+", 
          RowBox[{"s10x", " ", "s20y"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s20x"}], "+", 
          RowBox[{"s10x", " ", "s20z"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s20x"}], "+", 
          RowBox[{"s10x", " ", "s20y"}]}], ")"}]}], "-", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s20y"}], "+", 
          RowBox[{"s10y", " ", "s20z"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3y"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s20x"}], "+", 
          RowBox[{"s10x", " ", "s20z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s20y"}], "+", 
          RowBox[{"s10y", " ", "s20z"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "q3z", " ", "s10x", " ", "s20x"}], "-", 
          RowBox[{"q3x", " ", "s10z", " ", "s20x"}], "-", 
          RowBox[{"2", " ", "q3z", " ", "s10y", " ", "s20y"}], "+", 
          RowBox[{"q3y", " ", "s10z", " ", "s20y"}], "-", 
          RowBox[{"q3x", " ", "s10x", " ", "s20z"}], "+", 
          RowBox[{"q3y", " ", "s10y", " ", "s20z"}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "q3y", " ", "s10x", " ", "s20x"}], "+", 
          RowBox[{"q3x", " ", "s10y", " ", "s20x"}], "+", 
          RowBox[{"q3x", " ", "s10x", " ", "s20y"}], "-", 
          RowBox[{"q3z", " ", "s10z", " ", "s20y"}], "-", 
          RowBox[{"q3z", " ", "s10y", " ", "s20z"}], "+", 
          RowBox[{"2", " ", "q3y", " ", "s10z", " ", "s20z"}]}], ")"}]}]}], 
      ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", "s30x"}], "+", 
    RowBox[{"q3y", " ", "s30y"}], "+", 
    RowBox[{"q3z", " ", "s30z"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.449589493860151*^9, 3.449589951200673*^9, 
  3.449599566314147*^9, 3.449603746974507*^9, 3.449603794328559*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SolveAlways", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
    "V3NDoubleExchangeHFCRpart3Ass111iso000", "-", " ", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", "  ", 
      RowBox[{
       RowBox[{"a33", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"s10", ",", "s20"}], "]"}], ".", "q3"}], ")"}]}], " ", "+",
        "\[IndentingNewLine]", "  ", 
       RowBox[{"a34", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"s10", ",", "s20"}], "]"}], ".", "q2"}], ")"}]}], " ", "+",
        " ", "\[IndentingNewLine]", "  ", 
       RowBox[{"a35", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s10"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}]}], " ", "+", 
       " ", "\[IndentingNewLine]", "  ", 
       RowBox[{"a36", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s20"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}]}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      ")"}]}], "\[Equal]", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
     "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
     "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
     ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
     "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
     "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4495895086288943`*^9, 3.4495895101135826`*^9}, {
  3.4496038273357396`*^9, 3.44960387323635*^9}, {3.4496039161675653`*^9, 
  3.4496040388661337`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a33", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}], "-", "a36"}]}], ",", 
    RowBox[{"a34", "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]"}], "8"], "+", "a36"}]}], ",", 
    RowBox[{"a35", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "\[ImaginaryI]"}], "4"]}], "-", "a36"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.449604015939271*^9, 3.449604040569629*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"remove", " ", "indeterminate"}], "*)"}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.449604020862217*^9, 3.4496040337556467`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientList111iso000", "=", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
     "V3NDoubleExchangeHFCRpart3Ass111iso000", "-", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", "  ", 
       RowBox[{
        RowBox[{"a33", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s20"}], "]"}], ".", "q3"}], ")"}]}], " ", 
        "+", "\[IndentingNewLine]", "  ", 
        RowBox[{"a34", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s20"}], "]"}], ".", "q2"}], ")"}]}], " ", 
        "+", " ", "\[IndentingNewLine]", "  ", 
        RowBox[{"a35", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s10"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}]}]}], " ", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}], "\[Equal]", 
     "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449604051853334*^9, 3.449604057839011*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a33", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}]}], ",", 
    RowBox[{"a34", "\[Rule]", 
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}], ",", 
    RowBox[{"a35", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]"}], "4"]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.4496040609178057`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3NDoubleExchangeHFCRpart3Ass111iso011", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"V3NDoubleExchangeHFCRpart3Ass111", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
       RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
       RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
       RowBox[{"s20x", "\[Equal]", "0"}], ",", 
       RowBox[{"s20y", "\[Equal]", "0"}], ",", 
       RowBox[{"s20z", "\[Equal]", "0"}], ",", 
       RowBox[{"s30x", "\[Equal]", "0"}], ",", 
       RowBox[{"s30y", "\[Equal]", "0"}], ",", 
       RowBox[{"s30z", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4495896950276284`*^9, 3.4495897416937323`*^9}, {
  3.449589818413057*^9, 3.4495898275399837`*^9}, {3.449589896465113*^9, 
  3.4495899079373865`*^9}, {3.4495995799889965`*^9, 3.4495995832084475`*^9}, {
  3.4496040709512386`*^9, 3.4496040731548433`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", "s10z", " ", "s21xz"}], "+", 
       RowBox[{"2", " ", "q3x", " ", "s10y", " ", "s21yz"}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", "s10x", " ", "s21zz"}], "-", 
       RowBox[{"2", " ", "q3x", " ", "s10z", " ", "s21zz"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3z"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "-", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21yz"}], "+", 
          RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3y"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21yz"}], "+", 
          RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "q3z", " ", "s10x", " ", "s21xz"}], "-", 
          RowBox[{"q3x", " ", "s10z", " ", "s21xz"}], "-", 
          RowBox[{"2", " ", "q3z", " ", "s10y", " ", "s21yz"}], "+", 
          RowBox[{"q3y", " ", "s10z", " ", "s21yz"}], "-", 
          RowBox[{"q3x", " ", "s10x", " ", "s21zz"}], "+", 
          RowBox[{"q3y", " ", "s10y", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "q3y", " ", "s10x", " ", "s21xz"}], "+", 
          RowBox[{"q3x", " ", "s10y", " ", "s21xz"}], "+", 
          RowBox[{"q3x", " ", "s10x", " ", "s21yz"}], "-", 
          RowBox[{"q3z", " ", "s10z", " ", "s21yz"}], "-", 
          RowBox[{"q3z", " ", "s10y", " ", "s21zz"}], "+", 
          RowBox[{"2", " ", "q3y", " ", "s10z", " ", "s21zz"}]}], ")"}]}]}], 
      ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", "s31xz"}], "+", 
    RowBox[{"q3y", " ", "s31yz"}], "+", 
    RowBox[{"q3z", " ", "s31zz"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.4495898284933105`*^9, 3.4495899451519403`*^9, 3.449590067251938*^9, 
   3.449599593304394*^9, {3.449604075686644*^9, 3.4496040937218175`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SolveAlways", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
    "V3NDoubleExchangeHFCRpart3Ass111iso011", "-", " ", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", "  ", 
      RowBox[{
       RowBox[{"a37", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"s10", ",", "s21z"}], "]"}], ".", "q3"}], ")"}]}], " ", 
       "+", "\[IndentingNewLine]", "  ", 
       RowBox[{"a38", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"s10", ",", "s21z"}], "]"}], ".", "q2"}], ")"}]}], " ", 
       "+", " ", "\[IndentingNewLine]", "  ", 
       RowBox[{"a39", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s10"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}]}], " ", "+",
        " ", "\[IndentingNewLine]", "  ", 
       RowBox[{"a40", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s21z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}]}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      ")"}]}], "\[Equal]", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
     "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
     "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
     ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
     "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
     "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4495895086288943`*^9, 3.4495895101135826`*^9}, {
  3.4496038273357396`*^9, 3.44960387323635*^9}, {3.4496039161675653`*^9, 
  3.4496040388661337`*^9}, {3.4496041079905467`*^9, 3.4496041084593987`*^9}, {
  3.4496041429512777`*^9, 3.4496041850541873`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a37", "\[Rule]", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "4"], "-", "a40"}]}], ",", 
    RowBox[{"a38", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "4"]}], "+", "a40"}]}], ",", 
    RowBox[{"a39", "\[Rule]", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "2"], "-", "a40"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.449604186773311*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"remove", " ", "indeterminate"}], "*)"}]], "Input",
 CellChangeTimes->{{3.4496041991822605`*^9, 3.449604203792639*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientList111iso011", "=", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
     "V3NDoubleExchangeHFCRpart3Ass111iso011", "-", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", "  ", 
       RowBox[{
        RowBox[{"a37", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s21z"}], "]"}], ".", "q3"}], ")"}]}], " ", 
        "+", "\[IndentingNewLine]", "  ", 
        RowBox[{"a38", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"s10", ",", "s21z"}], "]"}], ".", "q2"}], ")"}]}], " ", 
        "+", " ", "\[IndentingNewLine]", "  ", 
        RowBox[{"a39", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s10"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}]}]}], " ", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       ")"}]}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4496042061994123`*^9, 3.44960421501383*^9}, {
  3.4496042732139916`*^9, 3.449604273886013*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a37", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "4"]}], ",", 
    RowBox[{"a38", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "4"]}]}], ",", 
    RowBox[{"a39", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "2"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4496042162797303`*^9, 3.449604275683279*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"V3NDoubleExchangeHFCRpart3Ass111iso101", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"V3NDoubleExchangeHFCRpart3Ass111", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s10x", "\[Equal]", "0"}], ",", 
        RowBox[{"s10y", "\[Equal]", "0"}], ",", 
        RowBox[{"s10z", "\[Equal]", "0"}], ",", 
        RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
        RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
        RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
        RowBox[{"s30x", "\[Equal]", "0"}], ",", 
        RowBox[{"s30y", "\[Equal]", "0"}], ",", 
        RowBox[{"s30z", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4495911976703205`*^9, 3.449591238366413*^9}, {
  3.449600254166916*^9, 3.4496002569643993`*^9}, {3.4496042291731606`*^9, 
  3.4496042319550157`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.449591248102844*^9, {3.449600263622098*^9, 3.44960026712286*^9}, 
   3.4496042328458347`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientList111iso101", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.449604280778137*^9, 3.4496042885610805`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"V3NDoubleExchangeHFCRpart3Ass111iso110", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"V3NDoubleExchangeHFCRpart3Ass111", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s10x", "\[Equal]", "0"}], ",", 
        RowBox[{"s10y", "\[Equal]", "0"}], ",", 
        RowBox[{"s10z", "\[Equal]", "0"}], ",", 
        RowBox[{"s20x", "\[Equal]", "0"}], ",", 
        RowBox[{"s20y", "\[Equal]", "0"}], ",", 
        RowBox[{"s20z", "\[Equal]", "0"}], ",", 
        RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
        RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
        RowBox[{"s31zz", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4495114510839024`*^9, 3.44951146852542*^9}, {
  3.4495115062841177`*^9, 3.4495115388697486`*^9}, {3.4495115782225637`*^9, 
  3.449511587490323*^9}, {3.4495117793313885`*^9, 3.449511779456417*^9}, {
  3.449511854098611*^9, 3.449511885496468*^9}, {3.4495913953058023`*^9, 
  3.44959140000992*^9}, {3.4496004878740096`*^9, 3.4496004904214387`*^9}, {
  3.4496042932183437`*^9, 3.4496042955157185`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", "s11zz", " ", "s21xz"}], "+", 
       RowBox[{"2", " ", "q3x", " ", "s11yz", " ", "s21yz"}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s21xz"}], "+", 
          RowBox[{"s11xz", " ", "s21yz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", "s11xz", " ", "s21zz"}], "-", 
       RowBox[{"2", " ", "q3x", " ", "s11zz", " ", "s21zz"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3z"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s21xz"}], "+", 
          RowBox[{"s11xz", " ", "s21yz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s21xz"}], "+", 
          RowBox[{"s11xz", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s21xz"}], "+", 
          RowBox[{"s11xz", " ", "s21yz"}]}], ")"}]}], "-", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s21yz"}], "+", 
          RowBox[{"s11yz", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3y"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s21xz"}], "+", 
          RowBox[{"s11xz", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s21yz"}], "+", 
          RowBox[{"s11yz", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "q3z", " ", "s11xz", " ", "s21xz"}], "-", 
          RowBox[{"q3x", " ", "s11zz", " ", "s21xz"}], "-", 
          RowBox[{"2", " ", "q3z", " ", "s11yz", " ", "s21yz"}], "+", 
          RowBox[{"q3y", " ", "s11zz", " ", "s21yz"}], "-", 
          RowBox[{"q3x", " ", "s11xz", " ", "s21zz"}], "+", 
          RowBox[{"q3y", " ", "s11yz", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "q3y", " ", "s11xz", " ", "s21xz"}], "+", 
          RowBox[{"q3x", " ", "s11yz", " ", "s21xz"}], "+", 
          RowBox[{"q3x", " ", "s11xz", " ", "s21yz"}], "-", 
          RowBox[{"q3z", " ", "s11zz", " ", "s21yz"}], "-", 
          RowBox[{"q3z", " ", "s11yz", " ", "s21zz"}], "+", 
          RowBox[{"2", " ", "q3y", " ", "s11zz", " ", "s21zz"}]}], ")"}]}]}], 
      ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q3x", " ", "s30x"}], "+", 
    RowBox[{"q3y", " ", "s30y"}], "+", 
    RowBox[{"q3z", " ", "s30z"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.449591407339593*^9, {3.4496004924531307`*^9, 3.4496004953912697`*^9}, 
   3.449604297734951*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SolveAlways", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
    "V3NDoubleExchangeHFCRpart3Ass111iso110", "-", " ", "\[IndentingNewLine]", 
     RowBox[{"(", "\[IndentingNewLine]", "  ", 
      RowBox[{
       RowBox[{"a41", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"s11z", ",", "s21z"}], "]"}], ".", "q3"}], ")"}]}], " ", 
       "+", "\[IndentingNewLine]", "  ", 
       RowBox[{"a42", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"s11z", ",", "s21z"}], "]"}], ".", "q2"}], ")"}]}], " ", 
       "+", " ", "\[IndentingNewLine]", "  ", 
       RowBox[{"a43", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s11z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}]}], " ", "+",
        " ", "\[IndentingNewLine]", "  ", 
       RowBox[{"a44", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s21z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}]}]}], 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      ")"}]}], "\[Equal]", "0"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
     "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
     "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
     ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
     "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
     "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
    "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.4495895086288943`*^9, 3.4495895101135826`*^9}, {
  3.4496038273357396`*^9, 3.44960387323635*^9}, {3.4496039161675653`*^9, 
  3.4496040388661337`*^9}, {3.4496041079905467`*^9, 3.4496041084593987`*^9}, {
  3.4496041429512777`*^9, 3.4496041850541873`*^9}, {3.449604317411107*^9, 
  3.4496043716572833`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a41", "\[Rule]", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "8"], "-", "a44"}]}], ",", 
    RowBox[{"a42", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["\[ImaginaryI]", "8"]}], "+", "a44"}]}], ",", 
    RowBox[{"a43", "\[Rule]", 
     RowBox[{
      FractionBox["\[ImaginaryI]", "4"], "-", "a44"}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.449604373126353*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"remove", " ", "indeterminates"}], "*)"}]], "Input",
 CellChangeTimes->{{3.449604376455202*^9, 3.449604382800332*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientList111iso110", "=", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
     "V3NDoubleExchangeHFCRpart3Ass111iso110", "-", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", "  ", 
       RowBox[{
        RowBox[{"a41", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s21z"}], "]"}], ".", "q3"}], ")"}]}], " ", 
        "+", "\[IndentingNewLine]", "  ", 
        RowBox[{"a42", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"s11z", ",", "s21z"}], "]"}], ".", "q2"}], ")"}]}], " ", 
        "+", " ", "\[IndentingNewLine]", "  ", 
        RowBox[{"a43", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s11z"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}]}]}], " ", 
       "\[IndentingNewLine]", "\[IndentingNewLine]", ")"}]}], "\[Equal]", 
     "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4496044039299293`*^9, 3.4496044147604103`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a41", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a42", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
    RowBox[{"a43", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "4"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4496044163388786`*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
   "Verify", " ", "the", " ", "consistency", " ", "of", " ", "the", " ", 
    "scheme"}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.449591445316362*^9, 3.4495914544901743`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"V3NDoubleExchangeHFCRpart3", "-", 
     RowBox[{"(", " ", 
      RowBox[{
       RowBox[{"a1", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s20", ".", "s30"}], ")"}], "\[Rho]10"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a2", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], "\[Rho]10"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a3", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s20", ".", "s30"}], ")"}], "\[Rho]10"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a4", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], "\[Rho]10"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a5", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s20"}], ")"}], "\[Rho]10"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a6", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s20"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], "\[Rho]10"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a7", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], 
        "\[Rho]10"}], " ", "+", "  ", "\[IndentingNewLine]", 
       RowBox[{"a8", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s21z", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a9", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a10", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s21z", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a11", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a12", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s21z"}], ")"}], "\[Rho]10"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a13", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a14", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], 
        "\[Rho]10"}], " ", "+", "\[IndentingNewLine]", "  ", 
       RowBox[{"a15", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s21z"}], ")"}], "\[Rho]11z"}], " ", "+", " ", 
       "\[IndentingNewLine]", "  ", 
       RowBox[{"a16", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s21z"}], ")"}], "\[Rho]11z"}], " ", "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a17", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s10"}], ")"}], "\[Rho]20"}], " ", "+", " ", 
       "\[IndentingNewLine]", "  ", 
       RowBox[{"a18", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s10"}], ")"}], "\[Rho]20"}], " ", "+", 
       "\[IndentingNewLine]", 
       RowBox[{"a19", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s10", ".", "s31z"}], ")"}], " ", "\[Rho]21z"}], "+", 
       RowBox[{"a20", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", "\[Rho]21z"}], "+", 
       RowBox[{"a21", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s10", ".", "s31z"}], ")"}], " ", "\[Rho]21z"}], "+", 
       RowBox[{"a22", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", "\[Rho]21z"}], "+", 
       RowBox[{"a23", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s10"}], ")"}], " ", "\[Rho]21z"}], "+", 
       RowBox[{"a24", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", "\[Rho]21z"}], "+", 
       RowBox[{"a25", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
        "\[Rho]21z"}], "+", "\[IndentingNewLine]", 
       RowBox[{"a26", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s11z", ".", "s30"}], ")"}], " ", "\[Rho]21z"}], "+", 
       RowBox[{"a27", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]21z"}], "+", 
       RowBox[{"a28", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"s11z", ".", "s30"}], ")"}], " ", "\[Rho]21z"}], "+", 
       RowBox[{"a29", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]21z"}], "+", 
       RowBox[{"a30", " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s11z"}], ")"}], " ", "\[Rho]21z"}], "+", 
       RowBox[{"a31", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "q3"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]21z"}], "+", 
       RowBox[{"a32", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], " ", 
        "\[Rho]21z"}], "+", "\[IndentingNewLine]", "  ", 
       RowBox[{"a33", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"s10", ",", "s20"}], "]"}], ".", "q3"}], ")"}]}], " ", "+",
        "\[IndentingNewLine]", "  ", 
       RowBox[{"a34", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"s10", ",", "s20"}], "]"}], ".", "q2"}], ")"}]}], " ", "+",
        " ", "\[IndentingNewLine]", "  ", 
       RowBox[{"a35", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s10"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}]}], " ", "+", 
       " ", "\[IndentingNewLine]", "  ", 
       RowBox[{"a36", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s20"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}]}], "+", 
       "\[IndentingNewLine]", "  ", 
       RowBox[{"a37", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"s10", ",", "s21z"}], "]"}], ".", "q3"}], ")"}]}], " ", 
       "+", "\[IndentingNewLine]", "  ", 
       RowBox[{"a38", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"s10", ",", "s21z"}], "]"}], ".", "q2"}], ")"}]}], " ", 
       "+", " ", "\[IndentingNewLine]", "  ", 
       RowBox[{"a39", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s10"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}]}], " ", "+",
        " ", "\[IndentingNewLine]", "  ", 
       RowBox[{"a40", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s31z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s21z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}]}], "+", 
       "\[IndentingNewLine]", "  ", 
       RowBox[{"a41", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q2"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"s11z", ",", "s21z"}], "]"}], ".", "q3"}], ")"}]}], " ", 
       "+", "\[IndentingNewLine]", "  ", 
       RowBox[{"a42", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "q3"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"s11z", ",", "s21z"}], "]"}], ".", "q2"}], ")"}]}], " ", 
       "+", " ", "\[IndentingNewLine]", "  ", 
       RowBox[{"a43", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s11z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}]}], " ", "+",
        " ", "\[IndentingNewLine]", "  ", 
       RowBox[{"a44", " ", 
        RowBox[{"(", 
         RowBox[{"q3", ".", "s30"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"q2", ".", "s21z"}], ")"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Cross", "[", 
           RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}]}]}], 
      ")"}]}], ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"a1", "\[Equal]", "0"}], ",", 
       RowBox[{"a2", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "3"}], "/", "8"}]}], ",", 
       RowBox[{"a3", "\[Equal]", "0"}], ",", 
       RowBox[{"a4", "\[Equal]", 
        RowBox[{"3", "/", "8"}]}], ",", 
       RowBox[{"a5", "\[Equal]", "0"}], ",", 
       RowBox[{"a6", "\[Equal]", "0"}], ",", 
       RowBox[{"a7", "\[Equal]", "0"}], ",", 
       RowBox[{"a8", "\[Equal]", "0"}], ",", 
       RowBox[{"a9", "\[Equal]", 
        RowBox[{"1", "/", "4"}]}], ",", 
       RowBox[{"a10", "\[Equal]", "0"}], ",", 
       RowBox[{"a11", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}]}], ",", 
       RowBox[{"a12", "\[Equal]", "0"}], ",", 
       RowBox[{"a13", "\[Equal]", "0"}], ",", 
       RowBox[{"a14", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
       RowBox[{"a15", "\[Equal]", 
        RowBox[{"1", "/", "8"}]}], ",", 
       RowBox[{"a16", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]}], ",", 
       RowBox[{"a17", "\[Equal]", 
        RowBox[{"3", "/", "8"}]}], ",", 
       RowBox[{"a18", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "3"}], "/", "8"}]}], ",", 
       RowBox[{"a19", "\[Equal]", "0"}], ",", 
       RowBox[{"a20", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "4"}]}], ",", 
       RowBox[{"a21", "\[Equal]", "0"}], ",", 
       RowBox[{"a22", "\[Equal]", 
        RowBox[{"1", "/", "4"}]}], ",", 
       RowBox[{"a23", "\[Equal]", "0"}], ",", 
       RowBox[{"a24", "\[Equal]", "0"}], ",", 
       RowBox[{"a25", "\[Equal]", "0"}], ",", 
       RowBox[{"a26", "\[Equal]", "0"}], ",", 
       RowBox[{"a27", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "1"}], "/", "8"}]}], ",", 
       RowBox[{"a28", "\[Equal]", "0"}], ",", 
       RowBox[{"a29", "\[Equal]", 
        RowBox[{"1", "/", "8"}]}], ",", 
       RowBox[{"a30", "\[Equal]", "0"}], ",", 
       RowBox[{"a31", "\[Equal]", "0"}], ",", 
       RowBox[{"a32", "\[Equal]", "0"}], ",", 
       RowBox[{"a33", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
       RowBox[{"a34", "\[Equal]", 
        RowBox[{"3", " ", 
         RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
       RowBox[{"a35", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "3"}], " ", 
         RowBox[{"\[ImaginaryI]", "/", "4"}]}]}], ",", 
       RowBox[{"a36", "\[Equal]", "0"}], ",", 
       RowBox[{"a37", "\[Equal]", 
        RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
       RowBox[{"a38", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "/", "4"}]}], ",", 
       RowBox[{"a39", "\[Equal]", 
        RowBox[{"\[ImaginaryI]", "/", "2"}]}], ",", 
       RowBox[{"a40", "\[Equal]", "0"}], ",", 
       RowBox[{"a41", "\[Equal]", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
       RowBox[{"a42", "\[Equal]", 
        RowBox[{
         RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
       RowBox[{"a43", "\[Equal]", 
        RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
       RowBox[{"a44", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449591459960079*^9, 3.4495914859186854`*^9}, 
   3.4495916904462476`*^9, {3.4495917311735973`*^9, 3.4495917591482544`*^9}, {
   3.449591812706438*^9, 3.449591848776555*^9}, {3.449600505299676*^9, 
   3.4496005054872165`*^9}, {3.449600568766608*^9, 3.4496005689072638`*^9}, {
   3.4496010092530622`*^9, 3.4496010174736004`*^9}, 3.449601068875408*^9, {
   3.4496044220745015`*^9, 3.4496044222151575`*^9}, {3.449604665268034*^9, 
   3.449604683162552*^9}, {3.449604734705015*^9, 3.449604861326312*^9}, 
   3.449666398794982*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.449591851495879*^9, 3.449601099147619*^9, 
  3.4496048723599625`*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "verifies", " ", "that", " ", "the", " ", "whole", " ", 
    "scheme", " ", "works", " ", 
    RowBox[{"correctly", "!"}]}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.4495846654116044`*^9, 3.4495846848689623`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Now", " ", "automatic", " ", "coordinate", " ", 
    RowBox[{"replacement", "!"}]}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.449585359576059*^9, 3.4495853688124433`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
   "In", " ", "the", " ", "following", " ", "automation", " ", "of", " ", 
    "the", " ", "coordinate", " ", "dependence", " ", "identification"}], " ",
    "*)"}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "ExpressionDoubleExchangeHFCRpart3", "=", 
   "\"\< a1 (q2.q2) (q3.q3) (s20.s30)\[Rho]10+\[IndentingNewLine]a2 (q2.q2) \
(q3.s20) (q3.s30)\[Rho]10+\[IndentingNewLine]a3 (q2.q3) (q2.q3) (s20.s30)\
\[Rho]10+\[IndentingNewLine]a4 (q2.q3) (q2.s20) (q3.s30)\[Rho]10+\
\[IndentingNewLine]a5 (q2.q3) (q2.s30) (q3.s20)\[Rho]10+\[IndentingNewLine]a6 \
(q3.q3) (q2.s20) (q3.s30)\[Rho]10+\[IndentingNewLine]a7 \
(Cross[q2,q3].s20)(Cross[q2,q3].s30)\[Rho]10 +  \[IndentingNewLine]a8 (q2.q2) \
(q3.q3) (s21z.s31z)\[Rho]10+\[IndentingNewLine]a9 (q2.q2) (q3.s21z) (q3.s31z)\
\[Rho]10+\[IndentingNewLine]a10 (q2.q3) (q2.q3) (s21z.s31z)\[Rho]10+\
\[IndentingNewLine]a11 (q2.q3) (q2.s21z) \
(q3.s31z)\[Rho]10+\[IndentingNewLine]a12 (q2.q3) (q2.s31z) (q3.s21z)\[Rho]10+\
\[IndentingNewLine]a13 (q3.q3) (q2.s21z) \
(q3.s31z)\[Rho]10+\[IndentingNewLine]a14 \
(Cross[q2,q3].s21z)(Cross[q2,q3].s31z)\[Rho]10 +\[IndentingNewLine]  a15 \
(q3.s30) (q2.q2) (q3.s21z)\[Rho]11z + \[IndentingNewLine]  a16 (q3.s30) \
(q2.q3) (q2.s21z)\[Rho]11z +\[IndentingNewLine]a17 (q3.s30) (q2.q2) (q3.s10)\
\[Rho]20 + \[IndentingNewLine]  a18 (q3.s30) (q2.q3) (q2.s10)\[Rho]20 +\
\[IndentingNewLine]a19 (q2.q2) (q3.q3) (s10.s31z) \[Rho]21z+a20 (q2.q2) \
(q3.s10) (q3.s31z) \[Rho]21z+a21 (q2.q3) (q2.q3) (s10.s31z) \[Rho]21z+a22 \
(q2.q3) (q2.s10) (q3.s31z) \[Rho]21z+a23 (q2.q3) (q2.s31z) (q3.s10) \
\[Rho]21z+a24 (q3.q3) (q2.s10) (q3.s31z) \[Rho]21z+a25 (Cross[q2,q3].s10) \
(Cross[q2,q3].s31z) \[Rho]21z+\[IndentingNewLine]a26 (q2.q2) (q3.q3) \
(s11z.s30) \[Rho]21z+a27 (q2.q2) (q3.s11z) (q3.s30) \[Rho]21z+a28 (q2.q3) \
(q2.q3) (s11z.s30) \[Rho]21z+a29 (q2.q3) (q2.s11z) (q3.s30) \[Rho]21z+a30 \
(q2.q3) (q2.s30) (q3.s11z) \[Rho]21z+a31 (q3.q3) (q2.s11z) (q3.s30) \
\[Rho]21z+a32 (Cross[q2,q3].s11z) (Cross[q2,q3].s30) \[Rho]21z+\
\[IndentingNewLine]  a33 (q3.s30) (q2.q2)(Cross[s10,s20].q3) +\
\[IndentingNewLine]  a34 (q3.s30) (q2.q3)(Cross[s10,s20].q2) + \
\[IndentingNewLine]  a35 (q3.s30) (q2.s10)(Cross[q2,q3].s20) + \
\[IndentingNewLine]  a36 (q3.s30) (q2.s20)(Cross[q2,q3].s10)+\
\[IndentingNewLine]  a37 (q3.s31z) (q2.q2)(Cross[s10,s21z].q3) +\
\[IndentingNewLine]  a38 (q3.s31z) (q2.q3)(Cross[s10,s21z].q2) + \
\[IndentingNewLine]  a39 (q3.s31z) (q2.s10)(Cross[q2,q3].s21z) + \
\[IndentingNewLine]  a40 (q3.s31z) (q2.s21z)(Cross[q2,q3].s10)+\
\[IndentingNewLine]  a41 (q3.s30) (q2.q2)(Cross[s11z,s21z].q3) +\
\[IndentingNewLine]  a42 (q3.s30) (q2.q3)(Cross[s11z,s21z].q2) + \
\[IndentingNewLine]  a43 (q3.s30) (q2.s11z)(Cross[q2,q3].s21z) + \
\[IndentingNewLine]  a44 (q3.s30) (q2.s21z)(Cross[q2,q3].s11z)\>\""}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "V3NDoubleExchangeHFCRPart3totalstr", "=", 
    "ExpressionDoubleExchangeHFCRpart3"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3NDoubleExchangeHFCRPart3totalstrMod", "=", 
   RowBox[{"StringReplace", "[", 
    RowBox[{"V3NDoubleExchangeHFCRPart3totalstr", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\"\<\[Rho]10\>\"", "\[Rule]", "\"\<\[Rho]0r2r1\>\""}], ",", 
       RowBox[{"\"\<\[Rho]20\>\"", "\[Rule]", "\"\<\[Rho]0r3r2\>\""}], ",", 
       RowBox[{"\"\<\[Rho]30\>\"", "\[Rule]", "\"\<\[Rho]0r1r3\>\""}], ",", 
       RowBox[{"\"\<\[Rho]11z\>\"", "\[Rule]", "\"\<\[Rho]1r2r1\>\""}], ",", 
       RowBox[{"\"\<\[Rho]21z\>\"", "\[Rule]", "\"\<\[Rho]1r3r2\>\""}], ",", 
       RowBox[{"\"\<\[Rho]31z\>\"", "\[Rule]", "\"\<\[Rho]1r1r3\>\""}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"\"\<s10\>\"", "\[Rule]", "\"\<s0r2r1\>\""}], ",", 
       RowBox[{"\"\<s20\>\"", "\[Rule]", "\"\<s0r3r2\>\""}], ",", 
       RowBox[{"\"\<s30\>\"", "\[Rule]", "\"\<s0r1r3\>\""}], ",", 
       RowBox[{"\"\<s11z\>\"", "\[Rule]", "\"\<s1r2r1\>\""}], ",", 
       RowBox[{"\"\<s21z\>\"", "\[Rule]", "\"\<s1r3r2\>\""}], ",", 
       RowBox[{"\"\<s31z\>\"", "\[Rule]", "\"\<s1r1r3\>\""}]}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "Print", "[", 
    "\"\<----------The total double exchange C-R3-like term------------------\
\>\"", "]"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "V3NDoubleExchangeHFCRPart3totalstrMod", "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.449514501284897*^9, 3.44951453961989*^9}, 
   3.449514578564368*^9, {3.449514683461396*^9, 3.4495146964016285`*^9}, {
   3.4495147340189466`*^9, 3.4495147532104993`*^9}, {3.449514814332781*^9, 
   3.4495148877546024`*^9}, {3.4495149614742365`*^9, 
   3.4495149959350796`*^9}, {3.4495150434457197`*^9, 
   3.4495150435707474`*^9}, {3.4495920114589*^9, 3.4495920535491433`*^9}, {
   3.449601150955765*^9, 3.449601172226017*^9}, {3.449604891442239*^9, 
   3.4496049079145727`*^9}, {3.449666402202017*^9, 3.449666403264762*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"----------The total double exchange C-R3-like \
term------------------\"\>"], "Print",
 CellChangeTimes->{3.449601180571583*^9, 3.449604913415769*^9, 
  3.449666413548381*^9, 3.449671253618856*^9}],

Cell[BoxData["\<\" a1 (q2.q2) (q3.q3) (s0r3r2.s0r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]a2 (q2.q2) (q3.s0r3r2) (q3.s0r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]a3 (q2.q3) (q2.q3) (s0r3r2.s0r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]a4 (q2.q3) (q2.s0r3r2) (q3.s0r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]a5 (q2.q3) (q2.s0r1r3) (q3.s0r3r2)\[Rho]0r2r1+\
\[IndentingNewLine]a6 (q3.q3) (q2.s0r3r2) (q3.s0r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]a7 (Cross[q2,q3].s0r3r2)(Cross[q2,q3].s0r1r3)\[Rho]0r2r1 + \
 \[IndentingNewLine]a8 (q2.q2) (q3.q3) (s1r3r2.s1r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]a9 (q2.q2) (q3.s1r3r2) (q3.s1r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]a10 (q2.q3) (q2.q3) (s1r3r2.s1r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]a11 (q2.q3) (q2.s1r3r2) (q3.s1r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]a12 (q2.q3) (q2.s1r1r3) (q3.s1r3r2)\[Rho]0r2r1+\
\[IndentingNewLine]a13 (q3.q3) (q2.s1r3r2) (q3.s1r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]a14 (Cross[q2,q3].s1r3r2)(Cross[q2,q3].s1r1r3)\[Rho]0r2r1 \
+\[IndentingNewLine]  a15 (q3.s0r1r3) (q2.q2) (q3.s1r3r2)\[Rho]1r2r1 + \
\[IndentingNewLine]  a16 (q3.s0r1r3) (q2.q3) (q2.s1r3r2)\[Rho]1r2r1 +\
\[IndentingNewLine]a17 (q3.s0r1r3) (q2.q2) (q3.s0r2r1)\[Rho]0r3r2 + \
\[IndentingNewLine]  a18 (q3.s0r1r3) (q2.q3) (q2.s0r2r1)\[Rho]0r3r2 +\
\[IndentingNewLine]a19 (q2.q2) (q3.q3) (s0r2r1.s1r1r3) \[Rho]1r3r2+a20 \
(q2.q2) (q3.s0r2r1) (q3.s1r1r3) \[Rho]1r3r2+a21 (q2.q3) (q2.q3) \
(s0r2r1.s1r1r3) \[Rho]1r3r2+a22 (q2.q3) (q2.s0r2r1) (q3.s1r1r3) \
\[Rho]1r3r2+a23 (q2.q3) (q2.s1r1r3) (q3.s0r2r1) \[Rho]1r3r2+a24 (q3.q3) \
(q2.s0r2r1) (q3.s1r1r3) \[Rho]1r3r2+a25 (Cross[q2,q3].s0r2r1) \
(Cross[q2,q3].s1r1r3) \[Rho]1r3r2+\[IndentingNewLine]a26 (q2.q2) (q3.q3) \
(s1r2r1.s0r1r3) \[Rho]1r3r2+a27 (q2.q2) (q3.s1r2r1) (q3.s0r1r3) \
\[Rho]1r3r2+a28 (q2.q3) (q2.q3) (s1r2r1.s0r1r3) \[Rho]1r3r2+a29 (q2.q3) \
(q2.s1r2r1) (q3.s0r1r3) \[Rho]1r3r2+a30 (q2.q3) (q2.s0r1r3) (q3.s1r2r1) \
\[Rho]1r3r2+a31 (q3.q3) (q2.s1r2r1) (q3.s0r1r3) \[Rho]1r3r2+a32 \
(Cross[q2,q3].s1r2r1) (Cross[q2,q3].s0r1r3) \[Rho]1r3r2+\[IndentingNewLine]  \
a33 (q3.s0r1r3) (q2.q2)(Cross[s0r2r1,s0r3r2].q3) +\[IndentingNewLine]  a34 \
(q3.s0r1r3) (q2.q3)(Cross[s0r2r1,s0r3r2].q2) + \[IndentingNewLine]  a35 \
(q3.s0r1r3) (q2.s0r2r1)(Cross[q2,q3].s0r3r2) + \[IndentingNewLine]  a36 \
(q3.s0r1r3) (q2.s0r3r2)(Cross[q2,q3].s0r2r1)+\[IndentingNewLine]  a37 \
(q3.s1r1r3) (q2.q2)(Cross[s0r2r1,s1r3r2].q3) +\[IndentingNewLine]  a38 \
(q3.s1r1r3) (q2.q3)(Cross[s0r2r1,s1r3r2].q2) + \[IndentingNewLine]  a39 \
(q3.s1r1r3) (q2.s0r2r1)(Cross[q2,q3].s1r3r2) + \[IndentingNewLine]  a40 \
(q3.s1r1r3) (q2.s1r3r2)(Cross[q2,q3].s0r2r1)+\[IndentingNewLine]  a41 \
(q3.s0r1r3) (q2.q2)(Cross[s1r2r1,s1r3r2].q3) +\[IndentingNewLine]  a42 \
(q3.s0r1r3) (q2.q3)(Cross[s1r2r1,s1r3r2].q2) + \[IndentingNewLine]  a43 \
(q3.s0r1r3) (q2.s1r2r1)(Cross[q2,q3].s1r3r2) + \[IndentingNewLine]  a44 \
(q3.s0r1r3) (q2.s1r3r2)(Cross[q2,q3].s1r2r1)\"\>"], "Print",
 CellChangeTimes->{3.449601180571583*^9, 3.449604913415769*^9, 
  3.449666413548381*^9, 3.449671253618856*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ls", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "=", "0"}], ",", 
     RowBox[{"a2", "=", 
      RowBox[{
       RowBox[{"-", "3"}], "/", "8"}]}], ",", 
     RowBox[{"a3", "=", "0"}], ",", 
     RowBox[{"a4", "=", 
      RowBox[{"3", "/", "8"}]}], ",", 
     RowBox[{"a5", "=", "0"}], ",", 
     RowBox[{"a6", "=", "0"}], ",", 
     RowBox[{"a7", "=", "0"}], ",", 
     RowBox[{"a8", "=", "0"}], ",", 
     RowBox[{"a9", "=", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"a10", "=", "0"}], ",", 
     RowBox[{"a11", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "4"}]}], ",", 
     RowBox[{"a12", "=", "0"}], ",", 
     RowBox[{"a13", "=", "0"}], ",", 
     RowBox[{"a14", "=", "0"}], ",", 
     RowBox[{"a15", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a16", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a17", "=", 
      RowBox[{"3", "/", "8"}]}], ",", 
     RowBox[{"a18", "=", 
      RowBox[{
       RowBox[{"-", "3"}], "/", "8"}]}], ",", 
     RowBox[{"a19", "=", "0"}], ",", 
     RowBox[{"a20", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "4"}]}], ",", 
     RowBox[{"a21", "=", "0"}], ",", 
     RowBox[{"a22", "=", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"a23", "=", "0"}], ",", 
     RowBox[{"a24", "=", "0"}], ",", 
     RowBox[{"a25", "=", "0"}], ",", 
     RowBox[{"a26", "=", "0"}], ",", 
     RowBox[{"a27", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a28", "=", "0"}], ",", 
     RowBox[{"a29", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a30", "=", "0"}], ",", 
     RowBox[{"a31", "=", "0"}], ",", 
     RowBox[{"a32", "=", "0"}], ",", 
     RowBox[{"a33", "=", 
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
     RowBox[{"a34", "=", 
      RowBox[{"3", " ", 
       RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
     RowBox[{"a35", "=", 
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{"\[ImaginaryI]", "/", "4"}]}]}], ",", 
     RowBox[{"a36", "=", "0"}], ",", 
     RowBox[{"a37", "=", 
      RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
     RowBox[{"a38", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "4"}]}], ",", 
     RowBox[{"a39", "=", 
      RowBox[{"\[ImaginaryI]", "/", "2"}]}], ",", 
     RowBox[{"a40", "=", "0"}], ",", 
     RowBox[{"a41", "=", 
      RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
     RowBox[{"a42", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
     RowBox[{"a43", "=", 
      RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
     RowBox[{"a44", "=", "0"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "V3NDoubleExchangeHFCRPart3totalstrModtemp", "=", 
    "V3NDoubleExchangeHFCRPart3totalstrMod"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", 
      RowBox[{"Length", "[", "ls", "]"}]}], ",", 
     RowBox[{"i", "\[GreaterEqual]", "1"}], ",", 
     RowBox[{"i", "=", 
      RowBox[{"i", "-", "1"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"astr", "=", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<a\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"val", "=", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"ToExpression", "[", "astr", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", "/", "8"}], ")"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"V3NDoubleExchangeHFCRPart3totalstrModtemp", "=", 
        RowBox[{"StringReplace", "[", 
         RowBox[{"V3NDoubleExchangeHFCRPart3totalstrModtemp", ",", 
          RowBox[{"astr", "\[Rule]", "val"}]}], "]"}]}], ";"}], 
      "\[IndentingNewLine]", "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3NDoubleExchangeHFCRPart3totalstrModtemp", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
    "\"\<\[ImaginaryI]/8\>\"", ",", "\"\< {\>\"", ",", " ", 
     "V3NDoubleExchangeHFCRPart3totalstrModtemp", ",", "\"\< }\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "V3NDoubleExchangeHFCRPart3totalstrModtemp", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.4495151326531973`*^9, 3.449515193119932*^9}, {
   3.4495154958928*^9, 3.4495155129748597`*^9}, {3.449515884951168*^9, 
   3.449515991131877*^9}, {3.4495921697388463`*^9, 3.4495921865093*^9}, {
   3.4495922173931093`*^9, 3.449592252823599*^9}, {3.4495922831747284`*^9, 
   3.4495922950995026`*^9}, {3.4496012061709023`*^9, 3.4496012238466225`*^9}, 
   3.4496012902516937`*^9, {3.4496016379523373`*^9, 3.4496016397183466`*^9}, {
   3.4496017168288717`*^9, 3.4496017458820677`*^9}, {3.449604923949311*^9, 
   3.449604951189612*^9}, 3.4496049937144885`*^9, {3.4496712600734262`*^9, 
   3.449671268747244*^9}}],

Cell[BoxData["\<\"\[ImaginaryI]/8 { 0 (q2.q2) (q3.q3) \
(s0r3r2.s0r1r3)\[Rho]0r2r1+\[IndentingNewLine]3 I (q2.q2) (q3.s0r3r2) \
(q3.s0r1r3)\[Rho]0r2r1+\[IndentingNewLine]0 (q2.q3) (q2.q3) (s0r3r2.s0r1r3)\
\[Rho]0r2r1+\[IndentingNewLine]-3 I (q2.q3) (q2.s0r3r2) \
(q3.s0r1r3)\[Rho]0r2r1+\[IndentingNewLine]0 (q2.q3) (q2.s0r1r3) (q3.s0r3r2)\
\[Rho]0r2r1+\[IndentingNewLine]0 (q3.q3) (q2.s0r3r2) (q3.s0r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]0 (Cross[q2,q3].s0r3r2)(Cross[q2,q3].s0r1r3)\[Rho]0r2r1 +  \
\[IndentingNewLine]0 (q2.q2) (q3.q3) (s1r3r2.s1r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]-2 I (q2.q2) (q3.s1r3r2) (q3.s1r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]0 (q2.q3) (q2.q3) (s1r3r2.s1r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]2 I (q2.q3) (q2.s1r3r2) (q3.s1r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]0 (q2.q3) (q2.s1r1r3) (q3.s1r3r2)\[Rho]0r2r1+\
\[IndentingNewLine]0 (q3.q3) (q2.s1r3r2) (q3.s1r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]0 (Cross[q2,q3].s1r3r2)(Cross[q2,q3].s1r1r3)\[Rho]0r2r1 +\
\[IndentingNewLine]  -I (q3.s0r1r3) (q2.q2) (q3.s1r3r2)\[Rho]1r2r1 + \
\[IndentingNewLine]  I (q3.s0r1r3) (q2.q3) (q2.s1r3r2)\[Rho]1r2r1 +\
\[IndentingNewLine]-3 I (q3.s0r1r3) (q2.q2) (q3.s0r2r1)\[Rho]0r3r2 + \
\[IndentingNewLine]  3 I (q3.s0r1r3) (q2.q3) (q2.s0r2r1)\[Rho]0r3r2 +\
\[IndentingNewLine]0 (q2.q2) (q3.q3) (s0r2r1.s1r1r3) \[Rho]1r3r2+2 I (q2.q2) \
(q3.s0r2r1) (q3.s1r1r3) \[Rho]1r3r2+0 (q2.q3) (q2.q3) (s0r2r1.s1r1r3) \
\[Rho]1r3r2+-2 I (q2.q3) (q2.s0r2r1) (q3.s1r1r3) \[Rho]1r3r2+0 (q2.q3) \
(q2.s1r1r3) (q3.s0r2r1) \[Rho]1r3r2+0 (q3.q3) (q2.s0r2r1) (q3.s1r1r3) \
\[Rho]1r3r2+0 (Cross[q2,q3].s0r2r1) (Cross[q2,q3].s1r1r3) \[Rho]1r3r2+\
\[IndentingNewLine]0 (q2.q2) (q3.q3) (s1r2r1.s0r1r3) \[Rho]1r3r2+I (q2.q2) \
(q3.s1r2r1) (q3.s0r1r3) \[Rho]1r3r2+0 (q2.q3) (q2.q3) (s1r2r1.s0r1r3) \
\[Rho]1r3r2+-I (q2.q3) (q2.s1r2r1) (q3.s0r1r3) \[Rho]1r3r2+0 (q2.q3) \
(q2.s0r1r3) (q3.s1r2r1) \[Rho]1r3r2+0 (q3.q3) (q2.s1r2r1) (q3.s0r1r3) \
\[Rho]1r3r2+0 (Cross[q2,q3].s1r2r1) (Cross[q2,q3].s0r1r3) \[Rho]1r3r2+\
\[IndentingNewLine]  -3 (q3.s0r1r3) (q2.q2)(Cross[s0r2r1,s0r3r2].q3) +\
\[IndentingNewLine]  3 (q3.s0r1r3) (q2.q3)(Cross[s0r2r1,s0r3r2].q2) + \
\[IndentingNewLine]  -6 (q3.s0r1r3) (q2.s0r2r1)(Cross[q2,q3].s0r3r2) + \
\[IndentingNewLine]  0 (q3.s0r1r3) (q2.s0r3r2)(Cross[q2,q3].s0r2r1)+\
\[IndentingNewLine]  2 (q3.s1r1r3) (q2.q2)(Cross[s0r2r1,s1r3r2].q3) +\
\[IndentingNewLine]  -2 (q3.s1r1r3) (q2.q3)(Cross[s0r2r1,s1r3r2].q2) + \
\[IndentingNewLine]  4 (q3.s1r1r3) (q2.s0r2r1)(Cross[q2,q3].s1r3r2) + \
\[IndentingNewLine]  0 (q3.s1r1r3) (q2.s1r3r2)(Cross[q2,q3].s0r2r1)+\
\[IndentingNewLine]  1 (q3.s0r1r3) (q2.q2)(Cross[s1r2r1,s1r3r2].q3) +\
\[IndentingNewLine]  -1 (q3.s0r1r3) (q2.q3)(Cross[s1r2r1,s1r3r2].q2) + \
\[IndentingNewLine]  2 (q3.s0r1r3) (q2.s1r2r1)(Cross[q2,q3].s1r3r2) + \
\[IndentingNewLine]  0 (q3.s0r1r3) (q2.s1r3r2)(Cross[q2,q3].s1r2r1) }\"\>"], \
"Print",
 CellChangeTimes->{
  3.4496017729504566`*^9, 3.449604952158573*^9, 3.4496049976684732`*^9, 
   3.449666514305343*^9, {3.4496712738421345`*^9, 3.4496712911428843`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ls"], "Input",
 CellChangeTimes->{{3.4496017855000615`*^9, 3.4496017855782037`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"-", 
    FractionBox["3", "8"]}], ",", "0", ",", 
   FractionBox["3", "8"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", "4"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "4"]}], ",", "0", ",", "0", ",", "0", ",", 
   FractionBox["1", "8"], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   FractionBox["3", "8"], ",", 
   RowBox[{"-", 
    FractionBox["3", "8"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "4"]}], ",", "0", ",", 
   FractionBox["1", "4"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", "0", ",", 
   FractionBox["1", "8"], ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}], ",", 
   FractionBox[
    RowBox[{"3", " ", "\[ImaginaryI]"}], "8"], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]"}], "4"]}], ",", "0", ",", 
   FractionBox["\[ImaginaryI]", "4"], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "4"]}], ",", 
   FractionBox["\[ImaginaryI]", "2"], ",", "0", ",", 
   FractionBox["\[ImaginaryI]", "8"], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", 
   FractionBox["\[ImaginaryI]", "4"], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{3.449601785828258*^9, 3.4496050034978666`*^9, 
  3.4496665193220916`*^9, 3.4496712777961454`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "ls", "]"}]], "Input",
 CellChangeTimes->{{3.449605009436659*^9, 3.4496050116558914`*^9}}],

Cell[BoxData["44"], "Output",
 CellChangeTimes->{3.449605012171629*^9, 3.4496665206505136`*^9, 
  3.449671280156049*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Excellent", "!!"}], "!!"}], " ", "*)"}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.449592386856188*^9, 3.449592390919676*^9}}]
},
WindowSize->{1016, 668},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Microsoft Windows (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 481, 13, 72, "Input"],
Cell[1029, 35, 64035, 1433, 3726, "Input"],
Cell[65067, 1470, 302, 9, 134, "Input"],
Cell[65372, 1481, 3207, 69, 737, "Input"],
Cell[CellGroupData[{
Cell[68604, 1554, 2086, 51, 281, "Input"],
Cell[70693, 1607, 192, 3, 46, "Output"]
}, Open  ]],
Cell[70900, 1613, 392, 8, 48, "Input"],
Cell[CellGroupData[{
Cell[71317, 1625, 1892, 47, 250, "Input"],
Cell[73212, 1674, 160, 2, 46, "Output"]
}, Open  ]],
Cell[73387, 1679, 299, 7, 48, "Input"],
Cell[CellGroupData[{
Cell[73711, 1690, 2060, 50, 250, "Input"],
Cell[75774, 1742, 169, 2, 46, "Output"]
}, Open  ]],
Cell[75958, 1747, 302, 7, 48, "Input"],
Cell[CellGroupData[{
Cell[76285, 1758, 1848, 45, 218, "Input"],
Cell[78136, 1805, 13792, 324, 710, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[91965, 2134, 599, 13, 81, "Input"],
Cell[92567, 2149, 8377, 213, 481, "Output"]
}, Open  ]],
Cell[100959, 2365, 94, 1, 48, "Input"],
Cell[CellGroupData[{
Cell[101078, 2370, 5624, 139, 675, "Input"],
Cell[106705, 2511, 928, 25, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[107670, 2541, 349, 7, 48, "Input"],
Cell[108022, 2550, 1383, 41, 107, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[109442, 2596, 2068, 42, 300, "Input"],
Cell[111513, 2640, 352, 10, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111902, 2655, 1872, 47, 250, "Input"],
Cell[113777, 2704, 244, 3, 46, "Output"]
}, Open  ]],
Cell[114036, 2710, 300, 7, 48, "Input"],
Cell[CellGroupData[{
Cell[114361, 2721, 1799, 45, 218, "Input"],
Cell[116163, 2768, 13727, 327, 1156, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129927, 3100, 594, 13, 112, "Input"],
Cell[130524, 3115, 1343, 40, 167, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[131904, 3160, 2224, 49, 300, "Input"],
Cell[134131, 3211, 323, 10, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[134491, 3226, 341, 7, 112, "Input"],
Cell[134835, 3235, 7784, 206, 451, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[142656, 3446, 5527, 130, 393, "Input"],
Cell[148186, 3578, 910, 25, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[149133, 3608, 1798, 45, 218, "Input"],
Cell[150934, 3655, 166, 2, 46, "Output"]
}, Open  ]],
Cell[151115, 3660, 736, 13, 81, "Input"],
Cell[CellGroupData[{
Cell[151876, 3677, 1579, 41, 218, "Input"],
Cell[153458, 3720, 25696, 524, 1423, "Output"]
}, Open  ]],
Cell[179169, 4247, 599, 16, 168, "Input"],
Cell[179771, 4265, 1679, 51, 81, "Input"],
Cell[CellGroupData[{
Cell[181475, 4320, 861, 18, 143, "Input"],
Cell[182339, 4340, 3315, 91, 315, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[185691, 4436, 2412, 60, 362, "Input"],
Cell[188106, 4498, 602, 19, 73, "Output"]
}, Open  ]],
Cell[188723, 4520, 199, 5, 52, "Input"],
Cell[CellGroupData[{
Cell[188947, 4529, 2023, 50, 172, "Input"],
Cell[190973, 4581, 488, 16, 47, "Output"]
}, Open  ]],
Cell[191476, 4600, 1679, 51, 31, "Input"],
Cell[CellGroupData[{
Cell[193180, 4655, 960, 19, 72, "Input"],
Cell[194143, 4676, 3363, 91, 126, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[197543, 4772, 2523, 61, 212, "Input"],
Cell[200069, 4835, 469, 15, 47, "Output"]
}, Open  ]],
Cell[200553, 4853, 159, 3, 31, "Input"],
Cell[CellGroupData[{
Cell[200737, 4860, 2106, 51, 192, "Input"],
Cell[202846, 4913, 402, 11, 73, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[203285, 4929, 2586, 71, 143, "Input"],
Cell[205874, 5002, 146, 3, 46, "Output"]
}, Open  ]],
Cell[206035, 5008, 202, 5, 48, "Input"],
Cell[CellGroupData[{
Cell[206262, 5017, 2835, 74, 115, "Input"],
Cell[209100, 5093, 3344, 91, 181, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[212481, 5189, 2574, 62, 265, "Input"],
Cell[215058, 5253, 469, 15, 58, "Output"]
}, Open  ]],
Cell[215542, 5271, 158, 3, 38, "Input"],
Cell[CellGroupData[{
Cell[215725, 5278, 2033, 50, 215, "Input"],
Cell[217761, 5330, 380, 11, 58, "Output"]
}, Open  ]],
Cell[218156, 5344, 295, 9, 51, "Input"],
Cell[CellGroupData[{
Cell[218476, 5357, 17558, 467, 1065, "Input"],
Cell[236037, 5826, 119, 2, 30, "Output"]
}, Open  ]],
Cell[236171, 5831, 348, 10, 41, "Input"],
Cell[236522, 5843, 290, 8, 41, "Input"],
Cell[236815, 5853, 295, 9, 113, "Input"],
Cell[CellGroupData[{
Cell[237135, 5866, 4853, 84, 912, "Input"],
Cell[CellGroupData[{
Cell[242013, 5954, 215, 3, 35, "Print"],
Cell[242231, 5959, 3012, 42, 1076, "Print"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[245292, 6007, 5096, 135, 390, "Input"],
Cell[250391, 6144, 3036, 43, 861, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253464, 6192, 98, 1, 38, "Input"],
Cell[253565, 6195, 1457, 38, 103, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255059, 6238, 128, 2, 38, "Input"],
Cell[255190, 6242, 120, 2, 37, "Output"]
}, Open  ]],
Cell[255325, 6247, 249, 8, 72, "Input"]
}
]
*)

(* End of internal cache information *)


==> Simplify-C-remaining4.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[    519307,      12258]
NotebookOptionsPosition[    513574,      12071]
NotebookOutlinePosition[    513980,      12088]
CellTagsIndexPosition[    513937,      12085]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Simplification", " ", "of", " ", "C"}], "-", 
    RowBox[{"R4", " ", 
     RowBox[{"(", 
      RowBox[{"remaining", " ", "part", " ", "1"}], ")"}]}]}], " ", "*)"}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.4495878698970375`*^9, 3.4495878968263216`*^9}, {
  3.4495960553074183`*^9, 3.4495960553855605`*^9}, {3.4496052331884613`*^9, 
  3.449605233422888*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<`*\>\"", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"iM", "=", 
   RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]x", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]y", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]z", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]x", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]y", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Tau]z", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Sigma]", "=", 
   RowBox[{"{", 
    RowBox[{"\[Sigma]x", ",", "\[Sigma]y", ",", "\[Sigma]z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Tau]", "=", 
    RowBox[{"{", 
     RowBox[{"\[Tau]x", ",", "\[Tau]y", ",", "\[Tau]z"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"For", " ", "the", " ", "actual", " ", "calculation"}], ",", " ", 
    RowBox[{
    "one", " ", "should", " ", "use", " ", "the", " ", "generalized", " ", 
     RowBox[{"DM", "/", "not"}], " ", "in", " ", "the", " ", "HFB", " ", 
     "sense"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "rather", " ", "in", " ", "the", " ", "sense", " ", "that", " ", "not", 
       " ", "diagonal", " ", "in", " ", "iso"}], "-", 
      RowBox[{"spin", " ", "space"}]}], "/."}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]11", "=", 
   RowBox[{"{", 
    RowBox[{"\[Rho]11x", ",", "\[Rho]11y", ",", "\[Rho]11z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s10", "=", 
    RowBox[{"{", 
     RowBox[{"s10x", ",", "s10y", ",", "s10z"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
    "the", " ", "cols", " ", "isospin", " ", "coordinates"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s11", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"s11xx", ",", "s11xy", ",", "s11xz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s11yx", ",", "s11yy", ",", "s11yz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s11zx", ",", "s11zy", ",", "s11zz"}], "}"}]}], "}"}]}], ";"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]21", "=", 
   RowBox[{"{", 
    RowBox[{"\[Rho]21x", ",", "\[Rho]21y", ",", "\[Rho]21z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s20", "=", 
    RowBox[{"{", 
     RowBox[{"s20x", ",", "s20y", ",", "s20z"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
    "the", " ", "cols", " ", "isospin", " ", "coordinates"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s21", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"s21xx", ",", "s21xy", ",", "s21xz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s21yx", ",", "s21yy", ",", "s21yz"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"s21zx", ",", "s21zy", ",", "s21zz"}], "}"}]}], "}"}]}], ";"}],
   "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]31", "=", 
   RowBox[{"{", 
    RowBox[{"\[Rho]31x", ",", "\[Rho]31y", ",", "\[Rho]31z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s30", "=", 
    RowBox[{"{", 
     RowBox[{"s30x", ",", "s30y", ",", "s30z"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
    "the", " ", "cols", " ", "isospin", " ", "coordinates"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"s31", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"s31xx", ",", "s31xy", ",", "s31xz"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s31yx", ",", "s31yy", ",", "s31yz"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"s31zx", ",", "s31zy", ",", "s31zz"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q2", "=", 
   RowBox[{"{", 
    RowBox[{"q2x", ",", "q2y", ",", "q2z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"q3", "=", 
   RowBox[{"{", 
    RowBox[{"q3x", ",", "q3y", ",", "q3z"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"LeviCivitaEpsilon", "=", 
    RowBox[{"Array", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Signature", "[", 
        RowBox[{"{", "##", "}"}], "]"}], "&"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "3"}], "}"}]}], "]"}]}], ";"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
      "Now", " ", "the", " ", "main", " ", "problem", " ", "is", " ", "in", 
       " ", "defining", " ", "the", " ", "Tr1", " ", "Tr2", " ", "Tr3"}], 
      "..."}], "since", " ", "there", " ", "is", " ", "no", " ", "way"}], ",",
     " ", 
    RowBox[{"at", " ", "least", " ", "a", " ", "simple", " ", "way"}], ",", 
    " ", 
    RowBox[{
     RowBox[{
     "of", " ", "doing", " ", "this", " ", "symbolically", " ", "one", " ", 
      "has", " ", "to", " ", "parse", " ", "the", " ", "overall", " ", 
      "expression", " ", "manually", " ", "and", " ", "write", " ", "it", " ",
       "in", " ", "terms", " ", "of", " ", "the", " ", "terms", " ", 
      "defined", " ", "above"}], ".."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3NDoubleExchangeHFCRpart4", "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"q2y", " ", "q2z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "q3x"}], " ", "q3z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "s10y", " ", "s20z", " ", "s30y"}], "+", 
            RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "-", 
            RowBox[{"3", " ", "s10x", " ", "s20x", " ", "s30z"}], "-", 
            RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "+", 
            RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "+", 
            RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "+", 
            RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31yz"}], "+", 
            RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "s31zz"}], "+", 
            RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31zz"}], "-", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
             "\[Rho]10"}], "+", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", 
             "\[Rho]10"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}], 
            "+", 
            RowBox[{
            "6", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
             "\[Rho]20"}], "+", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30y", " ", 
             "\[Rho]20"}], "+", 
            RowBox[{"3", " ", "s30z", " ", "\[Rho]10", " ", "\[Rho]20"}], "-", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", 
             "\[Rho]21z"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", "\[Rho]21z"}], 
            "-", 
            RowBox[{
            "4", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", 
             "\[Rho]21z"}], "-", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31yz", " ", 
             "\[Rho]21z"}], "-", 
            RowBox[{"2", " ", "s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], 
            "-", 
            RowBox[{"s30z", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
             "\[Rho]30"}], "-", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", 
             "\[Rho]30"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "\[Rho]30"}], 
            "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "\[Rho]30"}], 
            "-", 
            RowBox[{"3", " ", "s20z", " ", "\[Rho]10", " ", "\[Rho]30"}], "+", 
            RowBox[{"s21zz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
            RowBox[{"s11zz", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "s21xz", " ", "s30x"}], "+", 
               RowBox[{"s21yz", " ", "s30y"}], "-", 
               RowBox[{"s21zz", " ", "s30z"}], "-", 
               RowBox[{"\[Rho]21z", " ", "\[Rho]30"}]}], ")"}]}], "+", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", 
             "\[Rho]31z"}], "+", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", 
             "\[Rho]31z"}], "+", 
            RowBox[{"2", " ", "s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}], 
            "+", 
            RowBox[{"s10z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "6"}], " ", "s20x", " ", "s30x"}], "-", 
               RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
               RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
               RowBox[{"4", " ", "s21xz", " ", "s31xz"}], "+", 
               RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
               RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "+", 
               RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
               RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}],
            ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["q3z", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "s10z", " ", "s20z", " ", "s30x"}], "-", 
            RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "-", 
            RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "+", 
            RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "+", 
            RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "-", 
            RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "+", 
            RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31xz"}], "-", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30y", " ", 
             "\[Rho]10"}], "+", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", 
             "\[Rho]10"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s21zz", " ", "s30y", " ", "\[Rho]11z"}], 
            "-", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
             "\[Rho]20"}], "-", 
            RowBox[{"3", " ", "s30x", " ", "\[Rho]10", " ", "\[Rho]20"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", "\[Rho]21z"}], 
            "+", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
             "\[Rho]21z"}], "+", 
            RowBox[{"2", " ", "s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], 
            "+", 
            RowBox[{"s30x", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
             "\[Rho]30"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "\[Rho]30"}], 
            "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "\[Rho]30"}], 
            "+", 
            RowBox[{"3", " ", "s20x", " ", "\[Rho]10", " ", "\[Rho]30"}], "-", 
            RowBox[{"s21xz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
            RowBox[{"s11xz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
             "\[Rho]31z"}], "-", 
            RowBox[{"2", " ", "s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], 
            "+", 
            RowBox[{"s10y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
               RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
               RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
               RowBox[{"2", " ", "s21xz", " ", "s31yz"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}], 
              ")"}]}], "+", 
            RowBox[{"s10x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
               RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
               RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
               RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
               RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
               RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}],
            ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["q3y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30x"}], "-", 
            RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "+", 
            RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "-", 
            RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "-", 
            RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "+", 
            RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "-", 
            RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "-", 
            RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31xz"}], "+", 
            RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "+", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z", " ", 
             "\[Rho]10"}], "-", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", 
             "\[Rho]10"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s21yz", " ", "s30z", " ", "\[Rho]11z"}], 
            "-", 
            RowBox[{"3", " ", "s30x", " ", "\[Rho]10", " ", "\[Rho]20"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", "\[Rho]21z"}], 
            "+", 
            RowBox[{"2", " ", "s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], 
            "+", 
            RowBox[{"s30x", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
             "\[Rho]30"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "\[Rho]30"}], 
            "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "\[Rho]30"}], 
            "+", 
            RowBox[{"3", " ", "s20x", " ", "\[Rho]10", " ", "\[Rho]30"}], "-", 
            RowBox[{"s21xz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
            RowBox[{"s11xz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
             "\[Rho]31z"}], "-", 
            RowBox[{"2", " ", "s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], 
            "+", 
            RowBox[{"s10y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
               RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}], 
               "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]31z"}]}], 
              ")"}]}], "+", 
            RowBox[{"s10x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
               RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
               RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
               RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "-", 
               RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
               RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], ")"}]}]}],
            ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["q3x", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "-", 
            RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "-", 
            RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "-", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
             "\[Rho]20"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", "\[Rho]21z"}], 
            "+", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
             "\[Rho]21z"}], "+", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
             "\[Rho]30"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "\[Rho]30"}], 
            "+", 
            RowBox[{"s11yz", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s21xz", " ", "s30y"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", "s30z", " ", "\[Rho]21z"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "s21zz", " ", "\[Rho]30"}]}], 
              ")"}]}], "-", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
             "\[Rho]31z"}], "+", 
            RowBox[{"s10y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "s20x", " ", "s30y"}], "+", 
               RowBox[{"\[ImaginaryI]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "s21xz", 
                   " ", "s31yz"}], "-", 
                  RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "+", 
                  RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}], "+", 
                  RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "-", 
                  RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"q3y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s21xz", 
                " ", "s30y"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30y"}], 
               "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
                "s30z"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30z"}], 
               "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", 
                "s31zz"}], "+", 
               RowBox[{"6", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "+", 
               RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "+", 
               RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "-", 
               RowBox[{"4", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], 
               "-", 
               RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], 
               "-", 
               RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], 
               "-", 
               RowBox[{"2", " ", "s21xz", " ", "s30x", " ", "\[Rho]11z"}], 
               "-", 
               RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
               RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
               RowBox[{"3", " ", "s10y", " ", "s30y", " ", "\[Rho]20"}], "+", 
               RowBox[{"2", " ", "s11xz", " ", "s30x", " ", "\[Rho]21z"}], 
               "-", 
               RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
               RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
               RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}], 
               "+", 
               RowBox[{"s10z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], 
                  "+", 
                  RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "-", 
                  RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}], 
               "-", 
               RowBox[{"2", " ", "s11xz", " ", "s21xz", " ", "\[Rho]30"}], 
               "-", 
               RowBox[{
               "6", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
               RowBox[{
               "2", " ", "\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], 
               "+", 
               RowBox[{
               "4", " ", "\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], 
               "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20z", " ",
                    "s30y"}], "+", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31yz"}], 
                  "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz"}], 
                  "-", 
                  RowBox[{"6", " ", "s30x", " ", "\[Rho]20"}], "+", 
                  RowBox[{"4", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
                  RowBox[{"6", " ", "s20x", " ", "\[Rho]30"}], "-", 
                  RowBox[{"4", " ", "s21xz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"q3x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "s10x", " ", "s20x", " ", "s30y"}], 
               "-", 
               RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "+", 
               RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "+", 
               RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "-", 
               RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "+", 
               RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
               RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "s31yz"}], "+", 
               RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "+", 
               RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21xz", " ", "s30z", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{
               "6", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30x", " ", 
                "\[Rho]20"}], "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30z", " ", 
                "\[Rho]20"}], "+", 
               RowBox[{"3", " ", "s30y", " ", "\[Rho]10", " ", "\[Rho]20"}], 
               "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s30x", " ", 
                "\[Rho]21z"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{
               "4", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", 
                "\[Rho]21z"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31zz", " ", 
                "\[Rho]21z"}], "-", 
               RowBox[{"2", " ", "s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{"s30y", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20x", " ", 
                "\[Rho]30"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20z", " ", 
                "\[Rho]30"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "\[Rho]30"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "\[Rho]30"}],
                "-", 
               RowBox[{"3", " ", "s20y", " ", "\[Rho]10", " ", "\[Rho]30"}], 
               "+", 
               RowBox[{"s21yz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
               RowBox[{"s11yz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", "s21xz", " ", "s30x"}], "-", 
                  RowBox[{"s21yz", " ", "s30y"}], "+", 
                  RowBox[{"s21zz", " ", "s30z"}], "-", 
                  RowBox[{"\[Rho]21z", " ", "\[Rho]30"}]}], ")"}]}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", 
                "\[Rho]31z"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", 
                "\[Rho]31z"}], "+", 
               RowBox[{"2", " ", "s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{"s10y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "6"}], " ", "s20x", " ", "s30x"}], "+", 
                  RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                  RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                  RowBox[{"4", " ", "s21xz", " ", "s31xz"}], "-", 
                  RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "+", 
                  RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "+", 
                  RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                  RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["q2z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          SuperscriptBox["q3y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s21yz", " ", 
             "s30x"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30x"}], "+", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", 
             "s30z"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30z"}], "-", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", 
             "s31zz"}], "+", 
            RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "+", 
            RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "-", 
            RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
            RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
            RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
            RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "-", 
            RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "+", 
            RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
            RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
            RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
            RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
            RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "-", 
            RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
            RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
            RowBox[{"3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}], 
            "+", 
            RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
            RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
            RowBox[{
            "2", " ", "\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
            RowBox[{"s10y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x"}], 
               "-", 
               RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z"}], 
               "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31zz"}], "+", 
               RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "-", 
               RowBox[{"2", " ", "s21yz", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
            RowBox[{"s10z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x"}], 
               "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], "+", 
               RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "-", 
               RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}], "-", 
               RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "+", 
               RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"q3y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q3x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s11zz"}], " ", "s21xz", " ", "s30x"}], "-", 
               RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "-", 
               RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30y"}], "+", 
               RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "+", 
               RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "+", 
               RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31yz"}], "+", 
               RowBox[{"s10z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                  RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                  RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                  RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
                "\[Rho]10"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
                "\[Rho]20"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", 
                "\[Rho]21z"}], "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
                  RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "-", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], 
                  "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s31yz", " ", 
                   "\[Rho]21z"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30x"}], "+", 
               RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "+", 
               RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "-", 
               RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "-", 
               RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
               RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "-", 
               RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31xz"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30y", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21zz", " ", "s30y", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
                "\[Rho]20"}], "+", 
               RowBox[{"3", " ", "s30x", " ", "\[Rho]10", " ", "\[Rho]20"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
                "\[Rho]21z"}], "-", 
               RowBox[{"2", " ", "s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{"s30x", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
                "\[Rho]30"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "\[Rho]30"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "\[Rho]30"}],
                "-", 
               RowBox[{"3", " ", "s20x", " ", "\[Rho]10", " ", "\[Rho]30"}], 
               "+", 
               RowBox[{"s21xz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
               RowBox[{"s11xz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
                "\[Rho]31z"}], "+", 
               RowBox[{"2", " ", "s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{"s10y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
                  RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                  RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "-", 
                  RowBox[{"2", " ", "s21xz", " ", "s31yz"}], "-", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], 
                  "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", 
                   "\[Rho]31z"}]}], ")"}]}], "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "-", 
                  RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
                  RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                  RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "+", 
                  RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                  RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"q3x", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "q3x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "s30y"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30y"}], 
               "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
                "s30z"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30z"}], 
               "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", 
                "s31zz"}], "+", 
               RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "+", 
               RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "-", 
               RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], 
               "-", 
               RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], 
               "-", 
               RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
               RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "-", 
               RowBox[{"3", " ", "s10y", " ", "s30y", " ", "\[Rho]20"}], "+", 
               RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
               RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
               RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}], 
               "+", 
               RowBox[{"3", " ", "s10y", " ", "s20y", " ", "\[Rho]30"}], "-", 
               RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "-", 
               RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
               RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
               RowBox[{
               "3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
               RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
               RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "\[Rho]31z"}], 
               "+", 
               RowBox[{
               "2", " ", "\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], 
               "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20z", " ",
                    "s30y"}], "+", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31yz"}], 
                  "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz"}], 
                  "+", 
                  RowBox[{"3", " ", "s20x", " ", "\[Rho]30"}], "-", 
                  RowBox[{"2", " ", "s21xz", " ", "\[Rho]31z"}]}], ")"}]}], 
               "+", 
               RowBox[{"s10z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20x", " ",
                    "s30y"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], 
                  "+", 
                  RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "-", 
                  RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}], "-", 
                  RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "+", 
                  RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s11yz"}], " ", "s21xz", " ", "s30x"}], "+", 
               RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "-", 
               RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "-", 
               RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "-", 
               RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "+", 
               RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "+", 
               RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21zz", " ", "s30x", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30x", " ", 
                "\[Rho]20"}], "-", 
               RowBox[{"3", " ", "s30y", " ", "\[Rho]10", " ", "\[Rho]20"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s30x", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", 
                "\[Rho]21z"}], "+", 
               RowBox[{"2", " ", "s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{"s30y", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20x", " ", 
                "\[Rho]30"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "\[Rho]30"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "\[Rho]30"}],
                "+", 
               RowBox[{"3", " ", "s20y", " ", "\[Rho]10", " ", "\[Rho]30"}], 
               "-", 
               RowBox[{"s21yz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
               RowBox[{"s11yz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", 
                "\[Rho]31z"}], "-", 
               RowBox[{"2", " ", "s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
                  RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                  RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "-", 
                  RowBox[{"2", " ", "s21xz", " ", "s31yz"}], "-", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], 
                  "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", 
                   "\[Rho]31z"}]}], ")"}]}], "+", 
               RowBox[{"s10y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
                  RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                  RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
                  RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
                  RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
                  RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox["q2y", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q3x", " ", "q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30x"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30x"}], 
               "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
                "s30z"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "s30z"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30z"}], 
               "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
                "s31zz"}], "-", 
               RowBox[{"\[ImaginaryI]", " ", "s10y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                  RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                  RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                  RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "-", 
               RowBox[{"3", " ", "s20z", " ", "s30x", " ", "\[Rho]10"}], "-", 
               RowBox[{"3", " ", "s20x", " ", "s30z", " ", "\[Rho]10"}], "+", 
               RowBox[{"2", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], 
               "+", 
               RowBox[{"2", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}], 
               "+", 
               RowBox[{"s21zz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
               RowBox[{"s21xz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
               RowBox[{"3", " ", "s10z", " ", "s30x", " ", "\[Rho]20"}], "-", 
               RowBox[{"s11zz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
               RowBox[{"s11xz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
               RowBox[{"2", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}], 
               "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20y", " ",
                    "s30x"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], 
                  "+", 
                  RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "-", 
                  RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["q3z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "s30x"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30x"}], 
               "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20z", " ", 
                "s30y"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "s30y"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30y"}], 
               "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", 
                "s31yz"}], "+", 
               RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "+", 
               RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "-", 
               RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], 
               "-", 
               RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], 
               "-", 
               RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
               RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
               RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "+", 
               RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
               RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
               RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], 
               "+", 
               RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
               RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
               RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
               RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
               RowBox[{
               "3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
               RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
               RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "\[Rho]31z"}], 
               "+", 
               RowBox[{
               "2", " ", "\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], 
               "+", 
               RowBox[{"s10y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20z", " ",
                    "s30x"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], 
                  "+", 
                  RowBox[{"3", " ", "s30y", " ", "\[Rho]20"}], "-", 
                  RowBox[{"2", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
                  RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "+", 
                  RowBox[{"2", " ", "s21yz", " ", "\[Rho]31z"}]}], ")"}]}], 
               "+", 
               RowBox[{"s10z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20y", " ",
                    "s30x"}], "+", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], 
                  "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], 
                  "+", 
                  RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "-", 
                  RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["q3x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s21xz", 
                " ", "s30y"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30y"}], 
               "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
                "s30z"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30z"}], 
               "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", 
                "s31zz"}], "+", 
               RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "+", 
               RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "-", 
               RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], 
               "-", 
               RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], 
               "-", 
               RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
               RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "+", 
               RowBox[{"3", " ", "s10y", " ", "s30y", " ", "\[Rho]20"}], "-", 
               RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
               RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
               RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}], 
               "-", 
               RowBox[{"3", " ", "s10y", " ", "s20y", " ", "\[Rho]30"}], "-", 
               RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
               RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
               RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
               RowBox[{
               "3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
               RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
               RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "\[Rho]31z"}], 
               "+", 
               RowBox[{
               "2", " ", "\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], 
               "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20z", " ",
                    "s30y"}], "+", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31yz"}], 
                  "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz"}], 
                  "+", 
                  RowBox[{"3", " ", "s20x", " ", "\[Rho]30"}], "-", 
                  RowBox[{"2", " ", "s21xz", " ", "\[Rho]31z"}]}], ")"}]}], 
               "+", 
               RowBox[{"s10z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], 
                  "-", 
                  RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "+", 
                  RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}], "+", 
                  RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "-", 
                  RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}], "+", 
         RowBox[{"q3y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q3x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "-", 
               RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "+", 
               RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "+", 
               RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "-", 
               RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "+", 
               RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}], "-", 
               RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31zz"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
                "\[Rho]20"}], "+", 
               RowBox[{"3", " ", "s30z", " ", "\[Rho]10", " ", "\[Rho]20"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", 
                "\[Rho]21z"}], "-", 
               RowBox[{"2", " ", "s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{"s30z", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
                "\[Rho]30"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "\[Rho]30"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "\[Rho]30"}],
                "-", 
               RowBox[{"3", " ", "s20z", " ", "\[Rho]10", " ", "\[Rho]30"}], 
               "+", 
               RowBox[{"s21zz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
               RowBox[{"s11zz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", 
                "\[Rho]31z"}], "+", 
               RowBox[{"2", " ", "s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
                  RowBox[{"3", " ", "s20x", " ", "s30z"}], "-", 
                  RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "+", 
                  RowBox[{"2", " ", "s21xz", " ", "s31zz"}], "-", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "\[Rho]30"}], 
                  "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", 
                   "\[Rho]31z"}]}], ")"}]}], "+", 
               RowBox[{"s10z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "-", 
                  RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                  RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                  RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "+", 
                  RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                  RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30x"}], "-", 
               RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "+", 
               RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "-", 
               RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "-", 
               RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "+", 
               RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "-", 
               RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "-", 
               RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31xz"}], "+", 
               RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21yz", " ", "s30z", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{"3", " ", "s30x", " ", "\[Rho]10", " ", "\[Rho]20"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{"2", " ", "s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{"s30x", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
                "\[Rho]30"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", "\[Rho]30"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "\[Rho]30"}],
                "+", 
               RowBox[{"3", " ", "s20x", " ", "\[Rho]10", " ", "\[Rho]30"}], 
               "-", 
               RowBox[{"s21xz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
               RowBox[{"s11xz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
                "\[Rho]31z"}], "-", 
               RowBox[{"2", " ", "s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{"s10y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
                  RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                  "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", "\[Rho]21z"}],
                   "-", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], 
                  "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", 
                   "\[Rho]31z"}]}], ")"}]}], "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
                  RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                  RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
                  RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "-", 
                  RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
                  RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["q2x", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "\[ImaginaryI]"}], " ", 
          SuperscriptBox["q3y", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s21yz", " ", 
             "s30x"}], "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30x"}], "+", 
            RowBox[{
            "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", 
             "s30z"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "s30z"}], "-", 
            RowBox[{
            "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "s30z"}], "-", 
            RowBox[{
            "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", 
             "s31zz"}], "-", 
            RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "-", 
            RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "+", 
            RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
            RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
            RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
            RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}], "-", 
            RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "+", 
            RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
            RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
            RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
            RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
            RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
            RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
            RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
            RowBox[{"3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}], 
            "-", 
            RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
            RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
            RowBox[{
            "2", " ", "\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
            RowBox[{"s10y", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20z", " ", 
                "s30x"}], "+", 
               RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z"}], 
               "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31zz"}], "-", 
               RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "+", 
               RowBox[{"2", " ", "s21yz", " ", "\[Rho]31z"}]}], ")"}]}], "+", 
            RowBox[{"s10z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x"}], 
               "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], "+", 
               RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "-", 
               RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}], "-", 
               RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "+", 
               RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
           ")"}]}], "+", 
         RowBox[{"q3y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
               RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "+", 
               RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "-", 
               RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "-", 
               RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "-", 
               RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "s20y", " ", "s30y"}], "+", 
                  RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                  RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
                  RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30y", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z", " ", 
                "\[Rho]10"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", 
                "\[Rho]10"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", 
                "\[Rho]10"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21zz", " ", "s30y", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21yz", " ", "s30z", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
                "\[Rho]20"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
                "\[Rho]21z"}], "+", 
               RowBox[{"s10y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "s20x", " ", "s30y"}], "+", 
                  RowBox[{"2", " ", "s21xz", " ", "s31yz"}], "+", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}], 
                  "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", 
                   "\[Rho]21z"}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"q3x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "-", 
               RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "+", 
               RowBox[{"3", " ", "s10x", " ", "s20x", " ", "s30z"}], "-", 
               RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "+", 
               RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "+", 
               RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}], "-", 
               RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "s31zz"}], "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
                "\[Rho]10"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", 
                "\[Rho]10"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30y", " ", 
                "\[Rho]20"}], "+", 
               RowBox[{"3", " ", "s30z", " ", "\[Rho]10", " ", "\[Rho]20"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31yz", " ", 
                "\[Rho]21z"}], "-", 
               RowBox[{"2", " ", "s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{"s30z", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", 
                "\[Rho]30"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "\[Rho]30"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "\[Rho]30"}],
                "-", 
               RowBox[{"3", " ", "s20z", " ", "\[Rho]10", " ", "\[Rho]30"}], 
               "+", 
               RowBox[{"s21zz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
               RowBox[{"s11zz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", 
                "\[Rho]31z"}], "+", 
               RowBox[{"2", " ", "s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{"s10y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20z", " ", "s30y"}], "-", 
                  RowBox[{"3", " ", "s20y", " ", "s30z"}], "-", 
                  RowBox[{"2", " ", "s21zz", " ", "s31yz"}], "+", 
                  RowBox[{"2", " ", "s21yz", " ", "s31zz"}], "+", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "\[Rho]30"}], 
                  "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", 
                   "\[Rho]31z"}]}], ")"}]}], "+", 
               RowBox[{"s10z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "s20y", " ", "s30y"}], "-", 
                  RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                  RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "+", 
                  RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "+", 
                  RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                  RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"q3z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "\[ImaginaryI]"}], " ", "q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", "s11zz", " ", "s21yz", 
                " ", "s30x"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30x"}], 
               "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20z", " ", 
                "s30y"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "s30y"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "s30y"}], 
               "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s21zz", " ", 
                "s31yz"}], "-", 
               RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "-", 
               RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "+", 
               RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], 
               "+", 
               RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], 
               "+", 
               RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
               RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
               RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "+", 
               RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
               RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
               RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], 
               "+", 
               RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
               RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
               RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
               RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
               RowBox[{
               "3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
               RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
               RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "\[Rho]31z"}], 
               "-", 
               RowBox[{
               "2", " ", "\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}], 
               "+", 
               RowBox[{"s10y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s20z", " ",
                    "s30x"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], 
                  "+", 
                  RowBox[{"3", " ", "s30y", " ", "\[Rho]20"}], "-", 
                  RowBox[{"2", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
                  RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "+", 
                  RowBox[{"2", " ", "s21yz", " ", "\[Rho]31z"}]}], ")"}]}], 
               "+", 
               RowBox[{"s10z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x"}], "-", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], 
                  "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], 
                  "-", 
                  RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "+", 
                  RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{"q3x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "+", 
               RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "-", 
               RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "-", 
               RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "-", 
               RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "+", 
               RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "-", 
               RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "-", 
               RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "+", 
               RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z", " ", 
                "\[Rho]10"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", 
                "\[Rho]10"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21xz", " ", "s30z", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{"3", " ", "s30y", " ", "\[Rho]10", " ", "\[Rho]20"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{"2", " ", "s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{"s30y", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20x", " ", 
                "\[Rho]30"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "\[Rho]30"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "\[Rho]30"}],
                "+", 
               RowBox[{"3", " ", "s20y", " ", "\[Rho]10", " ", "\[Rho]30"}], 
               "-", 
               RowBox[{"s21yz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
               RowBox[{"s11yz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", 
                "\[Rho]31z"}], "-", 
               RowBox[{"2", " ", "s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{"s10y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
                  RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                  RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
                  RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "-", 
                  RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
                  RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
                 ")"}]}], "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "s20x", " ", "s30y"}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "s21xz", 
                    " ", "s31yz"}], "-", 
                    RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "+", 
                    RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}], "+", 
                    RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "-", 
                    RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"q2x", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"q2z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"q3y", " ", "q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "+", 
               RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "+", 
               RowBox[{"2", " ", "s11zz", " ", "s21yz", " ", "s30y"}], "-", 
               RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "+", 
               RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "+", 
               RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "-", 
               RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}], "+", 
               RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31zz"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
                "\[Rho]20"}], "+", 
               RowBox[{"3", " ", "s30z", " ", "\[Rho]10", " ", "\[Rho]20"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", 
                "\[Rho]21z"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", 
                "\[Rho]21z"}], "-", 
               RowBox[{"2", " ", "s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{"s30z", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
                "\[Rho]30"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "\[Rho]30"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "\[Rho]30"}],
                "-", 
               RowBox[{"3", " ", "s20z", " ", "\[Rho]10", " ", "\[Rho]30"}], 
               "+", 
               RowBox[{"s21zz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
               RowBox[{"s11zz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", 
                "\[Rho]31z"}], "+", 
               RowBox[{"2", " ", "s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "s20z", " ", "s30x"}], "-", 
                  RowBox[{"3", " ", "s20x", " ", "s30z"}], "+", 
                  RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "+", 
                  RowBox[{"2", " ", "s21xz", " ", "s31zz"}], "-", 
                  RowBox[{
                  "6", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}], 
                  "+", 
                  RowBox[{
                  "4", " ", "\[ImaginaryI]", " ", "s31yz", " ", "\[Rho]21z"}],
                   "+", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "\[Rho]30"}], 
                  "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", 
                   "\[Rho]31z"}]}], ")"}]}], "+", 
               RowBox[{"s10z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "-", 
                  RowBox[{"6", " ", "s20y", " ", "s30y"}], "+", 
                  RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                  RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                  RowBox[{"4", " ", "s21yz", " ", "s31yz"}], "-", 
                  RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "+", 
                  RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                  RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["q3z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s11yz"}], " ", "s21xz", " ", "s30x"}], "+", 
               RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "-", 
               RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "-", 
               RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "-", 
               RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "+", 
               RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "+", 
               RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21zz", " ", "s30x", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30x", " ", 
                "\[Rho]20"}], "-", 
               RowBox[{"3", " ", "s30y", " ", "\[Rho]10", " ", "\[Rho]20"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s30x", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", 
                "\[Rho]21z"}], "+", 
               RowBox[{"2", " ", "s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{"s30y", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20x", " ", 
                "\[Rho]30"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "\[Rho]30"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "\[Rho]30"}],
                "+", 
               RowBox[{"3", " ", "s20y", " ", "\[Rho]10", " ", "\[Rho]30"}], 
               "-", 
               RowBox[{"s21yz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
               RowBox[{"s11yz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", 
                "\[Rho]31z"}], "-", 
               RowBox[{"2", " ", "s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
                  RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                  RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "-", 
                  RowBox[{"2", " ", "s21xz", " ", "s31yz"}], "-", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}], 
                  "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", 
                   "\[Rho]31z"}]}], ")"}]}], "+", 
               RowBox[{"s10y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
                  RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                  RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
                  RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
                  RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
                  RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["q3y", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "\[ImaginaryI]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s11zz", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "\[ImaginaryI]"}], " ", "s21yz", " ", 
                    "s30z"}], "+", 
                    RowBox[{"s30x", " ", "\[Rho]21z"}], "-", 
                    RowBox[{"s21xz", " ", "\[Rho]30"}]}], ")"}]}], "+", 
                  RowBox[{"s11xz", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"\[ImaginaryI]", " ", "s21yz", " ", "s30x"}], "+", 
                    RowBox[{"s30z", " ", "\[Rho]21z"}], "-", 
                    RowBox[{"s21zz", " ", "\[Rho]30"}]}], ")"}]}], "+", 
                  RowBox[{"s10z", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z"}], 
                    "-", 
                    RowBox[{
                    "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz"}], 
                    "-", 
                    RowBox[{"3", " ", "s30x", " ", "\[Rho]20"}], "+", 
                    RowBox[{"2", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
                    RowBox[{"3", " ", "s20x", " ", "\[Rho]30"}], "-", 
                    RowBox[{"2", " ", "s21xz", " ", "\[Rho]31z"}]}], 
                    ")"}]}]}], ")"}]}], "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], 
                    "-", 
                    RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "+", 
                    RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}], "+", 
                    RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "-", 
                    RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["q3x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "s10z", " ", "s20z", " ", "s30y"}], 
               "-", 
               RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "+", 
               RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "+", 
               RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "+", 
               RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "-", 
               RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
               RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "+", 
               RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "-", 
               RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30z", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31zz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21xz", " ", "s30z", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{"3", " ", "s30y", " ", "\[Rho]10", " ", "\[Rho]20"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{"2", " ", "s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{"s30y", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20x", " ", 
                "\[Rho]30"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "\[Rho]30"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "\[Rho]30"}],
                "-", 
               RowBox[{"3", " ", "s20y", " ", "\[Rho]10", " ", "\[Rho]30"}], 
               "+", 
               RowBox[{"s21yz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
               RowBox[{"s11yz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", 
                "\[Rho]31z"}], "+", 
               RowBox[{"2", " ", "s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{"s10y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "s20y", " ", "s30y"}], "-", 
                  RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                  RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "+", 
                  RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "+", 
                  RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                  RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
                 ")"}]}], "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "s21xz", 
                    " ", "s31yz"}], "-", 
                    RowBox[{"3", " ", "s30z", " ", "\[Rho]20"}], "+", 
                    RowBox[{"2", " ", "s31zz", " ", "\[Rho]21z"}], "+", 
                    RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "-", 
                    RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{"q3x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"q3z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "s11zz"}], " ", "s21yz", " ", "s30x"}], "+", 
                  RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "-", 
                  RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30z"}], "-", 
                  RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "+", 
                  RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "+", 
                  RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31zz"}], "+", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30x", " ", 
                   "\[Rho]10"}], "+", 
                  RowBox[{
                  "6", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30y", " ", 
                   "\[Rho]10"}], "+", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30z", " ", 
                   "\[Rho]10"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31xz", " ", 
                   "\[Rho]10"}], "-", 
                  RowBox[{
                  "4", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31yz", " ", 
                   "\[Rho]10"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31zz", " ", 
                   "\[Rho]10"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s21xz", " ", "s30x", " ", 
                   "\[Rho]11z"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s30y", " ", 
                   "\[Rho]11z"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s21zz", " ", "s30z", " ", 
                   "\[Rho]11z"}], "+", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30x", " ", 
                   "\[Rho]20"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11xz", " ", "s30x", " ", 
                   "\[Rho]21z"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s30y", " ", 
                   "\[Rho]21z"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11zz", " ", "s30z", " ", 
                   "\[Rho]21z"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31xz", " ", 
                   "\[Rho]21z"}], "+", 
                  RowBox[{"s10z", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
                    RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
                    RowBox[{
                    "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}],
                     "-", 
                    RowBox[{
                    "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", 
                    "\[Rho]21z"}]}], ")"}]}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s21yz", " ", 
                   "\[Rho]30"}], "-", 
                  RowBox[{
                  "6", " ", "\[ImaginaryI]", " ", "\[Rho]10", " ", "\[Rho]20",
                    " ", "\[Rho]30"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Rho]11z", " ", 
                   "\[Rho]21z", " ", "\[Rho]30"}], "+", 
                  RowBox[{
                  "4", " ", "\[ImaginaryI]", " ", "\[Rho]10", " ", 
                   "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
                  RowBox[{"s10y", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "s20z", " ", "s30x"}], "+", 
                    RowBox[{"3", " ", "s20x", " ", "s30z"}], "+", 
                    RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "-", 
                    RowBox[{"2", " ", "s21xz", " ", "s31zz"}], "-", 
                    RowBox[{
                    "6", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}],
                     "+", 
                    RowBox[{
                    "4", " ", "\[ImaginaryI]", " ", "s31yz", " ", 
                    "\[Rho]21z"}], "+", 
                    RowBox[{
                    "6", " ", "\[ImaginaryI]", " ", "s20y", " ", "\[Rho]30"}],
                     "-", 
                    RowBox[{
                    "4", " ", "\[ImaginaryI]", " ", "s21yz", " ", 
                    "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"q3y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "s10z", " ", "s20z", " ", 
                   "s30x"}], "-", 
                  RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "+", 
                  RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "+", 
                  RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "+", 
                  RowBox[{"2", " ", "s11xz", " ", "s21yz", " ", "s30y"}], "-", 
                  RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "+", 
                  RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "+", 
                  RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "+", 
                  RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31xz"}], "+", 
                  RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "-", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30z", " ", 
                   "\[Rho]10"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31zz", " ", 
                   "\[Rho]10"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s21yz", " ", "s30z", " ", 
                   "\[Rho]11z"}], "+", 
                  RowBox[{
                  "6", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
                   "\[Rho]20"}], "+", 
                  RowBox[{
                  "3", " ", "s30x", " ", "\[Rho]10", " ", "\[Rho]20"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", 
                   "\[Rho]21z"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", 
                   "\[Rho]21z"}], "-", 
                  RowBox[{
                  "4", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
                   "\[Rho]21z"}], "-", 
                  RowBox[{
                  "2", " ", "s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
                  RowBox[{"s30x", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
                   "\[Rho]30"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", 
                   "\[Rho]30"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", 
                   "\[Rho]30"}], "-", 
                  RowBox[{
                  "3", " ", "s20x", " ", "\[Rho]10", " ", "\[Rho]30"}], "+", 
                  RowBox[{"s21xz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
                  RowBox[{"s11xz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
                   "\[Rho]31z"}], "+", 
                  RowBox[{
                  "2", " ", "s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
                  RowBox[{"s10y", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
                    RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
                    RowBox[{
                    "3", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}],
                     "-", 
                    RowBox[{
                    "2", " ", "\[ImaginaryI]", " ", "s31zz", " ", 
                    "\[Rho]21z"}], "-", 
                    RowBox[{
                    "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}],
                     "+", 
                    RowBox[{
                    "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", 
                    "\[Rho]31z"}]}], ")"}]}], "+", 
                  RowBox[{"s10x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                    RowBox[{"6", " ", "s20y", " ", "s30y"}], "-", 
                    RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                    RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                    RowBox[{"4", " ", "s21yz", " ", "s31yz"}], "+", 
                    RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "+", 
                    RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                    RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
         RowBox[{"q2y", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
             SuperscriptBox["q3z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "3"}], " ", "\[ImaginaryI]", " ", "s10y", " ", 
                "s20z", " ", "s30y"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", "s30y"}], 
               "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s21zz", " ", 
                "s31yz"}], "-", 
               RowBox[{"3", " ", "s10y", " ", "s30x", " ", "\[Rho]20"}], "+", 
               RowBox[{"s11yz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
               RowBox[{"2", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}], 
               "+", 
               RowBox[{"3", " ", "s10y", " ", "s20x", " ", "\[Rho]30"}], "-", 
               RowBox[{"s11yz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
               RowBox[{"s11xz", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "\[ImaginaryI]"}], " ", "s21zz", " ", 
                   "s30x"}], "+", 
                  RowBox[{"s30y", " ", "\[Rho]21z"}], "-", 
                  RowBox[{"s21yz", " ", "\[Rho]30"}]}], ")"}]}], "-", 
               RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], 
               "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz"}], 
                  "-", 
                  RowBox[{"3", " ", "s30y", " ", "\[Rho]20"}], "+", 
                  RowBox[{"2", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
                  RowBox[{"3", " ", "s20y", " ", "\[Rho]30"}], "-", 
                  RowBox[{"2", " ", "s21yz", " ", "\[Rho]31z"}]}], ")"}]}]}], 
              ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["q3y", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "-", 
               RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "+", 
               RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "+", 
               RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "-", 
               RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "+", 
               RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}], "-", 
               RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31zz"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30x", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21yz", " ", "s30x", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s30x", " ", 
                "\[Rho]20"}], "+", 
               RowBox[{"3", " ", "s30z", " ", "\[Rho]10", " ", "\[Rho]20"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s31xz", " ", 
                "\[Rho]21z"}], "-", 
               RowBox[{"2", " ", "s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{"s30z", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10y", " ", "s20x", " ", 
                "\[Rho]30"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "\[Rho]30"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "\[Rho]30"}],
                "-", 
               RowBox[{"3", " ", "s20z", " ", "\[Rho]10", " ", "\[Rho]30"}], 
               "+", 
               RowBox[{"s21zz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
               RowBox[{"s11zz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10y", " ", "s21xz", " ", 
                "\[Rho]31z"}], "+", 
               RowBox[{"2", " ", "s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
                  RowBox[{"3", " ", "s20x", " ", "s30z"}], "-", 
                  RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "+", 
                  RowBox[{"2", " ", "s21xz", " ", "s31zz"}], "-", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "\[Rho]30"}], 
                  "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", 
                   "\[Rho]31z"}]}], ")"}]}], "+", 
               RowBox[{"s10z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "-", 
                  RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                  RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                  RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "+", 
                  RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                  RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["q3x", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s11zz"}], " ", "s21yz", " ", "s30y"}], "+", 
               RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "-", 
               RowBox[{"3", " ", "s10x", " ", "s20x", " ", "s30z"}], "+", 
               RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "-", 
               RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "-", 
               RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}], "+", 
               RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "s31zz"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30y", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21xz", " ", "s30y", " ", "\[Rho]11z"}],
                "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30y", " ", 
                "\[Rho]20"}], "-", 
               RowBox[{"3", " ", "s30z", " ", "\[Rho]10", " ", "\[Rho]20"}], 
               "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s30y", " ", "\[Rho]21z"}],
                "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31yz", " ", 
                "\[Rho]21z"}], "+", 
               RowBox[{"2", " ", "s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{"s30z", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s20y", " ", 
                "\[Rho]30"}], "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11yz", " ", "s21xz", " ", "\[Rho]30"}],
                "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21yz", " ", "\[Rho]30"}],
                "+", 
               RowBox[{"3", " ", "s20z", " ", "\[Rho]10", " ", "\[Rho]30"}], 
               "-", 
               RowBox[{"s21zz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
               RowBox[{"s11zz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s21yz", " ", 
                "\[Rho]31z"}], "-", 
               RowBox[{"2", " ", "s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{"s10y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "s20z", " ", "s30y"}], "+", 
                  RowBox[{"3", " ", "s20y", " ", "s30z"}], "+", 
                  RowBox[{"2", " ", "s21zz", " ", "s31yz"}], "-", 
                  RowBox[{"2", " ", "s21yz", " ", "s31zz"}], "-", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "\[Rho]30"}], 
                  "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", 
                   "\[Rho]31z"}]}], ")"}]}], "+", 
               RowBox[{"s10z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
                  RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                  RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
                  RowBox[{"2", " ", "s21zz", " ", "s31zz"}], "-", 
                  RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
                  RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
                 ")"}]}]}], ")"}]}], "+", 
            RowBox[{"q3y", " ", "q3z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "s11yz"}], " ", "s21xz", " ", "s30x"}], "-", 
               RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "+", 
               RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "-", 
               RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "+", 
               RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "-", 
               RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "-", 
               RowBox[{"2", " ", "s11yz", " ", "s21zz", " ", "s30z"}], "-", 
               RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30x", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31xz", " ", 
                "\[Rho]10"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s21zz", " ", "s30x", " ", "\[Rho]11z"}],
                "-", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30x", " ", 
                "\[Rho]20"}], "-", 
               RowBox[{"3", " ", "s30y", " ", "\[Rho]10", " ", "\[Rho]20"}], 
               "+", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s30x", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s11xz", " ", "s30z", " ", 
                "\[Rho]21z"}], "+", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31xz", " ", 
                "\[Rho]21z"}], "+", 
               RowBox[{"2", " ", "s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}],
                "+", 
               RowBox[{"s30y", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
               RowBox[{
               "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20x", " ", 
                "\[Rho]30"}], "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11zz", " ", "s21xz", " ", "\[Rho]30"}],
                "-", 
               RowBox[{
               "\[ImaginaryI]", " ", "s11xz", " ", "s21zz", " ", "\[Rho]30"}],
                "+", 
               RowBox[{"3", " ", "s20y", " ", "\[Rho]10", " ", "\[Rho]30"}], 
               "-", 
               RowBox[{"s21yz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
               RowBox[{"s11yz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
               RowBox[{
               "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21xz", " ", 
                "\[Rho]31z"}], "-", 
               RowBox[{"2", " ", "s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}],
                "+", 
               RowBox[{"s10y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                  RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
                  RowBox[{"6", " ", "s20z", " ", "s30z"}], "-", 
                  RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                  RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
                  RowBox[{"4", " ", "s21zz", " ", "s31zz"}], "-", 
                  RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
                  RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
                 ")"}]}], "+", 
               RowBox[{"s10x", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", "s20y", " ", "s30x"}], "+", 
                  RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                  RowBox[{"\[ImaginaryI]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31xz"}], 
                    "+", 
                    RowBox[{
                    "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31yz"}], 
                    "-", 
                    RowBox[{"6", " ", "s30z", " ", "\[Rho]20"}], "+", 
                    RowBox[{"4", " ", "s31zz", " ", "\[Rho]21z"}], "+", 
                    RowBox[{"3", " ", "s20z", " ", "\[Rho]30"}], "-", 
                    RowBox[{"2", " ", "s21zz", " ", "\[Rho]31z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
            RowBox[{"q3x", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"q3y", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"s11zz", " ", "s21yz", " ", "s30x"}], "-", 
                  RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "-", 
                  RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30y"}], "-", 
                  RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "+", 
                  RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "+", 
                  RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "-", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20x", " ", "s30x", " ", 
                   "\[Rho]10"}], "-", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20y", " ", "s30y", " ", 
                   "\[Rho]10"}], "-", 
                  RowBox[{
                  "6", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30z", " ", 
                   "\[Rho]10"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21xz", " ", "s31xz", " ", 
                   "\[Rho]10"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21yz", " ", "s31yz", " ", 
                   "\[Rho]10"}], "+", 
                  RowBox[{
                  "4", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31zz", " ", 
                   "\[Rho]10"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s21xz", " ", "s30x", " ", 
                   "\[Rho]11z"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s21yz", " ", "s30y", " ", 
                   "\[Rho]11z"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s30z", " ", 
                   "\[Rho]11z"}], "-", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s10x", " ", "s30x", " ", 
                   "\[Rho]20"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11xz", " ", "s30x", " ", 
                   "\[Rho]21z"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11yz", " ", "s30y", " ", 
                   "\[Rho]21z"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s30z", " ", 
                   "\[Rho]21z"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s10x", " ", "s31xz", " ", 
                   "\[Rho]21z"}], "+", 
                  RowBox[{"s10y", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
                    RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "-", 
                    RowBox[{
                    "3", " ", "\[ImaginaryI]", " ", "s30y", " ", "\[Rho]20"}],
                     "+", 
                    RowBox[{
                    "2", " ", "\[ImaginaryI]", " ", "s31yz", " ", 
                    "\[Rho]21z"}]}], ")"}]}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s11zz", " ", "s21zz", " ", 
                   "\[Rho]30"}], "+", 
                  RowBox[{
                  "6", " ", "\[ImaginaryI]", " ", "\[Rho]10", " ", "\[Rho]20",
                    " ", "\[Rho]30"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "\[Rho]11z", " ", 
                   "\[Rho]21z", " ", "\[Rho]30"}], "-", 
                  RowBox[{
                  "4", " ", "\[ImaginaryI]", " ", "\[Rho]10", " ", 
                   "\[Rho]21z", " ", "\[Rho]31z"}], "+", 
                  RowBox[{"s10z", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
                    RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                    RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "-", 
                    RowBox[{"2", " ", "s21xz", " ", "s31yz"}], "+", 
                    RowBox[{
                    "6", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}],
                     "-", 
                    RowBox[{
                    "4", " ", "\[ImaginaryI]", " ", "s31zz", " ", 
                    "\[Rho]21z"}], "-", 
                    RowBox[{
                    "6", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}],
                     "+", 
                    RowBox[{
                    "4", " ", "\[ImaginaryI]", " ", "s21zz", " ", 
                    "\[Rho]31z"}]}], ")"}]}]}], ")"}]}], "+", 
               RowBox[{"q3z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "3"}], " ", "s10z", " ", "s20z", " ", 
                   "s30x"}], "-", 
                  RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "+", 
                  RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "+", 
                  RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "+", 
                  RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
                  RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "+", 
                  RowBox[{"2", " ", "s11xz", " ", "s21zz", " ", "s30z"}], "+", 
                  RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31xz"}], "+", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "s30y", " ", 
                   "\[Rho]10"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", "s31yz", " ", 
                   "\[Rho]10"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s21zz", " ", "s30y", " ", 
                   "\[Rho]11z"}], "-", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s30y", " ", 
                   "\[Rho]20"}], "+", 
                  RowBox[{
                  "3", " ", "s30x", " ", "\[Rho]10", " ", "\[Rho]20"}], "+", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11zz", " ", "s30y", " ", 
                   "\[Rho]21z"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s11yz", " ", "s30z", " ", 
                   "\[Rho]21z"}], "+", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s31yz", " ", 
                   "\[Rho]21z"}], "-", 
                  RowBox[{
                  "2", " ", "s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
                  RowBox[{"s30x", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
                  RowBox[{
                  "3", " ", "\[ImaginaryI]", " ", "s10z", " ", "s20y", " ", 
                   "\[Rho]30"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11zz", " ", "s21yz", " ", 
                   "\[Rho]30"}], "-", 
                  RowBox[{
                  "\[ImaginaryI]", " ", "s11yz", " ", "s21zz", " ", 
                   "\[Rho]30"}], "-", 
                  RowBox[{
                  "3", " ", "s20x", " ", "\[Rho]10", " ", "\[Rho]30"}], "+", 
                  RowBox[{"s21xz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
                  RowBox[{"s11xz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
                  RowBox[{
                  "2", " ", "\[ImaginaryI]", " ", "s10z", " ", "s21yz", " ", 
                   "\[Rho]31z"}], "+", 
                  RowBox[{
                  "2", " ", "s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], "+", 
                  RowBox[{"s10y", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "-", 
                    RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                    RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
                    RowBox[{"2", " ", "s21xz", " ", "s31yz"}], "-", 
                    RowBox[{
                    "6", " ", "\[ImaginaryI]", " ", "s30z", " ", "\[Rho]20"}],
                     "+", 
                    RowBox[{
                    "4", " ", "\[ImaginaryI]", " ", "s31zz", " ", 
                    "\[Rho]21z"}], "+", 
                    RowBox[{
                    "3", " ", "\[ImaginaryI]", " ", "s20z", " ", "\[Rho]30"}],
                     "-", 
                    RowBox[{
                    "2", " ", "\[ImaginaryI]", " ", "s21zz", " ", 
                    "\[Rho]31z"}]}], ")"}]}], "+", 
                  RowBox[{"s10x", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                    RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                    RowBox[{"6", " ", "s20z", " ", "s30z"}], "-", 
                    RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                    RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "+", 
                    RowBox[{"4", " ", "s21zz", " ", "s31zz"}], "+", 
                    RowBox[{"3", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
                    RowBox[{"2", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
                    ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.4495878020346994`*^9, 3.4495878301673574`*^9}, {
  3.449595910213353*^9, 3.4495959119637337`*^9}, {3.4495960633716726`*^9, 
  3.449596063512328*^9}, {3.4496052222016964`*^9, 3.449605228671854*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"(*", 
    RowBox[{"Simplification", " ", "proceeds", " ", "below"}], " ", "*)"}], 
   "\[IndentingNewLine]"}],
  FontFamily->"Kaufmann",
  FontSize->26,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.4495881494096727`*^9, 3.449588179573064*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"unlike", " ", "for", " ", "the", " ", "D", " ", "term"}], ",", 
    " ", 
    RowBox[{
     RowBox[{
      RowBox[{
      "I", " ", "will", " ", "try", " ", "to", " ", "work", " ", "on", " ", 
       "the", " ", "whole", " ", "double", " ", "exchange", " ", "piece", " ",
        "at", " ", "once", " ", "and", " ", "see", " ", "if", " ", 
       "Mathematica", " ", "can", " ", "handle", " ", "it"}], " ", "..."}], 
     "if", " ", "not", " ", "I", " ", "will", " ", "revert", " ", "back", " ",
      "to", " ", "treating", " ", "the", " ", "four", " ", "parts", " ", "of",
      " ", "the", " ", "double", " ", "exchange", " ", "separately"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"\[IndentingNewLine]", 
      RowBox[{
      "The", " ", "general", " ", "technique", " ", "followed", " ", "is", 
       " ", "\[IndentingNewLine]", "1.", " ", "identify", " ", "the", " ", 
       "group", " ", "of", " ", "vectors", " ", "appearing", " ", "in", " ", 
       "each", " ", "set", " ", "of", " ", "terms", " ", 
       "\[IndentingNewLine]", "2.", " ", "write", " ", "the", " ", "most", 
       " ", "general", " ", "scalar", " ", "expression", " ", "combining", 
       " ", "the", " ", "vectors", " ", "in", " ", "the", " ", "groups", " ", 
       "\[IndentingNewLine]", "The", " ", "eight", " ", "groups", " ", "are", 
       " ", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho10", ",", " ", "rho11z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s10", ",", "s11z"}], ")"}]}], " ", "}"}], "    ", 
        "\[CircleTimes]", "   ", 
        RowBox[{"{", " ", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho20", ",", " ", "rho21z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s20", ",", "s21z"}], ")"}]}], " ", "}"}], "   ", 
        "\[CircleTimes]", "   ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"rho20", ",", " ", "rho21z"}], ")"}], "|", 
          RowBox[{"(", 
           RowBox[{"s20", ",", "s21z"}], ")"}]}], "}"}]}]}], "}"}], 
     "\[IndentingNewLine]", "representing", " ", "each", " ", "group", " ", 
     "by", " ", "a", " ", "bit"}], ",", " ", 
    RowBox[{"we", " ", "have", " ", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", "|", "1"}], "}"}], " ", "\[CircleTimes]", "  ", 
       RowBox[{"{", 
        RowBox[{"0", " ", "|", " ", "1"}], "}"}], " ", "\[CircleTimes]", "  ", 
       RowBox[{"{", 
        RowBox[{"0", "|", "1"}], "}"}]}], "}"}], "\[IndentingNewLine]", 
     "Hence", " ", "\[IndentingNewLine]", "000", "\[IndentingNewLine]", "001",
      "\[IndentingNewLine]", "010", "\[IndentingNewLine]", "011", 
     "\[IndentingNewLine]", "100", "\[IndentingNewLine]", "101", 
     "\[IndentingNewLine]", "110", "\[IndentingNewLine]", "111", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", "Done", " ", "exactly", 
     " ", "in", " ", "this", " ", "order"}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "000"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart4Ass000", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart4", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4495882055167055`*^9, 3.449588211143038*^9}, {
  3.449596074686634*^9, 3.449596077843571*^9}, {3.4495961137263775`*^9, 
  3.4495961161800365`*^9}, {3.4496052660706153`*^9, 3.449605270524709*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q3x", "2"], "+", 
       SuperscriptBox["q3y", "2"]}], ")"}]}], "-", 
    RowBox[{"2", " ", "q2x", " ", "q2z", " ", "q3x", " ", "q3z"}], "-", 
    RowBox[{"2", " ", "q2y", " ", "q3y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2x", " ", "q3x"}], "+", 
       RowBox[{"q2z", " ", "q3z"}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q3x", "2"], "+", 
       SuperscriptBox["q3z", "2"]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["q3y", "2"], "+", 
       SuperscriptBox["q3z", "2"]}], ")"}]}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"3", " ", "\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
    RowBox[{"\[Rho]11z", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
    RowBox[{"2", " ", "\[Rho]10", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{{3.4496054449063964`*^9, 3.4496054554711947`*^9}, 
   3.4496666345041366`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientList000", "=", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFCRpart4Ass000", "-", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a1", "  ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], "  ", "\[Rho]10", " ", "\[Rho]20",
          " ", "\[Rho]30"}], "   ", "+", " ", "\[IndentingNewLine]", 
        RowBox[{"a2", "  ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", "\[Rho]10", " ", "\[Rho]20", 
         " ", "\[Rho]30"}], " ", "+", " ", "\[IndentingNewLine]", 
        RowBox[{"a3", "  ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], "  ", "\[Rho]11z", " ", 
         "\[Rho]21z", " ", "\[Rho]30"}], "  ", "+", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"a4", "  ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", "\[Rho]11z", " ", 
         "\[Rho]21z", " ", "\[Rho]30"}], " ", "+", " ", "\[IndentingNewLine]", 
        RowBox[{"a5", "  ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q2"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], "  ", "\[Rho]10", " ", 
         "\[Rho]21z", " ", "\[Rho]31z"}], "   ", "+", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"a6", "  ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", "\[Rho]10", " ", "\[Rho]21z",
          " ", "\[Rho]31z"}]}], " ", "\[IndentingNewLine]", ")"}]}], 
     "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449588235836384*^9, 3.44958824080631*^9}, {
  3.449596104489993*^9, 3.449596107209335*^9}, {3.449596192212202*^9, 
  3.4495963319144697`*^9}, {3.449596417589359*^9, 3.449596417948812*^9}, {
  3.4496054189007387`*^9, 3.449605521626212*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a1", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["3", "8"]}]}], ",", 
    RowBox[{"a2", "\[Rule]", 
     FractionBox["3", "8"]}], ",", 
    RowBox[{"a3", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a4", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a5", "\[Rule]", 
     FractionBox["1", "4"]}], ",", 
    RowBox[{"a6", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.449596410712863*^9, 3.449596418839631*^9}, 
   3.449605523173424*^9, 3.4496666378486357`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "001"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart4Ass001", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart4", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4495881354063573`*^9, 3.4495881389853296`*^9}, {
  3.4495882859576244`*^9, 3.449588295366102*^9}, {3.449596424981592*^9, 
  3.4495964302014775`*^9}, {3.4496055311439075`*^9, 3.4496055332068567`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2x", " ", "q3x"}], "+", 
    RowBox[{"q2y", " ", "q3y"}], "+", 
    RowBox[{"q2z", " ", "q3z"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "3", " ", "q3z", " ", "s30x", " ", "\[Rho]10", " ", "\[Rho]20"}], "-", 
       RowBox[{
       "3", " ", "q3x", " ", "s30z", " ", "\[Rho]10", " ", "\[Rho]20"}], "-", 
       RowBox[{
       "2", " ", "q3z", " ", "s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], 
       "+", 
       RowBox[{
       "2", " ", "q3x", " ", "s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], 
       "-", 
       RowBox[{"q3z", " ", "s30x", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "+", 
       RowBox[{"q3x", " ", "s30z", " ", "\[Rho]11z", " ", "\[Rho]21z"}]}], 
      ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "q3z", " ", "s30y", " ", "\[Rho]10", " ", 
        "\[Rho]20"}], "+", 
       RowBox[{
       "3", " ", "q3y", " ", "s30z", " ", "\[Rho]10", " ", "\[Rho]20"}], "+", 
       RowBox[{
       "2", " ", "q3z", " ", "s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], 
       "-", 
       RowBox[{
       "2", " ", "q3y", " ", "s31zz", " ", "\[Rho]10", " ", "\[Rho]21z"}], 
       "+", 
       RowBox[{"q3z", " ", "s30y", " ", "\[Rho]11z", " ", "\[Rho]21z"}], "-", 
       RowBox[{"q3y", " ", "s30z", " ", "\[Rho]11z", " ", "\[Rho]21z"}]}], 
      ")"}]}], "+", 
    RowBox[{"q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s30x", " ", "\[Rho]10", " ", 
           "\[Rho]20"}], "+", 
          RowBox[{"2", " ", "s31xz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "+", 
          RowBox[{"s30x", " ", "\[Rho]11z", " ", "\[Rho]21z"}]}], ")"}]}], 
       "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s30y", " ", "\[Rho]10", " ", "\[Rho]20"}], "-", 
          RowBox[{"2", " ", "s31yz", " ", "\[Rho]10", " ", "\[Rho]21z"}], "-", 
          RowBox[{"s30y", " ", "\[Rho]11z", " ", "\[Rho]21z"}]}], ")"}]}]}], 
      ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.449588298241783*^9, 3.44958847848614*^9, 
  3.4495964324519672`*^9, 3.449605537020186*^9, 3.449666642240244*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientList001", "=", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFCRpart4Ass001", "-", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a7", "  ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], "\[Rho]10",
          " ", "\[Rho]20"}], "   ", "+", " ", "\[IndentingNewLine]", 
        RowBox[{"a8", "  ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], 
         "\[Rho]11z", " ", "\[Rho]21z"}], "  ", "+", "\[IndentingNewLine]", 
        RowBox[{"a9", "  ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], 
         "\[Rho]10", " ", "\[Rho]21z"}], "   ", "+", " ", 
        "\[IndentingNewLine]", 
        RowBox[{"a10", "  ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], 
         "\[Rho]11z", " ", "\[Rho]20"}]}], "  ", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", ")"}]}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.44958848551892*^9, 3.4495884884883156`*^9}, {
  3.4495964436731586`*^9, 3.4495965694661503`*^9}, {3.44960554303712*^9, 
  3.4496056932260437`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a10", "\[Rule]", "0"}], ",", 
    RowBox[{"a7", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}]}], ",", 
    RowBox[{"a8", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a9", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "4"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4495965904238343`*^9, 3.449605697601996*^9, 
  3.449666645334687*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "010"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart4Ass010", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart4", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449432725679914*^9, 3.4494327811925893`*^9}, {
   3.449485693*^9, 3.4494857023125*^9}, {3.4495079608682017`*^9, 
   3.4495079736367683`*^9}, {3.449509461170761*^9, 3.449509463436923*^9}, 
   3.449588322403753*^9, {3.4495883665860877`*^9, 3.4495883681333294`*^9}, {
   3.4495965968158503`*^9, 3.449596610365673*^9}, {3.4496057711336184`*^9, 
   3.449605773977987*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2x", " ", "q3x"}], "+", 
    RowBox[{"q2y", " ", "q3y"}], "+", 
    RowBox[{"q2z", " ", "q3z"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "3", " ", "q3z", " ", "s20x", " ", "\[Rho]10", " ", "\[Rho]30"}], "-", 
       RowBox[{
       "3", " ", "q3x", " ", "s20z", " ", "\[Rho]10", " ", "\[Rho]30"}], "-", 
       RowBox[{"q3z", " ", "s21xz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
       RowBox[{"q3x", " ", "s21zz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
       RowBox[{
       "2", " ", "q3z", " ", "s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}], 
       "+", 
       RowBox[{
       "2", " ", "q3x", " ", "s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}]}], 
      ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "q3z", " ", "s20y", " ", "\[Rho]10", " ", 
        "\[Rho]30"}], "+", 
       RowBox[{
       "3", " ", "q3y", " ", "s20z", " ", "\[Rho]10", " ", "\[Rho]30"}], "+", 
       RowBox[{"q3z", " ", "s21yz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
       RowBox[{"q3y", " ", "s21zz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
       RowBox[{
       "2", " ", "q3z", " ", "s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}], 
       "-", 
       RowBox[{
       "2", " ", "q3y", " ", "s21zz", " ", "\[Rho]10", " ", "\[Rho]31z"}]}], 
      ")"}]}], "+", 
    RowBox[{"q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s20x", " ", "\[Rho]10", " ", 
           "\[Rho]30"}], "+", 
          RowBox[{"s21xz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "+", 
          RowBox[{"2", " ", "s21xz", " ", "\[Rho]10", " ", "\[Rho]31z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20y", " ", "\[Rho]10", " ", "\[Rho]30"}], "-", 
          RowBox[{"s21yz", " ", "\[Rho]11z", " ", "\[Rho]30"}], "-", 
          RowBox[{"2", " ", "s21yz", " ", "\[Rho]10", " ", "\[Rho]31z"}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.449588374963071*^9, 3.4495966128505883`*^9, 
  3.4496057768692408`*^9, 3.449666652992652*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientList010", "=", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFCRpart4Ass010", "-", 
      RowBox[{"(", "\[IndentingNewLine]", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a11", "  ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], "\[Rho]30",
          "  ", "\[Rho]10"}], "    ", "+", "\[IndentingNewLine]", 
        RowBox[{"a12", "  ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], 
         "\[Rho]31z", "  ", "\[Rho]11z"}], "    ", "+", "\[IndentingNewLine]", 
        RowBox[{"a13", "  ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], 
         "\[Rho]31z", " ", "\[Rho]10"}], "    ", "+", "\[IndentingNewLine]", 
        RowBox[{"a14", "  ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], 
         "\[Rho]30", "  ", "\[Rho]11z"}]}], "    ", "\[IndentingNewLine]", 
       "\[IndentingNewLine]", ")"}]}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4495885065860033`*^9, 3.449588510321191*^9}, {
  3.4495966246187735`*^9, 3.4495968687656384`*^9}, {3.4496057843865013`*^9, 
  3.449605873546523*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a11", "\[Rule]", 
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}], ",", 
    RowBox[{"a12", "\[Rule]", "0"}], ",", 
    RowBox[{"a13", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "4"]}]}], ",", 
    RowBox[{"a14", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.449596876736122*^9, 3.4496058788289223`*^9, {3.449666655743268*^9, 
   3.449666667980384*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "011"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart4Ass011", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart4", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s10x", "\[Equal]", "0"}], ",", 
         RowBox[{"s10y", "\[Equal]", "0"}], ",", 
         RowBox[{"s10z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.449432790335262*^9, 3.4494328656958885`*^9}, {
  3.449485706926282*^9, 3.449485712198704*^9}, {3.449508107183155*^9, 
  3.4495081118092203`*^9}, {3.449509476299343*^9, 3.4495094778465843`*^9}, {
  3.4495885226676264`*^9, 3.4495885252775693`*^9}, {3.4495969080398073`*^9, 
  3.4495969120250497`*^9}, {3.4496058853615932`*^9, 3.4496058884560165`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "+", 
          RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "-", 
          RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
          RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
          RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
          RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "+", 
             RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20x", " ", "s30z", " ", "\[Rho]10"}],
              "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21xz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20x", " ", "s30y", " ", "\[Rho]10"}],
              "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21xz", " ", "s30y", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20z", " ", "s30y", " ", "\[Rho]10"}],
              "-", 
             RowBox[{"3", " ", "s20y", " ", "s30z", " ", "\[Rho]10"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21zz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s21yz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "+", 
          RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "-", 
          RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
          RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
          RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
          RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20z", " ", "s30x", " ", "\[Rho]10"}],
              "-", 
             RowBox[{"3", " ", "s20x", " ", "s30z", " ", "\[Rho]10"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21zz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s21xz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20y", " ", "s30z", " ", "\[Rho]10"}],
              "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21yz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20y", " ", "s30x", " ", "\[Rho]10"}],
              "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21yz", " ", "s30x", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20x", " ", "s30x", " ", "\[Rho]10"}], "+", 
          RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "-", 
          RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], "-", 
          RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
          RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "-", 
          RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20y", " ", "s30x", " ", "\[Rho]10"}],
              "-", 
             RowBox[{"3", " ", "s20x", " ", "s30y", " ", "\[Rho]10"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21yz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s21xz", " ", "s30y", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20z", " ", "s30y", " ", "\[Rho]10"}],
              "+", 
             RowBox[{"2", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21zz", " ", "s30y", " ", "\[Rho]11z"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20z", " ", "s30x", " ", "\[Rho]10"}],
              "+", 
             RowBox[{"2", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s21zz", " ", "s30x", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "-", 
             RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30y", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21xz", " ", "s30y", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20z", " ", "s30y", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21zz", " ", "s30y", " ", "\[Rho]11z"}]}], ")"}]}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20y", " ", "s30z", " ", "\[Rho]10"}], "-", 
          RowBox[{"s21yz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"s30z", " ", "\[Rho]11z"}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30z", " ", "\[Rho]10"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31zz", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21xz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "s20x", " ", "s30x", " ", "\[Rho]10"}],
              "-", 
             RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "-", 
             RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "+", 
             RowBox[{"4", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
             RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30x", " ", "\[Rho]10"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], 
                "-", 
                RowBox[{"s21yz", " ", "s30x", " ", "\[Rho]11z"}]}], ")"}]}], 
             "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20z", " ", "s30x", " ", "\[Rho]10"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], 
                "-", 
                RowBox[{"s21zz", " ", "s30x", " ", "\[Rho]11z"}]}], ")"}]}]}],
             ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30z", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "s31zz", " ", "\[Rho]10"}], "+", 
                RowBox[{"s30z", " ", "\[Rho]11z"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30z", " ", "\[Rho]10"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31zz", " ", "\[Rho]10"}], 
                "-", 
                RowBox[{"s21yz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}], 
             "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30x", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{"6", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], 
                "+", 
                RowBox[{"4", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], 
                "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], 
                "+", 
                RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s30y", " ", "\[Rho]11z"}], 
                "+", 
                RowBox[{"s21zz", " ", "s30z", " ", "\[Rho]11z"}]}], ")"}]}]}],
             ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30x", " ", "\[Rho]10"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31xz", " ", "\[Rho]10"}], 
                "-", 
                RowBox[{"s21yz", " ", "s30x", " ", "\[Rho]11z"}]}], ")"}]}], 
             "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20z", " ", "s30x", " ", "\[Rho]10"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31xz", " ", "\[Rho]10"}], 
                "-", 
                RowBox[{"s21zz", " ", "s30x", " ", "\[Rho]11z"}]}], ")"}]}]}],
             ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30y", " ", "\[Rho]10"}], "-", 
             RowBox[{"s21xz", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "s31yz", " ", "\[Rho]10"}], "+", 
                RowBox[{"s30y", " ", "\[Rho]11z"}]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20z", " ", "s30y", " ", "\[Rho]10"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31yz", " ", "\[Rho]10"}], 
                "-", 
                RowBox[{"s21zz", " ", "s30y", " ", "\[Rho]11z"}]}], ")"}]}], 
             "+", 
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30x", " ", 
                 "\[Rho]10"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "s30y", " ", "\[Rho]10"}], "-", 
                RowBox[{"6", " ", "s20z", " ", "s30z", " ", "\[Rho]10"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz", " ", "\[Rho]10"}], 
                "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz", " ", "\[Rho]10"}], 
                "+", 
                RowBox[{"4", " ", "s21zz", " ", "s31zz", " ", "\[Rho]10"}], 
                "+", 
                RowBox[{"s21xz", " ", "s30x", " ", "\[Rho]11z"}], "+", 
                RowBox[{"s21yz", " ", "s30y", " ", "\[Rho]11z"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s30z", " ", "\[Rho]11z"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.44958852732489*^9, 3.4495890078043923`*^9, 
  3.4495969166979413`*^9, 3.4495977902161026`*^9, 3.4496058974579754`*^9, 
  3.4496666822960896`*^9, 3.449666729025305*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "split", " ", "into", " ", "one", " ", "containing", " ", "rho10", " ", 
    "and", " ", "anpther", " ", "rho11z"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"V3NDoubleExchangeHFCRpart4Ass011part1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"V3NDoubleExchangeHFCRpart4Ass011", ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{"\[Rho]11z", "\[Equal]", "0"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4495970867505617`*^9, 3.449597148779681*^9}, {
  3.449666747685734*^9, 3.4496667518741713`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "q3x", " ", "s20x", " ", "s30z"}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "q3x", " ", "s21xz", " ", "s31zz"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
          RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
          RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
          RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "q3y", " ", "s20y", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "q3y", " ", "s21yz", " ", "s31zz"}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20z", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31xz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "q3z", " ", "s20z", " ", "s30y"}], "+", 
          RowBox[{"2", " ", "q3z", " ", "s21zz", " ", "s31yz"}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
          RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20z", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "s31xz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "q3x", " ", "s20x", " ", "s30y"}], "+", 
          RowBox[{"3", " ", "q3z", " ", "s20z", " ", "s30y"}], "-", 
          RowBox[{"2", " ", "q3x", " ", "s21xz", " ", "s31yz"}], "-", 
          RowBox[{"2", " ", "q3z", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s20y", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "s20x", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
             RowBox[{"4", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "q3y", " ", "s20y", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "q3z", " ", "s20z", " ", "s30x"}], "-", 
             RowBox[{"2", " ", "q3y", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "q3z", " ", "s21zz", " ", "s31xz"}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"6", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"4", " ", "s21yz", " ", "s31yz"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "q3y", " ", "s20y", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "q3z", " ", "s20z", " ", "s30x"}], "-", 
             RowBox[{"2", " ", "q3y", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "q3z", " ", "s21zz", " ", "s31xz"}]}], ")"}]}],
           "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20z", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "+", 
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"6", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "+", 
                RowBox[{"4", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
  "\[Rho]10"}]], "Output",
 CellChangeTimes->{3.449597152639896*^9, 3.4495977922790513`*^9, 
  3.4496667575316887`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.449597355840353*^9, 3.4495973624042807`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientList010part1", "=", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
     "V3NDoubleExchangeHFCRpart4Ass011part1", "-", "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a15", " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s20", ".", "s30"}], ")"}], "\[Rho]10"}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{"a16", " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], ")"}], "\[Rho]10"}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{"a17", " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s20", ".", "s30"}], ")"}], "\[Rho]10"}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{"a18", " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], ")"}], "\[Rho]10"}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{"a19", " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s30"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}], "\[Rho]10"}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{"a20", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], ")"}], "\[Rho]10"}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{"a21", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], 
         "\[Rho]10"}], " ", "+", "  ", "\[IndentingNewLine]", 
        RowBox[{"a22", " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s21z", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{"a23", " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q2"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{"a24", " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s21z", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{"a25", " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{"a26", " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}], "\[Rho]10"}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{"a27", " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
        "\[IndentingNewLine]", 
        RowBox[{"a28", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], 
         "\[Rho]10"}]}], " ", "\[IndentingNewLine]", ")"}]}], "\[Equal]", 
     "0"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449597171190807*^9, 3.4495972018380995`*^9}, {
  3.449597241174782*^9, 3.449597524001937*^9}, {3.4495975835773973`*^9, 
  3.4495977788855124`*^9}, {3.4495978845647535`*^9, 3.4495978846585236`*^9}, {
  3.449666796040313*^9, 3.4496668524904547`*^9}, {3.449666962311924*^9, 
  3.449667026201232*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a15", "\[Rule]", 
     FractionBox["3", "8"]}], ",", 
    RowBox[{"a16", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["3", "8"]}]}], ",", 
    RowBox[{"a17", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["3", "8"]}]}], ",", 
    RowBox[{"a18", "\[Rule]", "0"}], ",", 
    RowBox[{"a19", "\[Rule]", 
     FractionBox["3", "8"]}], ",", 
    RowBox[{"a20", "\[Rule]", "0"}], ",", 
    RowBox[{"a21", "\[Rule]", "0"}], ",", 
    RowBox[{"a22", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}], ",", 
    RowBox[{"a23", "\[Rule]", 
     FractionBox["1", "4"]}], ",", 
    RowBox[{"a24", "\[Rule]", 
     FractionBox["1", "4"]}], ",", 
    RowBox[{"a25", "\[Rule]", "0"}], ",", 
    RowBox[{"a26", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}], ",", 
    RowBox[{"a27", "\[Rule]", "0"}], ",", 
    RowBox[{"a28", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.4495977841679115`*^9, 3.449597891316222*^9, {3.449667044595977*^9, 
   3.449667066085164*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3NDoubleExchangeHFCRpart4Ass011part2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
   "V3NDoubleExchangeHFCRpart4Ass011", " ", "-", " ", 
    "V3NDoubleExchangeHFCRpart4Ass011part1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449597912992813*^9, 3.449597931403068*^9}, {
  3.449667069601577*^9, 3.449667077618997*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s21xz", " ", "s30x"}], "+", 
          RowBox[{"q3z", " ", "s21yz", " ", "s30y"}], "-", 
          RowBox[{"q3x", " ", "s21xz", " ", "s30z"}]}], ")"}]}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s21xz", " ", "s30y"}], "+", 
          RowBox[{"q3z", " ", "s21zz", " ", "s30y"}], "+", 
          RowBox[{"q3z", " ", "s21yz", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21xz", " ", "s30x"}], "+", 
          RowBox[{"s21zz", " ", "s30z"}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21xz", " ", "s30x"}], "+", 
          RowBox[{"s21yz", " ", "s30y"}]}], ")"}]}], "-", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s21zz", " ", "s30x"}], "+", 
          RowBox[{"q3x", " ", "s21xz", " ", "s30z"}], "+", 
          RowBox[{"q3y", " ", "s21yz", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3y"}], " ", "s21yz", " ", "s30x"}], "+", 
          RowBox[{"q3x", " ", "s21yz", " ", "s30y"}], "+", 
          RowBox[{"q3x", " ", "s21zz", " ", "s30z"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3y"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s21yz", " ", "s30x"}], "+", 
          RowBox[{"q3x", " ", "s21xz", " ", "s30y"}], "+", 
          RowBox[{"q3z", " ", "s21zz", " ", "s30y"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s21xz", " ", "s30x"}], "+", 
          RowBox[{"s21zz", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", "s21zz", " ", "s30x"}], "+", 
          RowBox[{"q3x", " ", "s21yz", " ", "s30y"}], "+", 
          RowBox[{"q3x", " ", "s21zz", " ", "s30z"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s21xz"}], "+", 
          RowBox[{"q3z", " ", "s21zz"}]}], ")"}], " ", "s30y"}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", "s21yz", " ", "s30z"}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "q3z", " ", "s21xz", " ", "s30x"}], "+", 
          RowBox[{"q3z", " ", "s21yz", " ", "s30y"}], "-", 
          RowBox[{"q3x", " ", "s21xz", " ", "s30z"}], "+", 
          RowBox[{"q3z", " ", "s21zz", " ", "s30z"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", "s21yz"}], "+", 
             RowBox[{"q3z", " ", "s21zz"}]}], ")"}], " ", "s30x"}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", "s21xz", " ", "s30y"}], "-", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"q3y", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"q3z", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "q3y", " ", "s21zz", " ", "s30z"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", "s21yz"}], "+", 
             RowBox[{"q3z", " ", "s21zz"}]}], ")"}], " ", "s30x"}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", "s21xz", " ", "s30z"}], "-", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "q3z", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"q3y", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"q3z", " ", "s21zz", " ", "s30z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Rho]11z"}]], "Output",
 CellChangeTimes->{3.449597932606455*^9, 3.449667078775506*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"note", " ", "that", " ", "no", " ", "s20"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"s30", " ", "occur"}], " ", "..."}], "so", " ", "do", " ", 
         "not", " ", "including", " ", "them", " ", "is", " ", 
         "unnecessary"}], "..."}], " ", "index", " ", "of", " ", "the", " ", 
       "coefficients", " ", "changed", " ", "later", " ", "on"}], " ", 
      "..."}], "that", " ", "is", " ", "why", " ", "the", " ", "number", " ", 
     "starts", " ", "from", " ", "66", " ", "instead", " ", "of", " ", 
     "18"}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"CoefficientList010part2", "=", 
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
      "V3NDoubleExchangeHFCRpart4Ass011part2", "-", "\[IndentingNewLine]", 
       RowBox[{"(", "\[IndentingNewLine]", " ", 
        RowBox[{
         RowBox[{"a29", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s21z", ".", "s30"}], ")"}], " ", "\[Rho]11z"}], "+", 
         RowBox[{"a30", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]11z"}], "+", 
         RowBox[{"a31", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s21z", ".", "s30"}], ")"}], " ", "\[Rho]11z"}], "+", 
         RowBox[{"a32", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]11z"}], "+", 
         RowBox[{"a33", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s30"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s21z"}], ")"}], " ", "\[Rho]11z"}], "+", 
         RowBox[{"a34", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]11z"}], "+", 
         RowBox[{"a35", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], " ", 
          "\[Rho]11z"}]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
        ")"}]}], "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
       "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",",
        "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
       ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
       "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
       "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.449597171190807*^9, 3.4495972018380995`*^9}, {
  3.449597241174782*^9, 3.449597524001937*^9}, {3.4495975835773973`*^9, 
  3.4495977788855124`*^9}, {3.4495978845647535`*^9, 3.4495978846585236`*^9}, {
  3.4495979431868815`*^9, 3.449597991494266*^9}, {3.4496006684758*^9, 
  3.4496006695541596`*^9}, {3.4496007263165083`*^9, 3.44960079272158*^9}, {
  3.449667085777074*^9, 3.449667133318971*^9}, {3.4496672134150333`*^9, 
  3.44966723304443*^9}, {3.449667277882596*^9, 3.4496672796798735`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a29", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a30", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a31", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a32", "\[Rule]", "0"}], ",", 
    RowBox[{"a33", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a34", "\[Rule]", "0"}], ",", 
    RowBox[{"a35", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.4495979947606015`*^9, 3.4496007440234857`*^9, 
  3.449667281946006*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "100"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart4Ass100", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart4", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4495889479789042`*^9, 3.4495889685302505`*^9}, {
  3.4495980040594997`*^9, 3.4495980075758896`*^9}, {3.4496672917450757`*^9, 
  3.4496672949489183`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2x", " ", "q3x"}], "+", 
    RowBox[{"q2y", " ", "q3y"}], "+", 
    RowBox[{"q2z", " ", "q3z"}]}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
       "3", " ", "q3z", " ", "s10x", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
       RowBox[{
       "3", " ", "q3x", " ", "s10z", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
       RowBox[{"q3z", " ", "s11xz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
       RowBox[{"q3x", " ", "s11zz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
       RowBox[{
       "2", " ", "q3z", " ", "s10x", " ", "\[Rho]21z", " ", "\[Rho]31z"}], 
       "+", 
       RowBox[{
       "2", " ", "q3x", " ", "s10z", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
      ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "3"}], " ", "q3z", " ", "s10y", " ", "\[Rho]20", " ", 
        "\[Rho]30"}], "+", 
       RowBox[{
       "3", " ", "q3y", " ", "s10z", " ", "\[Rho]20", " ", "\[Rho]30"}], "+", 
       RowBox[{"q3z", " ", "s11yz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
       RowBox[{"q3y", " ", "s11zz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
       RowBox[{
       "2", " ", "q3z", " ", "s10y", " ", "\[Rho]21z", " ", "\[Rho]31z"}], 
       "-", 
       RowBox[{
       "2", " ", "q3y", " ", "s10z", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
      ")"}]}], "+", 
    RowBox[{"q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10x", " ", "\[Rho]20", " ", 
           "\[Rho]30"}], "+", 
          RowBox[{"s11xz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10y", " ", "\[Rho]20", " ", "\[Rho]30"}], "-", 
          RowBox[{"s11yz", " ", "\[Rho]21z", " ", "\[Rho]30"}], "-", 
          RowBox[{"2", " ", "s10y", " ", "\[Rho]21z", " ", "\[Rho]31z"}]}], 
         ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.44958895866873*^9, 3.4495889693741837`*^9}, {
   3.4495890058821115`*^9, 3.449589018619176*^9}, 3.44959800962321*^9, 
   3.4495983462895174`*^9, 3.449667298121504*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoefficientList100", "=", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"V3NDoubleExchangeHFCRpart4Ass100", "-", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], 
       RowBox[{"(", "\[IndentingNewLine]", "   ", 
        RowBox[{
         RowBox[{"a36", "   ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], 
          "\[Rho]20", "  ", "\[Rho]30"}], " ", "+", "\[IndentingNewLine]", 
         RowBox[{"a37", "   ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], 
          "\[Rho]21z", "  ", "\[Rho]31z"}], " ", "+", " ", 
         "\[IndentingNewLine]", " ", 
         RowBox[{"a38", "   ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], 
          "\[Rho]21z", "  ", "\[Rho]30"}], " ", "+", " ", 
         "\[IndentingNewLine]", 
         RowBox[{"a39", "   ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], 
          "\[Rho]20", "  ", "\[Rho]31z"}]}], " ", "\[IndentingNewLine]", 
        ")"}]}]}], "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4495890262770433`*^9, 3.449589029762154*^9}, {
  3.449598349524762*^9, 3.4495985509695206`*^9}, {3.449667303700878*^9, 
  3.449667434511423*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a36", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}]}], ",", 
    RowBox[{"a37", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "4"]}], ",", 
    RowBox[{"a38", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a39", "\[Rule]", "0"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.4495985240091505`*^9, 3.4495985536577435`*^9}, 
   3.4496674389342885`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "101"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart4Ass101", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart4", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s20x", "\[Equal]", "0"}], ",", 
         RowBox[{"s20y", "\[Equal]", "0"}], ",", 
         RowBox[{"s20z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494865543653603`*^9, 3.44948659104088*^9}, {
  3.4495091069740343`*^9, 3.4495091124753017`*^9}, {3.4495094996642494`*^9, 
  3.449509502039812*^9}, {3.4495890409051323`*^9, 3.4495890437338543`*^9}, {
  3.449598563660431*^9, 3.4495985669113045`*^9}, {3.449667455734926*^9, 
  3.4496674584073997`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "-", 
          RowBox[{"3", " ", "s10z", " ", "s30z", " ", "\[Rho]20"}], "-", 
          RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
          RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s30y", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10x", " ", "s30z", " ", "\[Rho]20"}],
              "+", 
             RowBox[{"s11xz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s30y", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11xz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s30y", " ", "\[Rho]20"}],
              "-", 
             RowBox[{"3", " ", "s10y", " ", "s30z", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11zz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s11yz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], 
          "+", 
          RowBox[{"3", " ", "s10z", " ", "s30z", " ", "\[Rho]20"}], "+", 
          RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
          RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
          RowBox[{"2", " ", "s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10y", " ", "s30x", " ", "\[Rho]20"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s30y", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11yz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11xz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s30y", " ", "\[Rho]20"}],
              "+", 
             RowBox[{"s11zz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s30x", " ", "\[Rho]20"}],
              "+", 
             RowBox[{"s11zz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10y", " ", "s30y", " ", "\[Rho]20"}],
              "+", 
             RowBox[{"3", " ", "s10z", " ", "s30z", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], 
          "+", 
          RowBox[{"3", " ", "s10y", " ", "s30y", " ", "\[Rho]20"}], "+", 
          RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
          RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
          RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10z", " ", "s30x", " ", "\[Rho]20"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s30z", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11zz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11xz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10y", " ", "s30z", " ", "\[Rho]20"}],
              "+", 
             RowBox[{"s11yz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10y", " ", "s30x", " ", "\[Rho]20"}],
              "+", 
             RowBox[{"s11yz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10y", " ", "s30y", " ", "\[Rho]20"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s30z", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", "s10y", " ", "s30x", " ", "\[Rho]20"}], 
          "-", 
          RowBox[{"3", " ", "s10x", " ", "s30y", " ", "\[Rho]20"}], "+", 
          RowBox[{"2", " ", "s11yz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
          RowBox[{"s11xz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
          RowBox[{"4", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10z", " ", "s30y", " ", "\[Rho]20"}], "-", 
          RowBox[{"s11zz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
          RowBox[{"2", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", "s10z", " ", "s30y", " ", "\[Rho]20"}], "+", 
          RowBox[{"6", " ", "s10y", " ", "s30z", " ", "\[Rho]20"}], "-", 
          RowBox[{"2", " ", "s11zz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
          RowBox[{"2", " ", "s11yz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
          RowBox[{"4", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}], "-", 
          RowBox[{"4", " ", "s10y", " ", "s31zz", " ", "\[Rho]21z"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10y", " ", "s30z", " ", "\[Rho]20"}], "-", 
          RowBox[{"s11yz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
          RowBox[{"2", " ", "s10y", " ", "s31zz", " ", "\[Rho]21z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "s10z", " ", "s30x", " ", "\[Rho]20"}],
              "-", 
             RowBox[{"3", " ", "s10x", " ", "s30z", " ", "\[Rho]20"}], "+", 
             RowBox[{"2", " ", "s11zz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s11xz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
             RowBox[{"4", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "s10x", " ", "s30x", " ", "\[Rho]20"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s30y", " ", "\[Rho]20"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s30z", " ", "\[Rho]20"}], "-", 
             RowBox[{"2", " ", "s11xz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
             RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
             RowBox[{"4", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10y", " ", "s30x", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11yz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s30y", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11xz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10y", " ", "s30x", " ", "\[Rho]20"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s30y", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11yz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"s11xz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s30x", " ", "\[Rho]20"}],
              "-", 
             RowBox[{"6", " ", "s10x", " ", "s30z", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11zz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s11xz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"4", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s10z", " ", "s30y", " ", 
                 "\[Rho]20"}], "-", 
                RowBox[{"6", " ", "s10y", " ", "s30z", " ", "\[Rho]20"}], "+", 
                RowBox[{"s11zz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
                RowBox[{"2", " ", "s11yz", " ", "s30z", " ", "\[Rho]21z"}], 
                "+", 
                RowBox[{"2", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}], 
                "+", 
                RowBox[{"4", " ", "s10y", " ", "s31zz", " ", "\[Rho]21z"}]}], 
               ")"}]}], "+", 
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s10x", " ", "s30x", " ", 
                 "\[Rho]20"}], "-", 
                RowBox[{"3", " ", "s10y", " ", "s30y", " ", "\[Rho]20"}], "+", 
                RowBox[{"6", " ", "s10z", " ", "s30z", " ", "\[Rho]20"}], "+", 
                RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
                RowBox[{"s11yz", " ", "s30y", " ", "\[Rho]21z"}], "-", 
                RowBox[{"2", " ", "s11zz", " ", "s30z", " ", "\[Rho]21z"}], 
                "+", 
                RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], 
                "+", 
                RowBox[{"2", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}], 
                "-", 
                RowBox[{"4", " ", "s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10z", " ", "s30x", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11zz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10y", " ", "s30x", " ", "\[Rho]20"}],
              "-", 
             RowBox[{"6", " ", "s10x", " ", "s30y", " ", "\[Rho]20"}], "+", 
             RowBox[{"s11yz", " ", "s30x", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s11xz", " ", "s30y", " ", "\[Rho]21z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31xz", " ", "\[Rho]21z"}], "+", 
             RowBox[{"4", " ", "s10x", " ", "s31yz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"6", " ", "s10z", " ", "s30x", " ", "\[Rho]20"}], "+", 
             RowBox[{"6", " ", "s10x", " ", "s30z", " ", "\[Rho]20"}], "-", 
             RowBox[{"2", " ", "s11zz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s11xz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
             RowBox[{"4", " ", "s10z", " ", "s31xz", " ", "\[Rho]21z"}], "-", 
             RowBox[{"4", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s30z", " ", "\[Rho]20"}], "-", 
             RowBox[{"s11xz", " ", "s30z", " ", "\[Rho]21z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s31zz", " ", "\[Rho]21z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "s10z", " ", "s30y", " ", 
                 "\[Rho]20"}], "-", 
                RowBox[{"3", " ", "s10y", " ", "s30z", " ", "\[Rho]20"}], "+", 
                RowBox[{"2", " ", "s11zz", " ", "s30y", " ", "\[Rho]21z"}], 
                "+", 
                RowBox[{"s11yz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
                RowBox[{"4", " ", "s10z", " ", "s31yz", " ", "\[Rho]21z"}], 
                "+", 
                RowBox[{"2", " ", "s10y", " ", "s31zz", " ", "\[Rho]21z"}]}], 
               ")"}]}], "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s10x", " ", "s30x", " ", 
                 "\[Rho]20"}], "+", 
                RowBox[{"6", " ", "s10y", " ", "s30y", " ", "\[Rho]20"}], "-", 
                RowBox[{"3", " ", "s10z", " ", "s30z", " ", "\[Rho]20"}], "+", 
                RowBox[{"s11xz", " ", "s30x", " ", "\[Rho]21z"}], "-", 
                RowBox[{"2", " ", "s11yz", " ", "s30y", " ", "\[Rho]21z"}], 
                "+", 
                RowBox[{"s11zz", " ", "s30z", " ", "\[Rho]21z"}], "+", 
                RowBox[{"2", " ", "s10x", " ", "s31xz", " ", "\[Rho]21z"}], 
                "-", 
                RowBox[{"4", " ", "s10y", " ", "s31yz", " ", "\[Rho]21z"}], 
                "+", 
                RowBox[{"2", " ", "s10z", " ", "s31zz", " ", "\[Rho]21z"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4495890463750367`*^9, 3.4495985731004677`*^9, 
  3.4496674671281023`*^9, 3.4496675632746344`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "split", " ", "into", " ", "one", " ", "containing", " ", "rho20", " ", 
    "and", " ", "anpther", " ", "rho21z"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"V3NDoubleExchangeHFCRpart4Ass101part1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"V3NDoubleExchangeHFCRpart4Ass101", ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{"\[Rho]21z", "\[Equal]", "0"}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4495986143146687`*^9, 3.449598633679247*^9}, {
  3.449667571714109*^9, 3.4496675746523046`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "8"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3y"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s10y", " ", "s30x"}], "+", 
          RowBox[{"q3x", " ", "s10x", " ", "s30y"}], "-", 
          RowBox[{"q3z", " ", "s10z", " ", "s30y"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10x", " ", "s30x"}], "-", 
          RowBox[{"s10z", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s10z", " ", "s30x"}], "+", 
          RowBox[{"q3x", " ", "s10y", " ", "s30y"}], "-", 
          RowBox[{"q3x", " ", "s10z", " ", "s30z"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10x", " ", "s30x"}], "-", 
          RowBox[{"s10y", " ", "s30y"}]}], ")"}]}], "-", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s10z", " ", "s30x"}], "+", 
          RowBox[{"q3x", " ", "s10x", " ", "s30z"}], "-", 
          RowBox[{"q3y", " ", "s10y", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", "s10y", " ", "s30x"}], "-", 
          RowBox[{"q3x", " ", "s10y", " ", "s30y"}], "+", 
          RowBox[{"q3x", " ", "s10z", " ", "s30z"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q3z", "2"]}], " ", "s10z", " ", "s30y"}], "+", 
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "s10y", " ", "s30x"}], "+", 
          RowBox[{"s10x", " ", "s30y"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", "s10y", " ", "s30z"}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s30y"}], "+", 
          RowBox[{"s10y", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "q3z", " ", "s10x", " ", "s30x"}], "+", 
          RowBox[{"2", " ", "q3x", " ", "s10z", " ", "s30x"}], "+", 
          RowBox[{"q3z", " ", "s10y", " ", "s30y"}], "+", 
          RowBox[{"q3x", " ", "s10x", " ", "s30z"}], "+", 
          RowBox[{"q3z", " ", "s10z", " ", "s30z"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", "s10x", " ", "s30x"}], "+", 
          RowBox[{"q3z", " ", "s10y", " ", "s30y"}], "+", 
          RowBox[{"q3x", " ", "s10x", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s10x"}], " ", "s30x"}], "+", 
          RowBox[{"s10z", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "s10x", " ", "s30y"}], "-", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s30y"}], "+", 
             RowBox[{"s10y", " ", "s30z"}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["q3y", "2"]}], " ", "s10y", " ", "s30x"}], "-", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", "s10x", " ", "s30y"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s30x"}], "+", 
             RowBox[{"s10x", " ", "s30y"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s30z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", "s10x", " ", "s30x"}], "+", 
             RowBox[{"q3y", " ", "s10y", " ", "s30y"}], "+", 
             RowBox[{"q3z", " ", "s10z", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "q3z", " ", "s10y", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "q3y", " ", "s10z", " ", "s30z"}]}], ")"}]}]}],
          ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["q3z", "2"]}], " ", "s10z", " ", "s30x"}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s30y"}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", "s10x", " ", "s30z"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s30x"}], "+", 
             RowBox[{"s10x", " ", "s30z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", "s10x", " ", "s30x"}], "-", 
             RowBox[{"2", " ", "q3z", " ", "s10y", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "q3y", " ", "s10z", " ", "s30y"}], "+", 
             RowBox[{"q3y", " ", "s10y", " ", "s30z"}], "+", 
             RowBox[{"q3z", " ", "s10z", " ", "s30z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Rho]20"}]], "Output",
 CellChangeTimes->{3.449598635679785*^9, 3.4496675768559513`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"note", " ", "that", " ", "no", " ", "s11z"}], ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{"s31z", " ", "occur"}], " ", "..."}], "so", " ", "do", " ", 
     "not", " ", "including", " ", "them", " ", "is", " ", "unnecessary"}]}], 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{"CoefficientList101part1", "=", 
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
      "V3NDoubleExchangeHFCRpart4Ass101part1", "-", "\[IndentingNewLine]", 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"a40", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s10", ".", "s30"}], ")"}], " ", "\[Rho]20"}], "+", 
         RowBox[{"a41", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]20"}], "+", 
         RowBox[{"a42", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s10", ".", "s30"}], ")"}], " ", "\[Rho]20"}], "+", 
         RowBox[{"a43", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]20"}], "+", 
         RowBox[{"a44", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s30"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s10"}], ")"}], " ", "\[Rho]20"}], "+", 
         RowBox[{"a45", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]20"}], "+", 
         RowBox[{"a46", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], " ", 
          "\[Rho]20"}]}], "\[IndentingNewLine]", ")"}]}], "\[Equal]", "0"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
       "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",",
        "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
       ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
       "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
       "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.449597171190807*^9, 3.4495972018380995`*^9}, {
  3.449597241174782*^9, 3.449597524001937*^9}, {3.4495975835773973`*^9, 
  3.4495977788855124`*^9}, {3.4495978845647535`*^9, 3.4495978846585236`*^9}, {
  3.4495987127608*^9, 3.449598730546261*^9}, {3.449598765914009*^9, 
  3.4495988092680225`*^9}, {3.4496675820134225`*^9, 3.449667641636913*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a40", "\[Rule]", 
     FractionBox["3", "8"]}], ",", 
    RowBox[{"a41", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["3", "8"]}]}], ",", 
    RowBox[{"a42", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["3", "8"]}]}], ",", 
    RowBox[{"a43", "\[Rule]", "0"}], ",", 
    RowBox[{"a44", "\[Rule]", 
     FractionBox["3", "8"]}], ",", 
    RowBox[{"a45", "\[Rule]", "0"}], ",", 
    RowBox[{"a46", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["3", "4"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.449598812003045*^9, {3.4496676452002563`*^9, 3.4496676488573723`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3NDoubleExchangeHFCRpart4Ass101part2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
   "V3NDoubleExchangeHFCRpart4Ass101", "-", 
    "V3NDoubleExchangeHFCRpart4Ass101part1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4495988288195267`*^9, 3.4495988418382335`*^9}, {
  3.449667651826825*^9, 3.4496676564372916`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11xz"}], " ", "s30x"}], "+", 
          RowBox[{"s11zz", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s31xz"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11xz"}], " ", "s30x"}], "+", 
             RowBox[{"s11yz", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31yz"}]}], ")"}]}], "-", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31zz"}]}], ")"}]}]}], ")"}]}]}],
       ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "q3y"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31yz"}]}], ")"}]}], "-", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31yz"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", "s30x"}], "-", 
          RowBox[{"s11zz", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s10z", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31xz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s30y"}], "-", 
             RowBox[{"s11zz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31yz"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}]}],
       ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", "s30x"}], "-", 
          RowBox[{"s11yz", " ", "s30y"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s10y", " ", "s31yz"}]}], ")"}]}], "-", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31zz"}]}], ")"}]}], "-", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31xz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11yz"}], " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}]}],
       ")"}]}], "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "s11yz", " ", "s30x"}], "+", 
          RowBox[{"s11xz", " ", "s30y"}], "+", 
          RowBox[{"4", " ", "s10y", " ", "s31xz"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s31yz"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s30y"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s31yz"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s31zz"}]}], ")"}]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s30y"}], "+", 
          RowBox[{"s11yz", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s31yz"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s11zz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s30z"}], "+", 
             RowBox[{"4", " ", "s10z", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "s11xz", " ", "s30x"}], "+", 
             RowBox[{"s11yz", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s30z"}], "-", 
             RowBox[{"4", " ", "s10x", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31zz"}]}], ")"}]}]}], ")"}]}]}],
       ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["q3y", "2"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31xz"}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31yz"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "s11xz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31xz"}], "+", 
             RowBox[{"4", " ", "s10x", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11zz", " ", "s30y"}], "+", 
                RowBox[{"2", " ", "s11yz", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s10z", " ", "s31yz"}], "+", 
                RowBox[{"4", " ", "s10y", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11xz", " ", "s30x"}], "+", 
                RowBox[{"s11yz", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s11zz", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s10x", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s10y", " ", "s31yz"}], "-", 
                RowBox[{"4", " ", "s10z", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["q3z", "2"]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31xz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "s11xz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s31xz"}], "+", 
             RowBox[{"4", " ", "s10x", " ", "s31yz"}]}], ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31zz"}]}], ")"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "s11zz", " ", "s30y"}], "+", 
                RowBox[{"s11yz", " ", "s30z"}], "+", 
                RowBox[{"4", " ", "s10z", " ", "s31yz"}], "+", 
                RowBox[{"2", " ", "s10y", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11xz", " ", "s30x"}], "-", 
                RowBox[{"2", " ", "s11yz", " ", "s30y"}], "+", 
                RowBox[{"s11zz", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s10x", " ", "s31xz"}], "-", 
                RowBox[{"4", " ", "s10y", " ", "s31yz"}], "+", 
                RowBox[{"2", " ", "s10z", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
  "\[Rho]21z"}]], "Output",
 CellChangeTimes->{3.449598844635771*^9, 3.449667658719082*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"CoefficientList101part2", "=", 
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
      "V3NDoubleExchangeHFCRpart4Ass101part2", "-", "\[IndentingNewLine]", 
       RowBox[{"(", "\[IndentingNewLine]", "  ", 
        RowBox[{
         RowBox[{"a47", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s10", ".", "s31z"}], ")"}], "\[Rho]21z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a48", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]21z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a49", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s10", ".", "s31z"}], ")"}], "\[Rho]21z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a50", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]21z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a51", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s10"}], ")"}], "\[Rho]21z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a52", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]21z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a53", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], 
          "\[Rho]21z"}], " ", "+", "\[IndentingNewLine]", 
         RowBox[{"a54", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s11z", ".", "s30"}], ")"}], " ", "\[Rho]21z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a55", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]21z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a56", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s11z", ".", "s30"}], ")"}], " ", "\[Rho]21z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a57", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]21z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a58", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s30"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s11z"}], ")"}], " ", "\[Rho]21z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a59", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]21z"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a60", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], " ", 
          "\[Rho]21z"}]}], "\[IndentingNewLine]", ")"}]}], "\[Equal]", "0"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
       "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",",
        "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
       ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
       "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
       "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.449597171190807*^9, 3.4495972018380995`*^9}, {
  3.449597241174782*^9, 3.449597524001937*^9}, {3.4495975835773973`*^9, 
  3.4495977788855124`*^9}, {3.4495978845647535`*^9, 3.4495978846585236`*^9}, {
  3.4495987127608*^9, 3.449598730546261*^9}, {3.449598765914009*^9, 
  3.4495988092680225`*^9}, {3.449598871735936*^9, 3.449598940955449*^9}, {
  3.44966767497293*^9, 3.4496676898827095`*^9}, {3.449667720921308*^9, 
  3.4496677739494867`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a47", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}], ",", 
    RowBox[{"a48", "\[Rule]", 
     FractionBox["1", "4"]}], ",", 
    RowBox[{"a49", "\[Rule]", 
     FractionBox["1", "4"]}], ",", 
    RowBox[{"a50", "\[Rule]", "0"}], ",", 
    RowBox[{"a51", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}], ",", 
    RowBox[{"a52", "\[Rule]", "0"}], ",", 
    RowBox[{"a53", "\[Rule]", 
     FractionBox["1", "2"]}], ",", 
    RowBox[{"a54", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a55", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a56", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a57", "\[Rule]", "0"}], ",", 
    RowBox[{"a58", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a59", "\[Rule]", "0"}], ",", 
    RowBox[{"a60", "\[Rule]", 
     FractionBox["1", "4"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.449598947394431*^9, {3.449667768010581*^9, 3.4496677919537497`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "110"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart4Ass110", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart4", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"s30x", "\[Equal]", "0"}], ",", 
         RowBox[{"s30y", "\[Equal]", "0"}], ",", 
         RowBox[{"s30z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", ",", 
         RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
         RowBox[{"s31zz", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494867748496404`*^9, 3.449486796443509*^9}, {
  3.4494869288838167`*^9, 3.449486929947092*^9}, {3.449509527780281*^9, 
  3.4495095463471766`*^9}, {3.449589325308935*^9, 3.4495893298098855`*^9}, {
  3.449598964116926*^9, 3.449598967899023*^9}, {3.4496678375426674`*^9, 
  3.449667840371462*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"q2x", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10y", " ", "s20y", " ", "\[Rho]30"}], 
          "+", 
          RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "\[Rho]31z"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10z", " ", "s20x", " ", "\[Rho]30"}], 
          "-", 
          RowBox[{"3", " ", "s10x", " ", "s20z", " ", "\[Rho]30"}], "+", 
          RowBox[{"s11zz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
          RowBox[{"s11xz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10z", " ", "s20x", " ", "\[Rho]30"}], 
          "-", 
          RowBox[{"3", " ", "s10x", " ", "s20z", " ", "\[Rho]30"}], "+", 
          RowBox[{"s11zz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
          RowBox[{"s11xz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "6"}], " ", "s10z", " ", "s20x", " ", "\[Rho]30"}], 
          "-", 
          RowBox[{"6", " ", "s10x", " ", "s20z", " ", "\[Rho]30"}], "+", 
          RowBox[{"2", " ", "s11zz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
          RowBox[{"2", " ", "s11xz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
          RowBox[{"4", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
          RowBox[{"4", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10y", " ", "s20x", " ", "\[Rho]30"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20y", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11yz", " ", "s21xz", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "\[Rho]30"}], "+", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11zz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11yz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "\[Rho]31z"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10y", " ", "s20x", " ", "\[Rho]30"}], "+", 
          RowBox[{"3", " ", "s10x", " ", "s20y", " ", "\[Rho]30"}], "-", 
          RowBox[{"s11yz", " ", "s21xz", " ", "\[Rho]30"}], "-", 
          RowBox[{"s11xz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
          RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
          RowBox[{"3", " ", "s10y", " ", "s20y", " ", "\[Rho]30"}], "+", 
          RowBox[{"3", " ", "s10z", " ", "s20z", " ", "\[Rho]30"}], "-", 
          RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
          RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
          RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "\[Rho]31z"}], "-", 
          RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "\[Rho]31z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "\[Rho]30"}], "+", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11zz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11yz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20y", " ", "\[Rho]30"}], "+", 
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "\[Rho]31z"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "\[Rho]31z"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10z", " ", "s20x", " ", "\[Rho]30"}], "+", 
          RowBox[{"3", " ", "s10x", " ", "s20z", " ", "\[Rho]30"}], "-", 
          RowBox[{"s11zz", " ", "s21xz", " ", "\[Rho]30"}], "-", 
          RowBox[{"s11xz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
          RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "+", 
          RowBox[{"3", " ", "s10y", " ", "s20y", " ", "\[Rho]30"}], "-", 
          RowBox[{"3", " ", "s10z", " ", "s20z", " ", "\[Rho]30"}], "-", 
          RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "-", 
          RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
          RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
          RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "\[Rho]31z"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "\[Rho]31z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "\[Rho]30"}], "+", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11zz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11yz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "+", 
             RowBox[{"3", " ", "s10y", " ", "s20y", " ", "\[Rho]30"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "\[Rho]31z"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "-", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10y", " ", "s20x", " ", "\[Rho]30"}], 
          "-", 
          RowBox[{"3", " ", "s10x", " ", "s20y", " ", "\[Rho]30"}], "+", 
          RowBox[{"s11yz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
          RowBox[{"s11xz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}]}], 
         ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
          RowBox[{"3", " ", "s10y", " ", "s20y", " ", "\[Rho]30"}], "-", 
          RowBox[{"3", " ", "s10z", " ", "s20z", " ", "\[Rho]30"}], "-", 
          RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
          RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
          RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "\[Rho]31z"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "\[Rho]31z"}]}], 
         ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s20x", " ", "\[Rho]30"}],
              "-", 
             RowBox[{"3", " ", "s10x", " ", "s20z", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11zz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20y", " ", "\[Rho]30"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "\[Rho]31z"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10y", " ", "s20x", " ", "\[Rho]30"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20y", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11yz", " ", "s21xz", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s20y", " ", "\[Rho]30"}],
              "-", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s20y", " ", "\[Rho]30"}],
              "-", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "s10z", " ", "s20y", " ", "\[Rho]30"}],
              "-", 
             RowBox[{"6", " ", "s10y", " ", "s20z", " ", "\[Rho]30"}], "+", 
             RowBox[{"2", " ", "s11zz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
             RowBox[{"2", " ", "s11yz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
             RowBox[{"4", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"4", " ", "s10y", " ", "s21zz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "-", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", "s10x", " ", "s20x", " ", "\[Rho]30"}], "-", 
                RowBox[{"2", " ", "s11xz", " ", "s21xz", " ", "\[Rho]30"}], 
                "-", 
                RowBox[{"4", " ", "s10x", " ", "s21xz", " ", "\[Rho]31z"}]}], 
               ")"}]}], "+", 
             RowBox[{"q3x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s10z", " ", "s20x", " ", 
                 "\[Rho]30"}], "-", 
                RowBox[{"3", " ", "s10x", " ", "s20z", " ", "\[Rho]30"}], "+", 
                RowBox[{"s11zz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
                RowBox[{"s11xz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
                RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], 
                "+", 
                RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10y", " ", "s20x", " ", "\[Rho]30"}],
              "-", 
             RowBox[{"3", " ", "s10x", " ", "s20y", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10y", " ", "s20x", " ", "\[Rho]30"}],
              "-", 
             RowBox[{"3", " ", "s10x", " ", "s20y", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10y", " ", "s20x", " ", "\[Rho]30"}],
              "-", 
             RowBox[{"3", " ", "s10x", " ", "s20y", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11yz", " ", "s21xz", " ", "\[Rho]30"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "\[Rho]30"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "\[Rho]31z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10z", " ", "s20x", " ", "\[Rho]30"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20z", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11zz", " ", "s21xz", " ", "\[Rho]30"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "\[Rho]31z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "\[Rho]31z"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s10z", " ", "s20y", " ", "\[Rho]30"}], "+", 
                RowBox[{"3", " ", "s10y", " ", "s20z", " ", "\[Rho]30"}], "-", 
                RowBox[{"s11zz", " ", "s21yz", " ", "\[Rho]30"}], "-", 
                RowBox[{"s11yz", " ", "s21zz", " ", "\[Rho]30"}], "-", 
                RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "\[Rho]31z"}], 
                "-", 
                RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "\[Rho]31z"}]}], 
               ")"}]}], "+", 
             RowBox[{"2", " ", "q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s10z", " ", "s20z", " ", 
                 "\[Rho]30"}], "+", 
                RowBox[{"s11zz", " ", "s21zz", " ", "\[Rho]30"}], "+", 
                RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "\[Rho]31z"}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4495893327011213`*^9, 3.44959897824509*^9, 
  3.449599081111877*^9, 3.4496678487797027`*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "divide", " ", "into", " ", "four", " ", "parts", " ", "based", " ", "on", 
   " ", 
   RowBox[{"rho30", "/", "31"}], "z", " ", "and", " ", 
   RowBox[{"s10", "/", "11"}], "z"}], "*)"}]], "Input",
 CellChangeTimes->{{3.4496679550230303`*^9, 3.449667978637845*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"V3NDoubleExchangeHFCRpart4Ass110part1", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"V3NDoubleExchangeHFCRpart4Ass110", ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Rho]31z", "\[Equal]", "0"}], ",", 
        RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
        RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
        RowBox[{"s11zz", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4495991005224743`*^9, 3.449599104773426*^9}, {
  3.4495991375463905`*^9, 3.4495991474079742`*^9}, {3.449599274936534*^9, 
  3.4495993244476223`*^9}, {3.4496678867104197`*^9, 3.4496679520848536`*^9}, {
  3.4496679836077394`*^9, 3.4496679988925104`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["3", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "q2x"}], " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "q3x", " ", "q3z", " ", "s10y", " ", "s20y"}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s20x"}], "+", 
          RowBox[{"s10x", " ", "s20z"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s20x"}], "+", 
          RowBox[{"s10x", " ", "s20z"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s20x"}], "+", 
          RowBox[{"s10x", " ", "s20z"}]}], ")"}]}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s10y", " ", "s20x"}], "+", 
          RowBox[{"q3z", " ", "s10x", " ", "s20y"}], "+", 
          RowBox[{"q3x", " ", "s10z", " ", "s20y"}], "+", 
          RowBox[{"q3x", " ", "s10y", " ", "s20z"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s20x"}], "+", 
          RowBox[{"s10x", " ", "s20z"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10x", " ", "s20x"}], "+", 
          RowBox[{"s10y", " ", "s20y"}], "-", 
          RowBox[{"s10z", " ", "s20z"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", "s10x", " ", "s20x"}], "+", 
          RowBox[{"q3y", " ", "s10y", " ", "s20y"}], "+", 
          RowBox[{"q3z", " ", "s10z", " ", "s20y"}], "+", 
          RowBox[{"q3z", " ", "s10y", " ", "s20z"}], "-", 
          RowBox[{"q3y", " ", "s10z", " ", "s20z"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s20x"}], "+", 
          RowBox[{"s10x", " ", "s20y"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s10x"}], " ", "s20x"}], "+", 
          RowBox[{"s10y", " ", "s20y"}], "+", 
          RowBox[{"s10z", " ", "s20z"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", "s10x", " ", "s20x"}], "+", 
          RowBox[{"q3x", " ", "s10z", " ", "s20x"}], "+", 
          RowBox[{"q3z", " ", "s10y", " ", "s20y"}], "+", 
          RowBox[{"q3x", " ", "s10x", " ", "s20z"}], "+", 
          RowBox[{"q3z", " ", "s10z", " ", "s20z"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s20x"}], "+", 
          RowBox[{"s10x", " ", "s20y"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10x", " ", "s20x"}], "-", 
          RowBox[{"s10y", " ", "s20y"}], "+", 
          RowBox[{"s10z", " ", "s20z"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s10x", " ", "s20x"}], "-", 
          RowBox[{"q3z", " ", "s10y", " ", "s20y"}], "+", 
          RowBox[{"q3y", " ", "s10z", " ", "s20y"}], "+", 
          RowBox[{"q3y", " ", "s10y", " ", "s20z"}], "+", 
          RowBox[{"q3z", " ", "s10z", " ", "s20z"}]}], ")"}]}]}], ")"}]}], 
    "-", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s20x"}], "+", 
             RowBox[{"s10x", " ", "s20y"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s20x"}], "+", 
             RowBox[{"s10x", " ", "s20y"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s20x"}], "+", 
             RowBox[{"s10x", " ", "s20y"}]}], ")"}]}], "-", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s20x"}], "+", 
             RowBox[{"s10x", " ", "s20z"}]}], ")"}]}], "-", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", "s10z", " ", "s20y"}], "+", 
             RowBox[{"q3z", " ", "s10y", " ", "s20z"}], "-", 
             RowBox[{"2", " ", "q3y", " ", "s10z", " ", "s20z"}]}], ")"}]}]}],
          ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3x"}], " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s20x"}], "+", 
             RowBox[{"s10x", " ", "s20y"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s20y"}], "+", 
             RowBox[{"s10y", " ", "s20z"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s20y"}], "+", 
             RowBox[{"s10y", " ", "s20z"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s20y"}], "+", 
             RowBox[{"s10y", " ", "s20z"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "q3z", " ", "s10x", " ", "s20x"}], "-", 
             RowBox[{"q3x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s10z", " ", "s20x"}], "+", 
                RowBox[{"s10x", " ", "s20z"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Rho]30"}]], "Output",
 CellChangeTimes->{3.449599148220656*^9, 3.449599327729607*^9, 
  3.4496679399101744`*^9, 3.44966800169003*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"CoefficientList110part1", "=", 
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
      "V3NDoubleExchangeHFCRpart4Ass110part1", "-", "\[IndentingNewLine]", 
       RowBox[{"(", "\[IndentingNewLine]", "  ", 
        RowBox[{
         RowBox[{"a61", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s10", ".", "s20"}], ")"}], "\[Rho]30"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a62", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s20"}], ")"}], "\[Rho]30"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a63", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s10", ".", "s20"}], ")"}], "\[Rho]30"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a64", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s20"}], ")"}], "\[Rho]30"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a65", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s20"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s10"}], ")"}], "\[Rho]30"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a66", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s20"}], ")"}], "\[Rho]30"}], "+", 
         "\[IndentingNewLine]", 
         RowBox[{"a67", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], 
          "\[Rho]30"}]}], "\[IndentingNewLine]", ")"}]}], "\[Equal]", "0"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
       "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",",
        "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
       ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
       "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
       "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.449597171190807*^9, 3.4495972018380995`*^9}, {
  3.449597241174782*^9, 3.449597524001937*^9}, {3.4495975835773973`*^9, 
  3.4495977788855124`*^9}, {3.4495978845647535`*^9, 3.4495978846585236`*^9}, {
  3.4495987127608*^9, 3.449598730546261*^9}, {3.449598765914009*^9, 
  3.4495988092680225`*^9}, {3.449598871735936*^9, 3.449598940955449*^9}, {
  3.4495992186114197`*^9, 3.449599232145701*^9}, {3.4495993457492676`*^9, 
  3.4495994084508095`*^9}, {3.4496680087385283`*^9, 3.449668062094569*^9}, {
  3.4496681373619065`*^9, 3.4496681573352575`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a61", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["3", "8"]}]}], ",", 
    RowBox[{"a62", "\[Rule]", 
     FractionBox["3", "4"]}], ",", 
    RowBox[{"a63", "\[Rule]", 
     FractionBox["3", "8"]}], ",", 
    RowBox[{"a64", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["3", "8"]}]}], ",", 
    RowBox[{"a65", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["3", "8"]}]}], ",", 
    RowBox[{"a66", "\[Rule]", "0"}], ",", 
    RowBox[{"a67", "\[Rule]", 
     FractionBox["3", "4"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449599379459942*^9, 3.4495994097479753`*^9, 
  3.449668161461208*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3NDoubleExchangeHFCRpart4Ass110part2", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"V3NDoubleExchangeHFCRpart4Ass110", ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Rho]31z", "\[Equal]", "0"}], ",", 
       RowBox[{"s10x", "\[Equal]", "0"}], ",", 
       RowBox[{"s10y", "\[Equal]", "0"}], ",", 
       RowBox[{"s10z", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4495988288195267`*^9, 3.4495988418382335`*^9}, {
  3.4495991977786293`*^9, 3.449599208265353*^9}, {3.449668167775146*^9, 
  3.449668189967616*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "q2x"}], " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "q3x", " ", "q3z", " ", "s11yz", " ", "s21yz"}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s21xz"}], "+", 
          RowBox[{"s11xz", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s21xz"}], "+", 
          RowBox[{"s11xz", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s21xz"}], "+", 
          RowBox[{"s11xz", " ", "s21zz"}]}], ")"}]}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s11yz", " ", "s21xz"}], "+", 
          RowBox[{"q3z", " ", "s11xz", " ", "s21yz"}], "+", 
          RowBox[{"q3x", " ", "s11zz", " ", "s21yz"}], "+", 
          RowBox[{"q3x", " ", "s11yz", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s21xz"}], "+", 
          RowBox[{"s11xz", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", "s21xz"}], "+", 
          RowBox[{"s11yz", " ", "s21yz"}], "-", 
          RowBox[{"s11zz", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", "s11xz", " ", "s21xz"}], "+", 
          RowBox[{"q3y", " ", "s11yz", " ", "s21yz"}], "+", 
          RowBox[{"q3z", " ", "s11zz", " ", "s21yz"}], "+", 
          RowBox[{"q3z", " ", "s11yz", " ", "s21zz"}], "-", 
          RowBox[{"q3y", " ", "s11zz", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s21xz"}], "+", 
          RowBox[{"s11xz", " ", "s21yz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s11xz"}], " ", "s21xz"}], "+", 
          RowBox[{"s11yz", " ", "s21yz"}], "+", 
          RowBox[{"s11zz", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", "s11xz", " ", "s21xz"}], "+", 
          RowBox[{"q3x", " ", "s11zz", " ", "s21xz"}], "+", 
          RowBox[{"q3z", " ", "s11yz", " ", "s21yz"}], "+", 
          RowBox[{"q3x", " ", "s11xz", " ", "s21zz"}], "+", 
          RowBox[{"q3z", " ", "s11zz", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s21xz"}], "+", 
          RowBox[{"s11xz", " ", "s21yz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", "s21xz"}], "-", 
          RowBox[{"s11yz", " ", "s21yz"}], "+", 
          RowBox[{"s11zz", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s11xz", " ", "s21xz"}], "-", 
          RowBox[{"q3z", " ", "s11yz", " ", "s21yz"}], "+", 
          RowBox[{"q3y", " ", "s11zz", " ", "s21yz"}], "+", 
          RowBox[{"q3y", " ", "s11yz", " ", "s21zz"}], "+", 
          RowBox[{"q3z", " ", "s11zz", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], 
    "-", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s21xz"}], "+", 
             RowBox[{"s11xz", " ", "s21yz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s21xz"}], "+", 
             RowBox[{"s11xz", " ", "s21yz"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s21xz"}], "+", 
             RowBox[{"s11xz", " ", "s21yz"}]}], ")"}]}], "-", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s21xz"}], "+", 
             RowBox[{"s11xz", " ", "s21zz"}]}], ")"}]}], "-", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", "s11zz", " ", "s21yz"}], "+", 
             RowBox[{"q3z", " ", "s11yz", " ", "s21zz"}], "-", 
             RowBox[{"2", " ", "q3y", " ", "s11zz", " ", "s21zz"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3x"}], " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s21xz"}], "+", 
             RowBox[{"s11xz", " ", "s21yz"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s21yz"}], "+", 
             RowBox[{"s11yz", " ", "s21zz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s21yz"}], "+", 
             RowBox[{"s11yz", " ", "s21zz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s21yz"}], "+", 
             RowBox[{"s11yz", " ", "s21zz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "q3z", " ", "s11xz", " ", "s21xz"}], "-", 
             RowBox[{"q3x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11zz", " ", "s21xz"}], "+", 
                RowBox[{"s11xz", " ", "s21zz"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Rho]30"}]], "Output",
 CellChangeTimes->{3.4495992116254807`*^9, 3.449599417499711*^9, 
  3.4496681978287516`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"CoefficientList110part2", "=", 
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
      "V3NDoubleExchangeHFCRpart4Ass110part2", "-", "\[IndentingNewLine]", 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"a68", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s11z", ".", "s21z"}], ")"}], " ", "\[Rho]30"}], "+", 
         RowBox[{"a69", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s21z"}], ")"}], " ", "\[Rho]30"}], "+", 
         RowBox[{"a70", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s11z", ".", "s21z"}], ")"}], " ", "\[Rho]30"}], "+", 
         RowBox[{"a71", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s21z"}], ")"}], " ", "\[Rho]30"}], "+", 
         RowBox[{"a72", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s11z"}], ")"}], " ", "\[Rho]30"}], "+", 
         RowBox[{"a73", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s21z"}], ")"}], " ", "\[Rho]30"}], "+", 
         RowBox[{"a74", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
          "\[Rho]30"}]}], "\[IndentingNewLine]", ")"}]}], "\[Equal]", "0"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
       "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",",
        "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
       ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
       "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
       "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.449597171190807*^9, 3.4495972018380995`*^9}, {
   3.449597241174782*^9, 3.449597524001937*^9}, {3.4495975835773973`*^9, 
   3.4495977788855124`*^9}, {3.4495978845647535`*^9, 
   3.4495978846585236`*^9}, {3.4495987127608*^9, 3.449598730546261*^9}, {
   3.449598765914009*^9, 3.4495988092680225`*^9}, {3.449598871735936*^9, 
   3.449598940955449*^9}, {3.4495992186114197`*^9, 3.449599232145701*^9}, {
   3.4495993457492676`*^9, 3.44959937833469*^9}, {3.4495994224070597`*^9, 
   3.449599510333001*^9}, {3.449668204064523*^9, 3.449668238056511*^9}, 
   3.4496682733144064`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a68", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a69", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}], ",", 
    RowBox[{"a70", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "8"]}]}], ",", 
    RowBox[{"a71", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a72", "\[Rule]", 
     FractionBox["1", "8"]}], ",", 
    RowBox[{"a73", "\[Rule]", "0"}], ",", 
    RowBox[{"a74", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.4495994883124447`*^9, 3.4495995114738817`*^9}, 
   3.4496682964914722`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3NDoubleExchangeHFCRpart4Ass110part3", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"V3NDoubleExchangeHFCRpart4Ass110", ",", 
    RowBox[{"Assumptions", "->", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
       RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
       RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
       RowBox[{"s11zz", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449668396420101*^9, 3.4496684011555367`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "4"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "q2x"}], " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "q3x", " ", "q3z", " ", "s10y", " ", "s21yz"}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s10y", " ", "s21xz"}], "+", 
          RowBox[{"q3z", " ", "s10x", " ", "s21yz"}], "+", 
          RowBox[{"q3x", " ", "s10z", " ", "s21yz"}], "+", 
          RowBox[{"q3x", " ", "s10y", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10x", " ", "s21xz"}], "+", 
          RowBox[{"s10y", " ", "s21yz"}], "-", 
          RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3y", " ", "s10x", " ", "s21xz"}], "+", 
          RowBox[{"q3y", " ", "s10y", " ", "s21yz"}], "+", 
          RowBox[{"q3z", " ", "s10z", " ", "s21yz"}], "+", 
          RowBox[{"q3z", " ", "s10y", " ", "s21zz"}], "-", 
          RowBox[{"q3y", " ", "s10z", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "s10x"}], " ", "s21xz"}], "+", 
          RowBox[{"s10y", " ", "s21yz"}], "+", 
          RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", "s10x", " ", "s21xz"}], "+", 
          RowBox[{"q3x", " ", "s10z", " ", "s21xz"}], "+", 
          RowBox[{"q3z", " ", "s10y", " ", "s21yz"}], "+", 
          RowBox[{"q3x", " ", "s10x", " ", "s21zz"}], "+", 
          RowBox[{"q3z", " ", "s10z", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3x", " ", "q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s21xz"}], "+", 
          RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10x", " ", "s21xz"}], "-", 
          RowBox[{"s10y", " ", "s21yz"}], "+", 
          RowBox[{"s10z", " ", "s21zz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", "s10x", " ", "s21xz"}], "-", 
          RowBox[{"q3z", " ", "s10y", " ", "s21yz"}], "+", 
          RowBox[{"q3y", " ", "s10z", " ", "s21yz"}], "+", 
          RowBox[{"q3y", " ", "s10y", " ", "s21zz"}], "+", 
          RowBox[{"q3z", " ", "s10z", " ", "s21zz"}]}], ")"}]}]}], ")"}]}], 
    "-", 
    RowBox[{"q2y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s21xz"}], "+", 
             RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s21xz"}], "+", 
             RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s21xz"}], "+", 
             RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "-", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21xz"}], "+", 
             RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}], "-", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", "s10z", " ", "s21yz"}], "+", 
             RowBox[{"q3z", " ", "s10y", " ", "s21zz"}], "-", 
             RowBox[{"2", " ", "q3y", " ", "s10z", " ", "s21zz"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3x"}], " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s21xz"}], "+", 
             RowBox[{"s10x", " ", "s21yz"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "q3z", " ", "s10x", " ", "s21xz"}], "-", 
             RowBox[{"q3x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s10z", " ", "s21xz"}], "+", 
                RowBox[{"s10x", " ", "s21zz"}]}], ")"}]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}], ")"}], " ", "\[Rho]31z"}]], "Output",
 CellChangeTimes->{3.44966840476572*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"CoefficientList110part3", "=", 
   RowBox[{"SolveAlways", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
      "V3NDoubleExchangeHFCRpart4Ass110part3", "-", "\[IndentingNewLine]", 
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"a75", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s10", ".", "s21z"}], ")"}], " ", "\[Rho]31z"}], "+", 
         RowBox[{"a76", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q2"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s21z"}], ")"}], " ", "\[Rho]31z"}], "+", 
         RowBox[{"a77", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"s10", ".", "s21z"}], ")"}], " ", "\[Rho]31z"}], "+", 
         RowBox[{"a78", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s21z"}], ")"}], " ", "\[Rho]31z"}], "+", 
         RowBox[{"a79", " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s10"}], ")"}], " ", "\[Rho]31z"}], "+", 
         RowBox[{"a80", " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "q3"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q2", ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"q3", ".", "s21z"}], ")"}], " ", "\[Rho]31z"}], "+", 
         RowBox[{"a81", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Cross", "[", 
             RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
          "\[Rho]31z"}]}], "\[IndentingNewLine]", ")"}]}], "\[Equal]", "0"}], 
     ",", "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{
      "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
       "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",",
        "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
       ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
       "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
       "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
      "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.449597171190807*^9, 3.4495972018380995`*^9}, {
   3.449597241174782*^9, 3.449597524001937*^9}, {3.4495975835773973`*^9, 
   3.4495977788855124`*^9}, {3.4495978845647535`*^9, 
   3.4495978846585236`*^9}, {3.4495987127608*^9, 3.449598730546261*^9}, {
   3.449598765914009*^9, 3.4495988092680225`*^9}, {3.449598871735936*^9, 
   3.449598940955449*^9}, {3.4495992186114197`*^9, 3.449599232145701*^9}, {
   3.4495993457492676`*^9, 3.44959937833469*^9}, {3.4495994224070597`*^9, 
   3.449599510333001*^9}, {3.449668204064523*^9, 3.449668238056511*^9}, 
   3.4496682733144064`*^9, {3.449668423082322*^9, 3.4496684601687527`*^9}, {
   3.4496685153529863`*^9, 3.4496685184943147`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a75", "\[Rule]", 
     FractionBox["1", "4"]}], ",", 
    RowBox[{"a76", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}], ",", 
    RowBox[{"a77", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "4"]}]}], ",", 
    RowBox[{"a78", "\[Rule]", 
     FractionBox["1", "4"]}], ",", 
    RowBox[{"a79", "\[Rule]", 
     FractionBox["1", "4"]}], ",", 
    RowBox[{"a80", "\[Rule]", "0"}], ",", 
    RowBox[{"a81", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["1", "2"]}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449668528809125*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3NDoubleExchangeHFCRpart4Ass110part4", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
   "V3NDoubleExchangeHFCRpart4Ass110", "-", 
    "V3NDoubleExchangeHFCRpart4Ass110part1", "-", 
    "V3NDoubleExchangeHFCRpart4Ass110part2", "-", 
    "V3NDoubleExchangeHFCRpart4Ass110part3"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449668540139787*^9, 3.4496685686617994`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.44966857011525*^9, 3.449668573397235*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"CoefficientList110part4", "=", 
   RowBox[{"{", 
    RowBox[{"{", "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.4496685810708284`*^9, 3.449668585993806*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox[
   RowBox[{"(*", 
    RowBox[{"Assumption", " ", "switch", " ", "111"}], "*)"}],
   FontFamily->"Kaufmann",
   FontSize->22,
   FontSlant->"Italic"], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"s11z", "=", 
     RowBox[{"{", 
      RowBox[{"s11xz", ",", "s11yz", ",", "s11zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21z", "=", 
     RowBox[{"{", 
      RowBox[{"s21xz", ",", "s21yz", ",", "s21zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31z", "=", 
     RowBox[{"{", 
      RowBox[{"s31xz", ",", "s31yz", ",", "s31zz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"V3NDoubleExchangeHFCRpart4Ass111", "=", 
    RowBox[{"Simplify", "[", 
     RowBox[{"V3NDoubleExchangeHFCRpart4", ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"\[Rho]10", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]11z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]20", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]21z", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]30", "\[Equal]", "0"}], ",", 
         RowBox[{"\[Rho]31z", "\[Equal]", "0"}]}], "}"}]}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.4494869595624332`*^9, 3.4494870016243496`*^9}, {
  3.44950972182622*^9, 3.4495097239986095`*^9}, {3.4495097701970463`*^9, 
  3.4495097737603903`*^9}, {3.4495893683649015`*^9, 3.449589371256137*^9}, {
  3.4495995208822384`*^9, 3.449599523492198*^9}, {3.449668795646706*^9, 
  3.449668798631941*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "8"]}], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s20z", " ", "s30x"}], 
             "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "+", 
             RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "-", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10x", " ", "s20z", " ", "s30x"}], 
             "+", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s21yz", " ", "s30x"}], "+", 
          RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "-", 
          RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30z"}], "-", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "+", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "+", 
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31xz"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31zz"}], "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20z", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s20x", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s10y", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30z"}], "-", 
             RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31zz"}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30x"}], "-", 
          RowBox[{"s11zz", " ", "s21yz", " ", "s30x"}], "-", 
          RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "+", 
          RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30y"}], "+", 
          RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "-", 
          RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "-", 
          RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "+", 
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "-", 
          RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "-", 
          RowBox[{"3", " ", "s10y", " ", "s20x", " ", "s30z"}], "+", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "+", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "+", 
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"s10x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s20y", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30x"}], "-", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30x"}], "-", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "-", 
          RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "+", 
          RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
          RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31xz"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20z", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20x", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30x"}], "+", 
          RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "+", 
          RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "-", 
          RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "-", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "-", 
          RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31xz"}], "+", 
          RowBox[{"s10y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"s10x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10y", " ", "s20x", " ", "s30y"}], "-", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "-", 
          RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "+", 
          RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31yz"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}]}], ")"}]}], 
       "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10y", " ", "s20y", " ", "s30x"}], "+", 
          RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30x"}], "-", 
          RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "+", 
          RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "-", 
          RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "-", 
          RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "+", 
          RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "-", 
          RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31xz"}], "+", 
          RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"s10x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
       "-", 
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "s10y", " ", "s20z", " ", "s30y"}], "+", 
          RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "-", 
          RowBox[{"3", " ", "s10x", " ", "s20x", " ", "s30z"}], "-", 
          RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "+", 
          RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "+", 
          RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "+", 
          RowBox[{"s11zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s21yz", " ", "s30y"}], "-", 
             RowBox[{"s21zz", " ", "s30z"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31yz"}], "+", 
          RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31zz"}], "+", 
          RowBox[{"s10z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "6"}], " ", "s20x", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
             RowBox[{"4", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20x", " ", "s30z"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31zz"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s11yz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "6"}], " ", "s20x", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"4", " ", "s21xz", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30x"}], "-", 
          RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30x"}], "-", 
          RowBox[{"s11zz", " ", "s21yz", " ", "s30x"}], "+", 
          RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "+", 
          RowBox[{"3", " ", "s10y", " ", "s20x", " ", "s30z"}], "+", 
          RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30z"}], "-", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "-", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "-", 
          RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31xz"}], "+", 
          RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31xz"}], "-", 
          RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "-", 
          RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], 
       "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10y", " ", "s20z", " ", "s30x"}], 
             "-", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31zz"}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30y"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20y", " ", "s30y"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20z", " ", "s30y"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31yz"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11yz"}], " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10x", " ", "s20y", " ", "s30x"}], 
             "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "s11zz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20z", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20x", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"6", " ", "s20y", " ", "s30y"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"4", " ", "s21yz", " ", "s31yz"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", "s10z", " ", "s20z", " ", "s30y"}], 
             "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20y", " ", "s30y"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}], "-", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s10z", " ", "s20y", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30x"}], "-", 
                RowBox[{"s11zz", " ", "s21yz", " ", "s30x"}], "+", 
                RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "+", 
                RowBox[{"3", " ", "s10y", " ", "s20x", " ", "s30z"}], "-", 
                RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30z"}], "-", 
                RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "+", 
                RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31xz"}], "-", 
                RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31zz"}], "+", 
                RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31zz"}]}], 
               ")"}]}], "+", 
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s10y", " ", "s20y", " ", "s30x"}], 
                "-", 
                RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30x"}], "-", 
                RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "+", 
                RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "+", 
                RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "+", 
                RowBox[{"2", " ", "s11xz", " ", "s21yz", " ", "s30y"}], "-", 
                RowBox[{"3", " ", "s10z", " ", "s20x", " ", "s30z"}], "+", 
                RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "+", 
                RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31zz"}], "+", 
                RowBox[{"s10x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                   RowBox[{"6", " ", "s20y", " ", "s30y"}], "-", 
                   RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                   RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                   RowBox[{"4", " ", "s21yz", " ", "s31yz"}], "+", 
                   RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31yz"}]}], 
            ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", " ", "s10x", " ", "s20y", " ", "s30x"}], "-", 
             RowBox[{"s11yz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"3", " ", "s10z", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"2", " ", "s11yz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
                RowBox[{"6", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
                RowBox[{"4", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"3", " ", "s10x", " ", "s20x", " ", "s30z"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}], "+", 
             RowBox[{"2", " ", "s10x", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20z", " ", "s30y"}], "+", 
                RowBox[{"3", " ", "s20y", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31yz"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20y", " ", "s30y"}], "+", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "+", 
             RowBox[{"3", " ", "s10y", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}], "-", 
             RowBox[{"2", " ", "s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10x", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s20z", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20x", " ", "s30z"}], "-", 
                RowBox[{"2", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{"s10z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s20x", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s20z", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"3", " ", "s10y", " ", "s20z", " ", "s30x"}], "+", 
                RowBox[{"s11zz", " ", "s21yz", " ", "s30x"}], "-", 
                RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "-", 
                RowBox[{"3", " ", "s10x", " ", "s20z", " ", "s30y"}], "-", 
                RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "+", 
                RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "-", 
                RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s10x", " ", "s21zz", " ", "s31yz"}], "+", 
                RowBox[{"s10z", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "+", 
                   RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                   RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "-", 
                   RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}]}], 
               ")"}]}], "+", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "3"}], " ", "s10z", " ", "s20z", " ", "s30x"}], 
                "-", 
                RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "+", 
                RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "+", 
                RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "+", 
                RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
                RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "+", 
                RowBox[{"2", " ", "s11xz", " ", "s21zz", " ", "s30z"}], "+", 
                RowBox[{"2", " ", "s10z", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"s10y", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "3"}], " ", "s20y", " ", "s30x"}], "-", 
                   RowBox[{"3", " ", "s20x", " ", "s30y"}], "+", 
                   RowBox[{"2", " ", "s21yz", " ", "s31xz"}], "+", 
                   RowBox[{"2", " ", "s21xz", " ", "s31yz"}]}], ")"}]}], "+", 
                RowBox[{"s10x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"3", " ", "s20x", " ", "s30x"}], "-", 
                   RowBox[{"3", " ", "s20y", " ", "s30y"}], "-", 
                   RowBox[{"6", " ", "s20z", " ", "s30z"}], "-", 
                   RowBox[{"2", " ", "s21xz", " ", "s31xz"}], "+", 
                   RowBox[{"2", " ", "s21yz", " ", "s31yz"}], "+", 
                   RowBox[{"4", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.44958937600714*^9, {3.449599549669901*^9, 3.4495995567808228`*^9}, 
   3.449668842941573*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
       "Too", " ", "big", " ", "to", " ", "be", " ", "solved", " ", "at", " ", 
        RowBox[{"once", ".", " ", "Split"}], " ", "further", " ", "according",
         " ", "to", " ", "the", " ", "isospin", " ", "grouping"}], " ", 
       "..."}], "\[IndentingNewLine]", 
      RowBox[{"specifically", " ", ":", " ", "  ", "000"}]}], " ", ",", " ", 
     "011", " ", ",", " ", "101", " ", ",", "110"}], ")"}]}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3NDoubleExchangeHFCRpart4Ass111iso000", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"V3NDoubleExchangeHFCRpart4Ass111", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
       RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
       RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
       RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
       RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
       RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
       RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
       RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
       RowBox[{"s31zz", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4495894552895064`*^9, 3.4495894835767293`*^9}, {
  3.449599561766282*^9, 3.449599564251198*^9}, {3.449668872543846*^9, 
  3.449668877560916*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["3", "8"]}], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10x", " ", "s20x", " ", "s30x"}], "+", 
             RowBox[{"s10y", " ", "s20y", " ", "s30x"}], "-", 
             RowBox[{"s10z", " ", "s20z", " ", "s30x"}], "-", 
             RowBox[{"s10y", " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"s10x", " ", "s20y", " ", "s30y"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s10z"}], " ", "s20x", " ", "s30x"}], "-", 
             RowBox[{"s10x", " ", "s20z", " ", "s30x"}], "+", 
             RowBox[{"s10z", " ", "s20y", " ", "s30y"}], "+", 
             RowBox[{"s10y", " ", "s20z", " ", "s30y"}]}], ")"}]}]}], ")"}]}],
        "-", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s20y", " ", "s30x"}], "+", 
          RowBox[{"s10y", " ", "s20z", " ", "s30x"}], "-", 
          RowBox[{"s10y", " ", "s20x", " ", "s30z"}], "+", 
          RowBox[{"s10x", " ", "s20y", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s20x", " ", "s30x"}], "-", 
             RowBox[{"s10x", " ", "s20y", " ", "s30x"}], "+", 
             RowBox[{"s10x", " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"s10y", " ", "s20y", " ", "s30y"}], "-", 
             RowBox[{"s10z", " ", "s20z", " ", "s30y"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"s10x", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"s10y", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"s10x", " ", "s20y", " ", "s30z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q3z", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10x", " ", "s20x", " ", "s30x"}], "+", 
          RowBox[{"s10y", " ", "s20y", " ", "s30x"}], "-", 
          RowBox[{"s10z", " ", "s20z", " ", "s30x"}], "-", 
          RowBox[{"s10y", " ", "s20x", " ", "s30y"}], "+", 
          RowBox[{"s10x", " ", "s20y", " ", "s30y"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q3x", "2"], " ", "s20x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s30y"}], "-", 
          RowBox[{"s10z", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10x", " ", "s20x", " ", "s30x"}], "-", 
          RowBox[{"s10y", " ", "s20y", " ", "s30x"}], "+", 
          RowBox[{"s10z", " ", "s20z", " ", "s30x"}], "-", 
          RowBox[{"s10z", " ", "s20x", " ", "s30z"}], "+", 
          RowBox[{"s10x", " ", "s20z", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "s10z", " ", "s20x", " ", "s30x"}], "+", 
          RowBox[{"s10z", " ", "s20y", " ", "s30y"}], "+", 
          RowBox[{"s10y", " ", "s20z", " ", "s30y"}], "+", 
          RowBox[{"s10x", " ", "s20x", " ", "s30z"}], "+", 
          RowBox[{"s10y", " ", "s20y", " ", "s30z"}], "-", 
          RowBox[{"s10z", " ", "s20z", " ", "s30z"}]}], ")"}]}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s10z"}], " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"s10x", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"s10y", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"s10x", " ", "s20y", " ", "s30z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s10y", " ", "s20x", " ", "s30x"}], "+", 
             RowBox[{"s10x", " ", "s20x", " ", "s30y"}], "-", 
             RowBox[{"s10y", " ", "s20y", " ", "s30y"}], "+", 
             RowBox[{"s10z", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"s10z", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s10y", " ", "s20z", " ", "s30z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s20y", " ", "s30x"}], "+", 
          RowBox[{"s10y", " ", "s20z", " ", "s30x"}], "-", 
          RowBox[{"s10z", " ", "s20x", " ", "s30y"}], "+", 
          RowBox[{"s10x", " ", "s20z", " ", "s30y"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s20x", " ", "s30y"}], "-", 
          RowBox[{"s10x", " ", "s20z", " ", "s30y"}], "+", 
          RowBox[{"s10y", " ", "s20x", " ", "s30z"}], "+", 
          RowBox[{"s10x", " ", "s20y", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s20x", " ", "s30x"}], "+", 
          RowBox[{"s10x", " ", "s20y", " ", "s30x"}], "-", 
          RowBox[{"s10z", " ", "s20y", " ", "s30z"}], "-", 
          RowBox[{"s10y", " ", "s20z", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10x", " ", "s20x", " ", "s30x"}], "-", 
             RowBox[{"s10y", " ", "s20y", " ", "s30x"}], "+", 
             RowBox[{"s10z", " ", "s20z", " ", "s30x"}], "-", 
             RowBox[{"s10z", " ", "s20x", " ", "s30z"}], "+", 
             RowBox[{"s10x", " ", "s20z", " ", "s30z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s20x", " ", "s30x"}], "-", 
             RowBox[{"s10x", " ", "s20z", " ", "s30x"}], "+", 
             RowBox[{"s10x", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"s10y", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s10z", " ", "s20z", " ", "s30z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s20y", " ", "s30x"}], "-", 
          RowBox[{"s10y", " ", "s20z", " ", "s30x"}], "+", 
          RowBox[{"s10y", " ", "s20x", " ", "s30z"}], "+", 
          RowBox[{"s10x", " ", "s20y", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s20y", " ", "s30x"}], "-", 
             RowBox[{"s10y", " ", "s20z", " ", "s30x"}], "-", 
             RowBox[{"s10z", " ", "s20x", " ", "s30y"}], "-", 
             RowBox[{"s10x", " ", "s20z", " ", "s30y"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s10x"}], " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"s10y", " ", "s20y", " ", "s30y"}], "+", 
             RowBox[{"s10z", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"s10z", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s10y", " ", "s20z", " ", "s30z"}]}], ")"}]}]}], ")"}]}],
        "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"s10x", " ", "s20y", " ", "s30y"}], "-", 
             RowBox[{"s10z", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"s10x", " ", "s20z", " ", "s30z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s20y", " ", "s30y"}], "-", 
             RowBox[{"s10y", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"s10x", " ", "s20x", " ", "s30z"}], "+", 
             RowBox[{"s10y", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s10z", " ", "s20z", " ", "s30z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s20x", " ", "s30x"}], "-", 
             RowBox[{"s10x", " ", "s20y", " ", "s30x"}], "+", 
             RowBox[{"s10x", " ", "s20x", " ", "s30y"}], "+", 
             RowBox[{"s10y", " ", "s20y", " ", "s30y"}], "-", 
             RowBox[{"s10z", " ", "s20z", " ", "s30y"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3y", "2"], " ", "s20y", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s10x"}], " ", "s30x"}], "+", 
             RowBox[{"s10z", " ", "s30z"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10x", " ", "s20x", " ", "s30y"}], "-", 
             RowBox[{"s10y", " ", "s20y", " ", "s30y"}], "-", 
             RowBox[{"s10z", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"s10z", " ", "s20y", " ", "s30z"}], "-", 
             RowBox[{"s10y", " ", "s20z", " ", "s30z"}]}], ")"}]}], "-", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s20x", " ", "s30x"}], "+", 
             RowBox[{"s10x", " ", "s20z", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s20y", " ", "s30y"}], "+", 
             RowBox[{"s10x", " ", "s20x", " ", "s30z"}], "+", 
             RowBox[{"s10y", " ", "s20y", " ", "s30z"}], "-", 
             RowBox[{"s10z", " ", "s20z", " ", "s30z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s10z"}], " ", "s20y", " ", "s30x"}], "+", 
                RowBox[{"s10y", " ", "s20z", " ", "s30x"}], "-", 
                RowBox[{"s10y", " ", "s20x", " ", "s30z"}], "+", 
                RowBox[{"s10x", " ", "s20y", " ", "s30z"}]}], ")"}]}], "+", 
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s10x"}], " ", "s20x", " ", "s30x"}], "+", 
                RowBox[{"s10y", " ", "s20y", " ", "s30x"}], "+", 
                RowBox[{"s10z", " ", "s20z", " ", "s30x"}], "+", 
                RowBox[{"2", " ", "s10x", " ", "s20y", " ", "s30y"}], "+", 
                RowBox[{"s10z", " ", "s20x", " ", "s30z"}], "+", 
                RowBox[{"s10x", " ", "s20z", " ", "s30z"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", "s20z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10x", " ", "s30x"}], "-", 
             RowBox[{"s10y", " ", "s30y"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s20x", " ", "s30x"}], "+", 
             RowBox[{"s10x", " ", "s20y", " ", "s30x"}], "+", 
             RowBox[{"s10x", " ", "s20x", " ", "s30y"}], "-", 
             RowBox[{"s10y", " ", "s20y", " ", "s30y"}], "+", 
             RowBox[{"s10z", " ", "s20z", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s20z", " ", "s30z"}]}], ")"}]}], 
          "-", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s20x", " ", "s30x"}], "-", 
             RowBox[{"s10x", " ", "s20z", " ", "s30x"}], "+", 
             RowBox[{"s10x", " ", "s20x", " ", "s30z"}], "-", 
             RowBox[{"s10y", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s10z", " ", "s20z", " ", "s30z"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s20y", " ", "s30y"}], "-", 
             RowBox[{"s10y", " ", "s20z", " ", "s30y"}], "-", 
             RowBox[{"s10x", " ", "s20x", " ", "s30z"}], "+", 
             RowBox[{"s10y", " ", "s20y", " ", "s30z"}], "+", 
             RowBox[{"s10z", " ", "s20z", " ", "s30z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "q3y"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s10z", " ", "s20y", " ", "s30x"}], "-", 
                RowBox[{"s10y", " ", "s20z", " ", "s30x"}], "-", 
                RowBox[{"s10z", " ", "s20x", " ", "s30y"}], "+", 
                RowBox[{"s10x", " ", "s20z", " ", "s30y"}]}], ")"}]}], "-", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s10y", " ", "s20y", " ", "s30x"}], "+", 
                RowBox[{"s10z", " ", "s20z", " ", "s30x"}], "+", 
                RowBox[{"s10y", " ", "s20x", " ", "s30y"}], "+", 
                RowBox[{"s10x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "s20x"}], " ", "s30x"}], "+", 
                   RowBox[{"s20y", " ", "s30y"}], "+", 
                   RowBox[{"2", " ", "s20z", " ", "s30z"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.449589493860151*^9, 3.449589951200673*^9, 
  3.449599566314147*^9, 3.449668887001134*^9, 3.449669591565242*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
     "V3NDoubleExchangeHFCRpart4Ass111iso000", "-", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a82", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s20", ".", "s30"}], ")"}]}], "+", 
        RowBox[{"a83", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], ")"}]}], "+", 
        RowBox[{"a84", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s30"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}]}], "+", 
        RowBox[{"a85", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s30"}], ")"}]}], "+", 
        RowBox[{"a86", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], ")"}]}], "+", 
        RowBox[{"a87", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s30"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}]}], "+", 
        RowBox[{"a88", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s20"}], ")"}]}], "+", 
        RowBox[{"a89", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s20"}], ")"}]}], "+", 
        RowBox[{"a90", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s20"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}]}]}], "\n", "\[IndentingNewLine]", 
       ")"}]}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449510483386137*^9, 3.4495105206610003`*^9}, {
   3.4495105563728085`*^9, 3.4495108988304234`*^9}, {3.4495112123882947`*^9, 
   3.449511264697219*^9}, {3.449511334025688*^9, 3.449511335838606*^9}, 
   3.449511370612241*^9, {3.4495899696594667`*^9, 3.4495899884152265`*^9}, {
   3.449590832341776*^9, 3.4495910529678907`*^9}, {3.4495910837868977`*^9, 
   3.449591096617732*^9}, {3.4495997244891834`*^9, 3.449599752182708*^9}, {
   3.449599784705408*^9, 3.4495997903316326`*^9}, {3.449599875834609*^9, 
   3.4496000948510065`*^9}, {3.4496001301243052`*^9, 
   3.4496001304056163`*^9}, {3.449600181729282*^9, 3.4496001889339743`*^9}, {
   3.4496696112105174`*^9, 3.4496697099308395`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a82", "\[Rule]", 
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}], ",", 
    RowBox[{"a83", "\[Rule]", "0"}], ",", 
    RowBox[{"a84", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}]}], ",", 
    RowBox[{"a85", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}]}], ",", 
    RowBox[{"a86", "\[Rule]", "0"}], ",", 
    RowBox[{"a87", "\[Rule]", 
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}], ",", 
    RowBox[{"a88", "\[Rule]", 
     FractionBox[
      RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}], ",", 
    RowBox[{"a89", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}]}], ",", 
    RowBox[{"a90", "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}]}]}], "}"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.449669719963823*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"--", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"V3NDoubleExchangeHFCRpart4Ass111iso011", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"V3NDoubleExchangeHFCRpart4Ass111", ",", 
    RowBox[{"Assumptions", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"s11xz", "\[Equal]", "0"}], ",", 
       RowBox[{"s11yz", "\[Equal]", "0"}], ",", 
       RowBox[{"s11zz", "\[Equal]", "0"}], ",", 
       RowBox[{"s20x", "\[Equal]", "0"}], ",", 
       RowBox[{"s20y", "\[Equal]", "0"}], ",", 
       RowBox[{"s20z", "\[Equal]", "0"}], ",", 
       RowBox[{"s30x", "\[Equal]", "0"}], ",", 
       RowBox[{"s30y", "\[Equal]", "0"}], ",", 
       RowBox[{"s30z", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.4495896950276284`*^9, 3.4495897416937323`*^9}, {
  3.449589818413057*^9, 3.4495898275399837`*^9}, {3.449589896465113*^9, 
  3.4495899079373865`*^9}, {3.4495995799889965`*^9, 3.4495995832084475`*^9}, {
  3.449669732856675*^9, 3.4496697349820423`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "4"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "-", 
             RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s10z"}], " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "+", 
          RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "-", 
          RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q3z", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "+", 
          RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "-", 
          RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "-", 
          RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "+", 
          RowBox[{"s10x", " ", "s21yz", " ", "s31yz"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q3x", "2"], " ", "s21xz", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s31yz"}], "-", 
          RowBox[{"s10z", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "-", 
          RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "+", 
          RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "-", 
          RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"s10x", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "s10z", " ", "s21xz", " ", "s31xz"}], "+", 
          RowBox[{"s10z", " ", "s21yz", " ", "s31yz"}], "+", 
          RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "+", 
          RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "-", 
          RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s10z"}], " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s10y", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "+", 
          RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "-", 
          RowBox[{"s10z", " ", "s21xz", " ", "s31yz"}], "+", 
          RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21xz", " ", "s31yz"}], "-", 
          RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}], "+", 
          RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10y", " ", "s21xz", " ", "s31xz"}], "+", 
          RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "-", 
          RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "-", 
          RowBox[{"s10y", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10x", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "-", 
             RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "-", 
          RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "+", 
          RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "+", 
          RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "-", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "-", 
             RowBox[{"s10z", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s10x"}], " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3y", "2"], " ", "s21yz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s10x"}], " ", "s31xz"}], "+", 
             RowBox[{"s10z", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "-", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"2", " ", "s10z", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "-", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s10z"}], " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "-", 
                RowBox[{"s10y", " ", "s21xz", " ", "s31zz"}], "+", 
                RowBox[{"s10x", " ", "s21yz", " ", "s31zz"}]}], ")"}]}], "+", 
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s10x"}], " ", "s21xz", " ", "s31xz"}], "+", 
                RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"2", " ", "s10x", " ", "s21yz", " ", "s31yz"}], "+", 
                RowBox[{"s10z", " ", "s21xz", " ", "s31zz"}], "+", 
                RowBox[{"s10x", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", "s21zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10x", " ", "s31xz"}], "-", 
             RowBox[{"s10y", " ", "s31yz"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10y", " ", "s21xz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21yz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31yz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31yz"}], "+", 
             RowBox[{"2", " ", "s10y", " ", "s21zz", " ", "s31zz"}]}], 
            ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21xz", " ", "s31xz"}], "-", 
             RowBox[{"s10x", " ", "s21zz", " ", "s31xz"}], "+", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "-", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s10z", " ", "s21yz", " ", "s31yz"}], "-", 
             RowBox[{"s10y", " ", "s21zz", " ", "s31yz"}], "-", 
             RowBox[{"s10x", " ", "s21xz", " ", "s31zz"}], "+", 
             RowBox[{"s10y", " ", "s21yz", " ", "s31zz"}], "+", 
             RowBox[{"s10z", " ", "s21zz", " ", "s31zz"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "q3y"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s10z", " ", "s21yz", " ", "s31xz"}], "-", 
                RowBox[{"s10y", " ", "s21zz", " ", "s31xz"}], "-", 
                RowBox[{"s10z", " ", "s21xz", " ", "s31yz"}], "+", 
                RowBox[{"s10x", " ", "s21zz", " ", "s31yz"}]}], ")"}]}], "-", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s10y", " ", "s21yz", " ", "s31xz"}], "+", 
                RowBox[{"s10z", " ", "s21zz", " ", "s31xz"}], "+", 
                RowBox[{"s10y", " ", "s21xz", " ", "s31yz"}], "+", 
                RowBox[{"s10x", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "s21xz"}], " ", "s31xz"}], "+", 
                   RowBox[{"s21yz", " ", "s31yz"}], "+", 
                   RowBox[{"2", " ", "s21zz", " ", "s31zz"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.4495898284933105`*^9, 3.4495899451519403`*^9, 
  3.449590067251938*^9, 3.449599593304394*^9, 3.4496697446087055`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
     "V3NDoubleExchangeHFCRpart4Ass111iso011", "-", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a91", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s21z", ".", "s31z"}], ")"}]}], "+", 
        RowBox[{"a92", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], ")"}]}], "+", 
        RowBox[{"a93", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}]}], "+", 
        RowBox[{"a94", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s31z"}], ")"}]}], "+", 
        RowBox[{"a95", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s31z"}], ")"}]}], "+", 
        RowBox[{"a96", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}]}], "+", 
        RowBox[{"a97", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s10", ".", "s21z"}], ")"}]}], "+", 
        RowBox[{"a98", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s10"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}]}], "+", 
        RowBox[{"a99", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s10"}], ")"}]}]}], "\n", "\[IndentingNewLine]", 
       ")"}]}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449510483386137*^9, 3.4495105206610003`*^9}, {
   3.4495105563728085`*^9, 3.4495108988304234`*^9}, {3.4495112123882947`*^9, 
   3.449511264697219*^9}, {3.449511334025688*^9, 3.449511335838606*^9}, 
   3.449511370612241*^9, {3.4495899696594667`*^9, 3.4495899884152265`*^9}, {
   3.449590832341776*^9, 3.4495910529678907`*^9}, {3.4495910837868977`*^9, 
   3.449591096617732*^9}, {3.4495997244891834`*^9, 3.449599752182708*^9}, {
   3.449599784705408*^9, 3.4495997903316326`*^9}, {3.449599875834609*^9, 
   3.4496000948510065`*^9}, {3.4496001301243052`*^9, 
   3.4496001304056163`*^9}, {3.449600181729282*^9, 3.4496001889339743`*^9}, {
   3.4496697492032495`*^9, 3.4496697852407255`*^9}, 3.449669818762142*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a91", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "4"]}]}], ",", 
    RowBox[{"a92", "\[Rule]", "0"}], ",", 
    RowBox[{"a93", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "4"]}], ",", 
    RowBox[{"a94", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "4"]}], ",", 
    RowBox[{"a95", "\[Rule]", "0"}], ",", 
    RowBox[{"a96", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "4"]}]}], ",", 
    RowBox[{"a97", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "4"]}]}], ",", 
    RowBox[{"a98", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "4"]}], ",", 
    RowBox[{"a99", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "4"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449591060094395*^9, 3.449591098368102*^9, 
  3.449600104259303*^9, 3.44960019024676*^9, 3.4496698208406262`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"V3NDoubleExchangeHFCRpart4Ass111iso101", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"V3NDoubleExchangeHFCRpart4Ass111", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s10x", "\[Equal]", "0"}], ",", 
        RowBox[{"s10y", "\[Equal]", "0"}], ",", 
        RowBox[{"s10z", "\[Equal]", "0"}], ",", 
        RowBox[{"s21xz", "\[Equal]", "0"}], ",", 
        RowBox[{"s21yz", "\[Equal]", "0"}], ",", 
        RowBox[{"s21zz", "\[Equal]", "0"}], ",", 
        RowBox[{"s30x", "\[Equal]", "0"}], ",", 
        RowBox[{"s30y", "\[Equal]", "0"}], ",", 
        RowBox[{"s30z", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4495911976703205`*^9, 3.449591238366413*^9}, {
  3.449600254166916*^9, 3.4496002569643993`*^9}, {3.449669826169672*^9, 
  3.4496698294202337`*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.449591248102844*^9, {3.449600263622098*^9, 3.44960026712286*^9}, 
   3.4496698307642155`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"--", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "-"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}\
]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"V3NDoubleExchangeHFCRpart4Ass111iso110", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"V3NDoubleExchangeHFCRpart4Ass111", ",", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"s10x", "\[Equal]", "0"}], ",", 
        RowBox[{"s10y", "\[Equal]", "0"}], ",", 
        RowBox[{"s10z", "\[Equal]", "0"}], ",", 
        RowBox[{"s20x", "\[Equal]", "0"}], ",", 
        RowBox[{"s20y", "\[Equal]", "0"}], ",", 
        RowBox[{"s20z", "\[Equal]", "0"}], ",", 
        RowBox[{"s31xz", "\[Equal]", "0"}], ",", 
        RowBox[{"s31yz", "\[Equal]", "0"}], ",", 
        RowBox[{"s31zz", "\[Equal]", "0"}]}], "}"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.4495114510839024`*^9, 3.44951146852542*^9}, {
  3.4495115062841177`*^9, 3.4495115388697486`*^9}, {3.4495115782225637`*^9, 
  3.449511587490323*^9}, {3.4495117793313885`*^9, 3.449511779456417*^9}, {
  3.449511854098611*^9, 3.449511885496468*^9}, {3.4495913953058023`*^9, 
  3.44959140000992*^9}, {3.4496004878740096`*^9, 3.4496004904214387`*^9}, {
  3.449669867942514*^9, 3.4496698708023834`*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     SuperscriptBox["q2z", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s21yz", " ", "s30x"}], "+", 
          RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "-", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "+", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2y", " ", "q2z", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["q3z", "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "+", 
          RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "-", 
          RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "-", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["q3x", "2"], " ", "s21xz", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s30y"}], "-", 
          RowBox[{"s11zz", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "-", 
          RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "+", 
          RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "-", 
          RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "+", 
          RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "s11zz", " ", "s21xz", " ", "s30x"}], "+", 
          RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "+", 
          RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "+", 
          RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "+", 
          RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "-", 
          RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}]}], ")"}]}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11zz"}], " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "s11yz", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s21yz", " ", "s30x"}], "+", 
          RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "-", 
          RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "+", 
          RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["q3x", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "-", 
          RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}], "+", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "+", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{"q3x", " ", "q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11yz", " ", "s21xz", " ", "s30x"}], "+", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "-", 
          RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "-", 
          RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "q3z"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["q2x", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["q3y", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"s11zz", " ", "s21yz", " ", "s30x"}], "-", 
          RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "+", 
          RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "+", 
          RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}]}], ")"}]}], "+", 
       RowBox[{"q3z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s21yz", " ", "s30x"}], "-", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "-", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11xz"}], " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}]}], ")"}]}]}], 
         ")"}]}], "-", 
       RowBox[{"q3y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], "+", 
    RowBox[{"q2x", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"q2z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["q3z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}]}], ")"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["q3y", "2"], " ", "s21yz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "s11xz"}], " ", "s30x"}], "+", 
             RowBox[{"s11zz", " ", "s30z"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30z"}]}], ")"}]}], "-", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "+", 
             RowBox[{"2", " ", "s11zz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "-", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s11zz"}], " ", "s21yz", " ", "s30x"}], "+", 
                RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "-", 
                RowBox[{"s11yz", " ", "s21xz", " ", "s30z"}], "+", 
                RowBox[{"s11xz", " ", "s21yz", " ", "s30z"}]}], ")"}]}], "+", 
             RowBox[{"q3y", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "s11xz"}], " ", "s21xz", " ", "s30x"}], "+", 
                RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "+", 
                RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "+", 
                RowBox[{"2", " ", "s11xz", " ", "s21yz", " ", "s30y"}], "+", 
                RowBox[{"s11zz", " ", "s21xz", " ", "s30z"}], "+", 
                RowBox[{"s11xz", " ", "s21zz", " ", "s30z"}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}], "+", 
       RowBox[{"q2y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["q3z", "2"], " ", "s21zz", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11xz", " ", "s30x"}], "-", 
             RowBox[{"s11yz", " ", "s30y"}]}], ")"}]}], "+", 
          RowBox[{"q3y", " ", "q3z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11yz", " ", "s21xz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21yz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30y"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30y"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30y"}], "+", 
             RowBox[{"2", " ", "s11yz", " ", "s21zz", " ", "s30z"}]}], 
            ")"}]}], "-", 
          RowBox[{
           SuperscriptBox["q3y", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s21xz", " ", "s30x"}], "-", 
             RowBox[{"s11xz", " ", "s21zz", " ", "s30x"}], "+", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "-", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["q3x", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"s11zz", " ", "s21yz", " ", "s30y"}], "-", 
             RowBox[{"s11yz", " ", "s21zz", " ", "s30y"}], "-", 
             RowBox[{"s11xz", " ", "s21xz", " ", "s30z"}], "+", 
             RowBox[{"s11yz", " ", "s21yz", " ", "s30z"}], "+", 
             RowBox[{"s11zz", " ", "s21zz", " ", "s30z"}]}], ")"}]}], "+", 
          RowBox[{"q3x", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "q3y"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11zz", " ", "s21yz", " ", "s30x"}], "-", 
                RowBox[{"s11yz", " ", "s21zz", " ", "s30x"}], "-", 
                RowBox[{"s11zz", " ", "s21xz", " ", "s30y"}], "+", 
                RowBox[{"s11xz", " ", "s21zz", " ", "s30y"}]}], ")"}]}], "-", 
             RowBox[{"q3z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"s11yz", " ", "s21yz", " ", "s30x"}], "+", 
                RowBox[{"s11zz", " ", "s21zz", " ", "s30x"}], "+", 
                RowBox[{"s11yz", " ", "s21xz", " ", "s30y"}], "+", 
                RowBox[{"s11xz", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "s21xz"}], " ", "s30x"}], "+", 
                   RowBox[{"s21yz", " ", "s30y"}], "+", 
                   RowBox[{"2", " ", "s21zz", " ", "s30z"}]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.449591407339593*^9, {3.4496004924531307`*^9, 3.4496004953912697`*^9}, 
   3.4496698766315155`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"SolveAlways", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
     "V3NDoubleExchangeHFCRpart4Ass111iso110", "-", " ", 
      "\[IndentingNewLine]", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"a100", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s21z", ".", "s30"}], ")"}]}], "+", 
        RowBox[{"a101", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], ")"}]}], "+", 
        RowBox[{"a102", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s30"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}]}], "+", 
        RowBox[{"a103", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s30"}], ")"}]}], "+", 
        RowBox[{"a104", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s30"}], ")"}]}], "+", 
        RowBox[{"a105", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s30"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}]}], "+", 
        RowBox[{"a106", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "q3"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"s11z", ".", "s21z"}], ")"}]}], "+", 
        RowBox[{"a107", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s21z"}], ")"}]}], "+", 
        RowBox[{"a108", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Cross", "[", 
            RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"q3", ".", "s11z"}], ")"}]}]}], "\[IndentingNewLine]", 
       ")"}]}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "\[Rho]10", ",", "\[Rho]20", ",", "\[Rho]30", ",", "\[Rho]11z", ",", 
      "\[Rho]21z", ",", "\[Rho]31z", ",", "q2x", ",", "q2y", ",", "q2z", ",", 
      "q3x", ",", "q3y", ",", "q3z", ",", "s10x", ",", "s10y", ",", "s10z", 
      ",", "s20x", ",", "s20y", ",", "s20z", ",", "s30x", ",", "s30y", ",", 
      "s30z", ",", "s11xz", ",", "s11yz", ",", "s11zz", ",", "s21xz", ",", 
      "s21yz", ",", "s21zz", ",", "s31xz", ",", "s31yz", ",", "s31zz"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.449510483386137*^9, 3.4495105206610003`*^9}, {
   3.4495105563728085`*^9, 3.4495108988304234`*^9}, {3.4495112123882947`*^9, 
   3.449511264697219*^9}, {3.449511334025688*^9, 3.449511335838606*^9}, 
   3.449511370612241*^9, {3.4495899696594667`*^9, 3.4495899884152265`*^9}, {
   3.449590832341776*^9, 3.4495910529678907`*^9}, {3.4495910837868977`*^9, 
   3.449591096617732*^9}, {3.4495997244891834`*^9, 3.449599752182708*^9}, {
   3.449599784705408*^9, 3.4495997903316326`*^9}, {3.449599875834609*^9, 
   3.4496000948510065`*^9}, {3.4496001301243052`*^9, 
   3.4496001304056163`*^9}, {3.449600181729282*^9, 3.4496001889339743`*^9}, {
   3.4496697492032495`*^9, 3.4496697852407255`*^9}, 3.449669818762142*^9, {
   3.449669888993026*^9, 3.4496699267188025`*^9}, 3.449669960725983*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"a100", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
    RowBox[{"a101", "\[Rule]", "0"}], ",", 
    RowBox[{"a102", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a103", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a104", "\[Rule]", "0"}], ",", 
    RowBox[{"a105", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
    RowBox[{"a106", "\[Rule]", 
     RowBox[{"-", 
      FractionBox["\[ImaginaryI]", "8"]}]}], ",", 
    RowBox[{"a107", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}], ",", 
    RowBox[{"a108", "\[Rule]", 
     FractionBox["\[ImaginaryI]", "8"]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.449669962835804*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
   "Verify", " ", "the", " ", "consistency", " ", "of", " ", "the", " ", 
    "scheme"}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.449591445316362*^9, 3.4495914544901743`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
  "ExpressionDoubleExchangeHFCRpart4", "=", 
   "\"\<a1  (q2.q2)(q3.q3)  \[Rho]10 \[Rho]20 \[Rho]30   + \
\[IndentingNewLine]a2  (q2.q3)(q2.q3) \[Rho]10 \[Rho]20 \[Rho]30 + \
\[IndentingNewLine]a3  (q2.q2)(q3.q3)  \[Rho]11z \[Rho]21z \[Rho]30  + \
\[IndentingNewLine]a4  (q2.q3)(q2.q3) \[Rho]11z \[Rho]21z \[Rho]30 + \
\[IndentingNewLine]a5  (q2.q2)(q3.q3)  \[Rho]10 \[Rho]21z \[Rho]31z   + \
\[IndentingNewLine]a6  (q2.q3)(q2.q3) \[Rho]10 \[Rho]21z \[Rho]31z +\
\[IndentingNewLine]a7  (q2.q3) (Cross[q2,q3].s30)\[Rho]10 \[Rho]20   + \
\[IndentingNewLine]a8  (q2.q3) (Cross[q2,q3].s30)\[Rho]11z \[Rho]21z  +\
\[IndentingNewLine]a9  (q2.q3) (Cross[q2,q3].s31z)\[Rho]10 \[Rho]21z   + \
\[IndentingNewLine]a10  (q2.q3) (Cross[q2,q3].s31z)\[Rho]11z \[Rho]20  +\
\[IndentingNewLine]a11  (q2.q3) (Cross[q2,q3].s20)\[Rho]30  \[Rho]10    +\
\[IndentingNewLine]a12  (q2.q3) (Cross[q2,q3].s20)\[Rho]31z  \[Rho]11z    +\
\[IndentingNewLine]a13  (q2.q3) (Cross[q2,q3].s21z)\[Rho]31z \[Rho]10    +\
\[IndentingNewLine]a14  (q2.q3) (Cross[q2,q3].s21z)\[Rho]30  \[Rho]11z   +\
\[IndentingNewLine]a15 (q2.q2) (q3.q3) \
(s20.s30)\[Rho]10+\[IndentingNewLine]a16 (q2.q2) (q3.s20) (q3.s30)\[Rho]10+\
\[IndentingNewLine]a17 (q2.q3) (q2.q3) \
(s20.s30)\[Rho]10+\[IndentingNewLine]a18 (q2.q3) (q2.s20) (q3.s30)\[Rho]10+\
\[IndentingNewLine]a19 (q2.q3) (q2.s30) \
(q3.s20)\[Rho]10+\[IndentingNewLine]a20 (q3.q3) (q2.s20) (q3.s30)\[Rho]10+\
\[IndentingNewLine]a21 (Cross[q2,q3].s20)(Cross[q2,q3].s30)\[Rho]10 +  \
\[IndentingNewLine]a22 (q2.q2) (q3.q3) \
(s21z.s31z)\[Rho]10+\[IndentingNewLine]a23 (q2.q2) (q3.s21z) \
(q3.s31z)\[Rho]10+\[IndentingNewLine]a24 (q2.q3) (q2.q3) (s21z.s31z)\[Rho]10+\
\[IndentingNewLine]a25 (q2.q3) (q2.s21z) \
(q3.s31z)\[Rho]10+\[IndentingNewLine]a26 (q2.q3) (q2.s31z) (q3.s21z)\[Rho]10+\
\[IndentingNewLine]a27 (q3.q3) (q2.s21z) \
(q3.s31z)\[Rho]10+\[IndentingNewLine]a28 \
(Cross[q2,q3].s21z)(Cross[q2,q3].s31z)\[Rho]10 + \[IndentingNewLine]a29 \
(q2.q2) (q3.q3) (s21z.s30) \[Rho]11z+a30 (q2.q2) (q3.s21z) (q3.s30) \
\[Rho]11z+a31 (q2.q3) (q2.q3) (s21z.s30) \[Rho]11z+a32 (q2.q3) (q2.s21z) \
(q3.s30) \[Rho]11z+a33 (q2.q3) (q2.s30) (q3.s21z) \[Rho]11z+a34 (q3.q3) \
(q2.s21z) (q3.s30) \[Rho]11z+a35 (Cross[q2,q3].s21z) (Cross[q2,q3].s30) \
\[Rho]11z+\[IndentingNewLine] a36   (q2.q3)(Cross[q2,q3].s10)\[Rho]20  \
\[Rho]30 +\[IndentingNewLine]a37   (q2.q3)(Cross[q2,q3].s10)\[Rho]21z  \
\[Rho]31z + \[IndentingNewLine] a38   (q2.q3)(Cross[q2,q3].s11z)\[Rho]21z  \
\[Rho]30 + \[IndentingNewLine]a39  (q2.q3) (Cross[q2,q3].s11z)\[Rho]20  \
\[Rho]31z +\[IndentingNewLine]a40 (q2.q2) (q3.q3) (s10.s30) \[Rho]20+a41 \
(q2.q2) (q3.s10) (q3.s30) \[Rho]20+a42 (q2.q3) (q2.q3) (s10.s30) \[Rho]20+a43 \
(q2.q3) (q2.s10) (q3.s30) \[Rho]20+a44 (q2.q3) (q2.s30) (q3.s10) \[Rho]20+a45 \
(q3.q3) (q2.s10) (q3.s30) \[Rho]20+a46 (Cross[q2,q3].s10) (Cross[q2,q3].s30) \
\[Rho]20+\[IndentingNewLine] a47 (q2.q2) (q3.q3) (s10.s31z)\[Rho]21z+\
\[IndentingNewLine]a48 (q2.q2) (q3.s10) \
(q3.s31z)\[Rho]21z+\[IndentingNewLine]a49 (q2.q3) (q2.q3) \
(s10.s31z)\[Rho]21z+\[IndentingNewLine]a50 (q2.q3) (q2.s10) \
(q3.s31z)\[Rho]21z+\[IndentingNewLine]a51 (q2.q3) (q2.s31z) \
(q3.s10)\[Rho]21z+\[IndentingNewLine]a52 (q3.q3) (q2.s10) (q3.s31z)\[Rho]21z+\
\[IndentingNewLine]a53 (Cross[q2,q3].s10)(Cross[q2,q3].s31z)\[Rho]21z +\
\[IndentingNewLine]a54 (q2.q2) (q3.q3) (s11z.s30) \[Rho]21z+\
\[IndentingNewLine]a55 (q2.q2) (q3.s11z) (q3.s30) \[Rho]21z+\
\[IndentingNewLine]a56 (q2.q3) (q2.q3) (s11z.s30) \[Rho]21z+\
\[IndentingNewLine]a57 (q2.q3) (q2.s11z) (q3.s30) \[Rho]21z+\
\[IndentingNewLine]a58 (q2.q3) (q2.s30) (q3.s11z) \[Rho]21z+\
\[IndentingNewLine]a59 (q3.q3) (q2.s11z) (q3.s30) \[Rho]21z+\
\[IndentingNewLine]a60 (Cross[q2,q3].s11z) (Cross[q2,q3].s30) \[Rho]21z+\
\[IndentingNewLine]  a61 (q2.q2) (q3.q3) \
(s10.s20)\[Rho]30+\[IndentingNewLine]a62 (q2.q2) (q3.s10) (q3.s20)\[Rho]30+\
\[IndentingNewLine]a63 (q2.q3) (q2.q3) \
(s10.s20)\[Rho]30+\[IndentingNewLine]a64 (q2.q3) (q2.s10) (q3.s20)\[Rho]30+\
\[IndentingNewLine]a65 (q2.q3) (q2.s20) \
(q3.s10)\[Rho]30+\[IndentingNewLine]a66 (q3.q3) (q2.s10) (q3.s20)\[Rho]30+\
\[IndentingNewLine]a67 (Cross[q2,q3].s10)(Cross[q2,q3].s20)\[Rho]30+\
\[IndentingNewLine]a68 (q2.q2) (q3.q3) (s11z.s21z) \[Rho]30+a69 (q2.q2) \
(q3.s11z) (q3.s21z) \[Rho]30+a70 (q2.q3) (q2.q3) (s11z.s21z) \[Rho]30+a71 \
(q2.q3) (q2.s11z) (q3.s21z) \[Rho]30+a72 (q2.q3) (q2.s21z) (q3.s11z) \
\[Rho]30+a73 (q3.q3) (q2.s11z) (q3.s21z) \[Rho]30+a74 (Cross[q2,q3].s11z) \
(Cross[q2,q3].s21z) \[Rho]30+\[IndentingNewLine]a75 (q2.q2) (q3.q3) \
(s10.s21z) \[Rho]31z+a76 (q2.q2) (q3.s10) (q3.s21z) \[Rho]31z+a77 (q2.q3) \
(q2.q3) (s10.s21z) \[Rho]31z+a78 (q2.q3) (q2.s10) (q3.s21z) \[Rho]31z+a79 \
(q2.q3) (q2.s21z) (q3.s10) \[Rho]31z+a80 (q3.q3) (q2.s10) (q3.s21z) \
\[Rho]31z+a81 (Cross[q2,q3].s10) (Cross[q2,q3].s21z) \[Rho]31z+\
\[IndentingNewLine]a82 (Cross[q2,q3].s10) (q2.q3) (s20.s30)+a83 \
(Cross[q2,q3].s10) (q2.s20) (q3.s30)+a84 (Cross[q2,q3].s10) (q2.s30) \
(q3.s20)+a85 (Cross[q2,q3].s20) (q2.q3) (s10.s30)+a86 (Cross[q2,q3].s20) \
(q2.s10) (q3.s30)+a87 (Cross[q2,q3].s20) (q2.s30) (q3.s10)+a88 \
(Cross[q2,q3].s30) (q2.q3) (s10.s20)+a89 (Cross[q2,q3].s30) (q2.s10) \
(q3.s20)+a90 (Cross[q2,q3].s30) (q2.s20) (q3.s10)+\[IndentingNewLine]a91 \
(Cross[q2,q3].s10) (q2.q3) (s21z.s31z)+a92 (Cross[q2,q3].s10) (q2.s21z) \
(q3.s31z)+a93 (Cross[q2,q3].s10) (q2.s31z) (q3.s21z)+a94 (Cross[q2,q3].s21z) \
(q2.q3) (s10.s31z)+a95 (Cross[q2,q3].s21z) (q2.s10) (q3.s31z)+a96 \
(Cross[q2,q3].s21z) (q2.s31z) (q3.s10)+a97 (Cross[q2,q3].s31z) (q2.q3) \
(s10.s21z)+a98 (Cross[q2,q3].s31z) (q2.s10) (q3.s21z)+a99 (Cross[q2,q3].s31z) \
(q2.s21z) (q3.s10)+\[IndentingNewLine]a100 (Cross[q2,q3].s11z) (q2.q3) \
(s21z.s30)+a101 (Cross[q2,q3].s11z) (q2.s21z) (q3.s30)+a102 \
(Cross[q2,q3].s11z) (q2.s30) (q3.s21z)+a103 (Cross[q2,q3].s21z) (q2.q3) \
(s11z.s30)+a104 (Cross[q2,q3].s21z) (q2.s11z) (q3.s30)+a105 \
(Cross[q2,q3].s21z) (q2.s30) (q3.s11z)+a106 (Cross[q2,q3].s30) (q2.q3) \
(s11z.s21z)+a107 (Cross[q2,q3].s30) (q2.s11z) (q3.s21z)+a108 \
(Cross[q2,q3].s30) (q2.s21z) (q3.s11z)  \>\""}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"V3NDoubleExchangeHFCRpart4", "-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"a1", "  ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], "  ", "\[Rho]10", " ", "\[Rho]20", 
       " ", "\[Rho]30"}], "   ", "+", " ", "\[IndentingNewLine]", 
      RowBox[{"a2", "  ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", "\[Rho]10", " ", "\[Rho]20", 
       " ", "\[Rho]30"}], " ", "+", " ", "\[IndentingNewLine]", 
      RowBox[{"a3", "  ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], "  ", "\[Rho]11z", " ", "\[Rho]21z",
        " ", "\[Rho]30"}], "  ", "+", " ", "\[IndentingNewLine]", 
      RowBox[{"a4", "  ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", "\[Rho]11z", " ", "\[Rho]21z", 
       " ", "\[Rho]30"}], " ", "+", " ", "\[IndentingNewLine]", 
      RowBox[{"a5", "  ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q2"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], "  ", "\[Rho]10", " ", "\[Rho]21z", 
       " ", "\[Rho]31z"}], "   ", "+", " ", "\[IndentingNewLine]", 
      RowBox[{"a6", "  ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", "\[Rho]10", " ", "\[Rho]21z", 
       " ", "\[Rho]31z"}], " ", "+", "\[IndentingNewLine]", 
      RowBox[{"a7", "  ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], "\[Rho]10", 
       " ", "\[Rho]20"}], "   ", "+", " ", "\[IndentingNewLine]", 
      RowBox[{"a8", "  ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], "\[Rho]11z", 
       " ", "\[Rho]21z"}], "  ", "+", "\[IndentingNewLine]", 
      RowBox[{"a9", "  ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], "\[Rho]10", 
       " ", "\[Rho]21z"}], "   ", "+", " ", "\[IndentingNewLine]", 
      RowBox[{"a10", "  ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], "\[Rho]11z",
        " ", "\[Rho]20"}], "  ", "+", "\[IndentingNewLine]", 
      RowBox[{"a11", "  ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], "\[Rho]30", "  ",
        "\[Rho]10"}], "    ", "+", "\[IndentingNewLine]", 
      RowBox[{"a12", "  ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], "\[Rho]31z", 
       "  ", "\[Rho]11z"}], "    ", "+", "\[IndentingNewLine]", 
      RowBox[{"a13", "  ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], "\[Rho]31z",
        " ", "\[Rho]10"}], "    ", "+", "\[IndentingNewLine]", 
      RowBox[{"a14", "  ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], "\[Rho]30", 
       "  ", "\[Rho]11z"}], "   ", "+", "\[IndentingNewLine]", 
      RowBox[{"a15", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s20", ".", "s30"}], ")"}], "\[Rho]10"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a16", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s20"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s30"}], ")"}], "\[Rho]10"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a17", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s20", ".", "s30"}], ")"}], "\[Rho]10"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a18", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s20"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s30"}], ")"}], "\[Rho]10"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a19", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s30"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s20"}], ")"}], "\[Rho]10"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a20", " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s20"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s30"}], ")"}], "\[Rho]10"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a21", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], "\[Rho]10"}],
       " ", "+", "  ", "\[IndentingNewLine]", 
      RowBox[{"a22", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s21z", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a23", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a24", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s21z", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a25", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a26", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s21z"}], ")"}], "\[Rho]10"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a27", " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]10"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a28", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], 
       "\[Rho]10"}], " ", "+", " ", "\[IndentingNewLine]", 
      RowBox[{"a29", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s21z", ".", "s30"}], ")"}], " ", "\[Rho]11z"}], "+", 
      RowBox[{"a30", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]11z"}], "+", 
      RowBox[{"a31", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s21z", ".", "s30"}], ")"}], " ", "\[Rho]11z"}], "+", 
      RowBox[{"a32", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]11z"}], "+", 
      RowBox[{"a33", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s30"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s21z"}], ")"}], " ", "\[Rho]11z"}], "+", 
      RowBox[{"a34", " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]11z"}], "+", 
      RowBox[{"a35", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], " ", 
       "\[Rho]11z"}], "+", "\[IndentingNewLine]", " ", 
      RowBox[{"a36", "   ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], "\[Rho]20", "  ",
        "\[Rho]30"}], " ", "+", "\[IndentingNewLine]", 
      RowBox[{"a37", "   ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], "\[Rho]21z", 
       "  ", "\[Rho]31z"}], " ", "+", " ", "\[IndentingNewLine]", " ", 
      RowBox[{"a38", "   ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], "\[Rho]21z",
        "  ", "\[Rho]30"}], " ", "+", " ", "\[IndentingNewLine]", 
      RowBox[{"a39", "  ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], "\[Rho]20", 
       "  ", "\[Rho]31z"}], " ", "+", "\[IndentingNewLine]", 
      RowBox[{"a40", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s10", ".", "s30"}], ")"}], " ", "\[Rho]20"}], "+", 
      RowBox[{"a41", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]20"}], "+", 
      RowBox[{"a42", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s10", ".", "s30"}], ")"}], " ", "\[Rho]20"}], "+", 
      RowBox[{"a43", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]20"}], "+", 
      RowBox[{"a44", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s30"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s10"}], ")"}], " ", "\[Rho]20"}], "+", 
      RowBox[{"a45", " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]20"}], "+", 
      RowBox[{"a46", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], " ", 
       "\[Rho]20"}], "+", "\[IndentingNewLine]", " ", 
      RowBox[{"a47", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s10", ".", "s31z"}], ")"}], "\[Rho]21z"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a48", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]21z"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a49", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s10", ".", "s31z"}], ")"}], "\[Rho]21z"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a50", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]21z"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a51", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s10"}], ")"}], "\[Rho]21z"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a52", " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s31z"}], ")"}], "\[Rho]21z"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a53", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], 
       "\[Rho]21z"}], " ", "+", "\[IndentingNewLine]", 
      RowBox[{"a54", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s11z", ".", "s30"}], ")"}], " ", "\[Rho]21z"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a55", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]21z"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a56", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s11z", ".", "s30"}], ")"}], " ", "\[Rho]21z"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a57", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]21z"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a58", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s30"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s11z"}], ")"}], " ", "\[Rho]21z"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a59", " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s30"}], ")"}], " ", "\[Rho]21z"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a60", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], " ", 
       "\[Rho]21z"}], "+", "\[IndentingNewLine]", "  ", 
      RowBox[{"a61", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s10", ".", "s20"}], ")"}], "\[Rho]30"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a62", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s20"}], ")"}], "\[Rho]30"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a63", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s10", ".", "s20"}], ")"}], "\[Rho]30"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a64", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s20"}], ")"}], "\[Rho]30"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a65", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s20"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s10"}], ")"}], "\[Rho]30"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a66", " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s20"}], ")"}], "\[Rho]30"}], "+", 
      "\[IndentingNewLine]", 
      RowBox[{"a67", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], "\[Rho]30"}],
       "+", "\[IndentingNewLine]", 
      RowBox[{"a68", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s11z", ".", "s21z"}], ")"}], " ", "\[Rho]30"}], "+", 
      RowBox[{"a69", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s11z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s21z"}], ")"}], " ", "\[Rho]30"}], "+", 
      RowBox[{"a70", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s11z", ".", "s21z"}], ")"}], " ", "\[Rho]30"}], "+", 
      RowBox[{"a71", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s21z"}], ")"}], " ", "\[Rho]30"}], "+", 
      RowBox[{"a72", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s11z"}], ")"}], " ", "\[Rho]30"}], "+", 
      RowBox[{"a73", " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s21z"}], ")"}], " ", "\[Rho]30"}], "+", 
      RowBox[{"a74", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
       "\[Rho]30"}], "+", "\[IndentingNewLine]", 
      RowBox[{"a75", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s10", ".", "s21z"}], ")"}], " ", "\[Rho]31z"}], "+", 
      RowBox[{"a76", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q2"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s21z"}], ")"}], " ", "\[Rho]31z"}], "+", 
      RowBox[{"a77", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s10", ".", "s21z"}], ")"}], " ", "\[Rho]31z"}], "+", 
      RowBox[{"a78", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s21z"}], ")"}], " ", "\[Rho]31z"}], "+", 
      RowBox[{"a79", " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s10"}], ")"}], " ", "\[Rho]31z"}], "+", 
      RowBox[{"a80", " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s21z"}], ")"}], " ", "\[Rho]31z"}], "+", 
      RowBox[{"a81", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
       "\[Rho]31z"}], "+", "\[IndentingNewLine]", 
      RowBox[{"a82", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s20", ".", "s30"}], ")"}]}], "+", 
      RowBox[{"a83", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s20"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s30"}], ")"}]}], "+", 
      RowBox[{"a84", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s30"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s20"}], ")"}]}], "+", 
      RowBox[{"a85", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s10", ".", "s30"}], ")"}]}], "+", 
      RowBox[{"a86", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s30"}], ")"}]}], "+", 
      RowBox[{"a87", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s20"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s30"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s10"}], ")"}]}], "+", 
      RowBox[{"a88", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s10", ".", "s20"}], ")"}]}], "+", 
      RowBox[{"a89", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s20"}], ")"}]}], "+", 
      RowBox[{"a90", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s20"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s10"}], ")"}]}], "+", "\[IndentingNewLine]", 
      RowBox[{"a91", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s21z", ".", "s31z"}], ")"}]}], "+", 
      RowBox[{"a92", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s31z"}], ")"}]}], "+", 
      RowBox[{"a93", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s21z"}], ")"}]}], "+", 
      RowBox[{"a94", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s10", ".", "s31z"}], ")"}]}], "+", 
      RowBox[{"a95", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s31z"}], ")"}]}], "+", 
      RowBox[{"a96", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s31z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s10"}], ")"}]}], "+", 
      RowBox[{"a97", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s10", ".", "s21z"}], ")"}]}], "+", 
      RowBox[{"a98", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s10"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s21z"}], ")"}]}], "+", 
      RowBox[{"a99", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s31z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s10"}], ")"}]}], "+", "\[IndentingNewLine]", 
      RowBox[{"a100", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s21z", ".", "s30"}], ")"}]}], "+", 
      RowBox[{"a101", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s30"}], ")"}]}], "+", 
      RowBox[{"a102", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s11z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s30"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s21z"}], ")"}]}], "+", 
      RowBox[{"a103", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s11z", ".", "s30"}], ")"}]}], "+", 
      RowBox[{"a104", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s30"}], ")"}]}], "+", 
      RowBox[{"a105", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s30"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s11z"}], ")"}]}], "+", 
      RowBox[{"a106", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "q3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"s11z", ".", "s21z"}], ")"}]}], "+", 
      RowBox[{"a107", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s11z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s21z"}], ")"}]}], "+", 
      RowBox[{"a108", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Cross", "[", 
          RowBox[{"q2", ",", "q3"}], "]"}], ".", "s30"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q2", ".", "s21z"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"q3", ".", "s11z"}], ")"}]}]}], " ", ")"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a1", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "8"}]}], ",", 
      RowBox[{"a2", "\[Equal]", 
       RowBox[{"3", "/", "8"}]}], ",", 
      RowBox[{"a3", "\[Equal]", 
       RowBox[{"1", "/", "8"}]}], ",", 
      RowBox[{"a4", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "8"}]}], ",", 
      RowBox[{"a5", "\[Equal]", 
       RowBox[{"1", "/", "4"}]}], ",", 
      RowBox[{"a6", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}]}], ",", 
      RowBox[{"a10", "\[Equal]", "0"}], ",", 
      RowBox[{"a7", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
      RowBox[{"a8", "\[Equal]", 
       RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
      RowBox[{"a9", "\[Equal]", 
       RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
      RowBox[{"a11", "\[Equal]", 
       RowBox[{"3", " ", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
      RowBox[{"a12", "\[Equal]", "0"}], ",", 
      RowBox[{"a13", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "/", "4"}]}], ",", 
      RowBox[{"a14", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
      RowBox[{"a15", "\[Equal]", 
       RowBox[{"3", "/", "8"}]}], ",", 
      RowBox[{"a16", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "8"}]}], ",", 
      RowBox[{"a17", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "8"}]}], ",", 
      RowBox[{"a18", "\[Equal]", "0"}], ",", 
      RowBox[{"a19", "\[Equal]", 
       RowBox[{"3", "/", "8"}]}], ",", 
      RowBox[{"a20", "\[Equal]", "0"}], ",", 
      RowBox[{"a21", "\[Equal]", "0"}], ",", 
      RowBox[{"a22", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}]}], ",", 
      RowBox[{"a23", "\[Equal]", 
       RowBox[{"1", "/", "4"}]}], ",", 
      RowBox[{"a24", "\[Equal]", 
       RowBox[{"1", "/", "4"}]}], ",", 
      RowBox[{"a25", "\[Equal]", "0"}], ",", 
      RowBox[{"a26", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}]}], ",", 
      RowBox[{"a27", "\[Equal]", "0"}], ",", 
      RowBox[{"a28", "\[Equal]", "0"}], ",", 
      RowBox[{"a29", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "8"}]}], ",", 
      RowBox[{"a30", "\[Equal]", 
       RowBox[{"1", "/", "8"}]}], ",", 
      RowBox[{"a31", "\[Equal]", 
       RowBox[{"1", "/", "8"}]}], ",", 
      RowBox[{"a32", "\[Equal]", "0"}], ",", 
      RowBox[{"a33", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "8"}]}], ",", 
      RowBox[{"a34", "\[Equal]", "0"}], ",", 
      RowBox[{"a35", "\[Equal]", "0"}], ",", 
      RowBox[{"a36", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
      RowBox[{"a37", "\[Equal]", 
       RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
      RowBox[{"a38", "\[Equal]", 
       RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
      RowBox[{"a39", "\[Equal]", "0"}], ",", 
      RowBox[{"a40", "\[Equal]", 
       RowBox[{"3", "/", "8"}]}], ",", 
      RowBox[{"a41", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "8"}]}], ",", 
      RowBox[{"a42", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "8"}]}], ",", 
      RowBox[{"a43", "\[Equal]", "0"}], ",", 
      RowBox[{"a44", "\[Equal]", 
       RowBox[{"3", "/", "8"}]}], ",", 
      RowBox[{"a45", "\[Equal]", "0"}], ",", 
      RowBox[{"a46", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "4"}]}], ",", 
      RowBox[{"a47", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}]}], ",", 
      RowBox[{"a48", "\[Equal]", 
       RowBox[{"1", "/", "4"}]}], ",", 
      RowBox[{"a49", "\[Equal]", 
       RowBox[{"1", "/", "4"}]}], ",", 
      RowBox[{"a50", "\[Equal]", "0"}], ",", 
      RowBox[{"a51", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}]}], ",", 
      RowBox[{"a52", "\[Equal]", "0"}], ",", 
      RowBox[{"a53", "\[Equal]", 
       RowBox[{"1", "/", "2"}]}], ",", 
      RowBox[{"a54", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "8"}]}], ",", 
      RowBox[{"a55", "\[Equal]", 
       RowBox[{"1", "/", "8"}]}], ",", 
      RowBox[{"a56", "\[Equal]", 
       RowBox[{"1", "/", "8"}]}], ",", 
      RowBox[{"a57", "\[Equal]", "0"}], ",", 
      RowBox[{"a58", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "8"}]}], ",", 
      RowBox[{"a59", "\[Equal]", "0"}], ",", 
      RowBox[{"a60", "\[Equal]", 
       RowBox[{"1", "/", "4"}]}], ",", 
      RowBox[{"a61", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "8"}]}], ",", 
      RowBox[{"a62", "\[Equal]", 
       RowBox[{"3", "/", "4"}]}], ",", 
      RowBox[{"a63", "\[Equal]", 
       RowBox[{"3", "/", "8"}]}], ",", 
      RowBox[{"a64", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "8"}]}], ",", 
      RowBox[{"a65", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "8"}]}], ",", 
      RowBox[{"a66", "\[Equal]", "0"}], ",", 
      RowBox[{"a67", "\[Equal]", 
       RowBox[{"3", "/", "4"}]}], ",", 
      RowBox[{"a68", "\[Equal]", 
       RowBox[{"1", "/", "8"}]}], ",", 
      RowBox[{"a69", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}]}], ",", 
      RowBox[{"a70", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "8"}]}], ",", 
      RowBox[{"a71", "\[Equal]", 
       RowBox[{"1", "/", "8"}]}], ",", 
      RowBox[{"a72", "\[Equal]", 
       RowBox[{"1", "/", "8"}]}], ",", 
      RowBox[{"a73", "\[Equal]", "0"}], ",", 
      RowBox[{"a74", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}]}], ",", 
      RowBox[{"a75", "\[Equal]", 
       RowBox[{"1", "/", "4"}]}], ",", 
      RowBox[{"a76", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], ",", 
      RowBox[{"a77", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "4"}]}], ",", 
      RowBox[{"a78", "\[Equal]", 
       RowBox[{"1", "/", "4"}]}], ",", 
      RowBox[{"a79", "\[Equal]", 
       RowBox[{"1", "/", "4"}]}], ",", 
      RowBox[{"a80", "\[Equal]", "0"}], ",", 
      RowBox[{"a81", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "2"}]}], ",", 
      RowBox[{"a82", "\[Equal]", 
       RowBox[{"3", " ", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
      RowBox[{"a83", "\[Equal]", "0"}], ",", 
      RowBox[{"a84", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
      RowBox[{"a85", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
      RowBox[{"a86", "\[Equal]", "0"}], ",", 
      RowBox[{"a87", "\[Equal]", 
       RowBox[{"3", " ", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
      RowBox[{"a88", "\[Equal]", 
       RowBox[{"3", " ", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
      RowBox[{"a89", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
      RowBox[{"a90", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "3"}], " ", 
        RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
      RowBox[{"a91", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "/", "4"}]}], ",", 
      RowBox[{"a92", "\[Equal]", "0"}], ",", 
      RowBox[{"a93", "\[Equal]", 
       RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
      RowBox[{"a94", "\[Equal]", 
       RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
      RowBox[{"a95", "\[Equal]", "0"}], ",", 
      RowBox[{"a96", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "/", "4"}]}], ",", 
      RowBox[{"a97", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "/", "4"}]}], ",", 
      RowBox[{"a98", "\[Equal]", 
       RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
      RowBox[{"a99", "\[Equal]", 
       RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
      RowBox[{"a100", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
      RowBox[{"a101", "\[Equal]", "0"}], ",", 
      RowBox[{"a102", "\[Equal]", 
       RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
      RowBox[{"a103", "\[Equal]", 
       RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
      RowBox[{"a104", "\[Equal]", "0"}], ",", 
      RowBox[{"a105", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
      RowBox[{"a106", "\[Equal]", 
       RowBox[{
        RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
      RowBox[{"a107", "\[Equal]", 
       RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
      RowBox[{"a108", "\[Equal]", 
       RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.449591459960079*^9, 3.4495914859186854`*^9}, 
   3.4495916904462476`*^9, {3.4495917311735973`*^9, 3.4495917591482544`*^9}, {
   3.449591812706438*^9, 3.449591848776555*^9}, {3.449600505299676*^9, 
   3.4496005054872165`*^9}, {3.449600568766608*^9, 3.4496005689072638`*^9}, {
   3.4496010092530622`*^9, 3.4496010174736004`*^9}, 3.449601068875408*^9, {
   3.4496703895207767`*^9, 3.449670403539451*^9}, {3.4496705056866736`*^9, 
   3.4496705169078646`*^9}, 3.4496705644963427`*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.449591851495879*^9, 3.449601099147619*^9, 
  3.4496706078964095`*^9}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
   "This", " ", "verifies", " ", "that", " ", "the", " ", "whole", " ", 
    "scheme", " ", "works", " ", 
    RowBox[{"correctly", "!"}]}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.4495846654116044`*^9, 3.4495846848689623`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{"Now", " ", "automatic", " ", "coordinate", " ", 
    RowBox[{"replacement", "!"}]}], "*)"}],
  FontFamily->"Kaufmann",
  FontSize->22,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.449585359576059*^9, 3.4495853688124433`*^9}}],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
   "In", " ", "the", " ", "following", " ", "automation", " ", "of", " ", 
    "the", " ", "coordinate", " ", "dependence", " ", "identification"}], " ",
    "*)"}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
   "V3NDoubleExchangeHFCRPart4totalstr", "=", 
    "ExpressionDoubleExchangeHFCRpart4"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3NDoubleExchangeHFCRPart4totalstrMod", "=", 
   RowBox[{"StringReplace", "[", 
    RowBox[{"V3NDoubleExchangeHFCRPart4totalstr", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\"\<\[Rho]10\>\"", "\[Rule]", "\"\<\[Rho]0r2r1\>\""}], ",", 
       RowBox[{"\"\<\[Rho]20\>\"", "\[Rule]", "\"\<\[Rho]0r3r2\>\""}], ",", 
       RowBox[{"\"\<\[Rho]30\>\"", "\[Rule]", "\"\<\[Rho]0r1r3\>\""}], ",", 
       RowBox[{"\"\<\[Rho]11z\>\"", "\[Rule]", "\"\<\[Rho]1r2r1\>\""}], ",", 
       RowBox[{"\"\<\[Rho]21z\>\"", "\[Rule]", "\"\<\[Rho]1r3r2\>\""}], ",", 
       RowBox[{"\"\<\[Rho]31z\>\"", "\[Rule]", "\"\<\[Rho]1r1r3\>\""}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"\"\<s10\>\"", "\[Rule]", "\"\<s0r2r1\>\""}], ",", 
       RowBox[{"\"\<s20\>\"", "\[Rule]", "\"\<s0r3r2\>\""}], ",", 
       RowBox[{"\"\<s30\>\"", "\[Rule]", "\"\<s0r1r3\>\""}], ",", 
       RowBox[{"\"\<s11z\>\"", "\[Rule]", "\"\<s1r2r1\>\""}], ",", 
       RowBox[{"\"\<s21z\>\"", "\[Rule]", "\"\<s1r3r2\>\""}], ",", 
       RowBox[{"\"\<s31z\>\"", "\[Rule]", "\"\<s1r1r3\>\""}]}], "}"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "Print", "[", 
    "\"\<----------The total double exchange C-R4-like term------------------\
\>\"", "]"}], ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "V3NDoubleExchangeHFCRPart4totalstrMod", "]"}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.449514501284897*^9, 3.44951453961989*^9}, 
   3.449514578564368*^9, {3.449514683461396*^9, 3.4495146964016285`*^9}, {
   3.4495147340189466`*^9, 3.4495147532104993`*^9}, {3.449514814332781*^9, 
   3.4495148877546024`*^9}, {3.4495149614742365`*^9, 
   3.4495149959350796`*^9}, {3.4495150434457197`*^9, 
   3.4495150435707474`*^9}, {3.4495920114589*^9, 3.4495920535491433`*^9}, {
   3.449601150955765*^9, 3.449601172226017*^9}, {3.4496706248844805`*^9, 
   3.449670654015825*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"----------The total double exchange C-R4-like \
term------------------\"\>"], "Print",
 CellChangeTimes->{
  3.449601180571583*^9, {3.4496706414193277`*^9, 3.4496706550629344`*^9}, 
   3.44967136370601*^9}],

Cell[BoxData["\<\"a1  (q2.q2)(q3.q3)  \[Rho]0r2r1 \[Rho]0r3r2 \[Rho]0r1r3   + \
\[IndentingNewLine]a2  (q2.q3)(q2.q3) \[Rho]0r2r1 \[Rho]0r3r2 \[Rho]0r1r3 + \
\[IndentingNewLine]a3  (q2.q2)(q3.q3)  \[Rho]1r2r1 \[Rho]1r3r2 \[Rho]0r1r3  + \
\[IndentingNewLine]a4  (q2.q3)(q2.q3) \[Rho]1r2r1 \[Rho]1r3r2 \[Rho]0r1r3 + \
\[IndentingNewLine]a5  (q2.q2)(q3.q3)  \[Rho]0r2r1 \[Rho]1r3r2 \[Rho]1r1r3   \
+ \[IndentingNewLine]a6  (q2.q3)(q2.q3) \[Rho]0r2r1 \[Rho]1r3r2 \[Rho]1r1r3 +\
\[IndentingNewLine]a7  (q2.q3) (Cross[q2,q3].s0r1r3)\[Rho]0r2r1 \[Rho]0r3r2   \
+ \[IndentingNewLine]a8  (q2.q3) (Cross[q2,q3].s0r1r3)\[Rho]1r2r1 \[Rho]1r3r2 \
 +\[IndentingNewLine]a9  (q2.q3) (Cross[q2,q3].s1r1r3)\[Rho]0r2r1 \[Rho]1r3r2 \
  + \[IndentingNewLine]a10  (q2.q3) (Cross[q2,q3].s1r1r3)\[Rho]1r2r1 \
\[Rho]0r3r2  +\[IndentingNewLine]a11  (q2.q3) \
(Cross[q2,q3].s0r3r2)\[Rho]0r1r3  \[Rho]0r2r1    +\[IndentingNewLine]a12  \
(q2.q3) (Cross[q2,q3].s0r3r2)\[Rho]1r1r3  \[Rho]1r2r1    \
+\[IndentingNewLine]a13  (q2.q3) (Cross[q2,q3].s1r3r2)\[Rho]1r1r3 \[Rho]0r2r1 \
   +\[IndentingNewLine]a14  (q2.q3) (Cross[q2,q3].s1r3r2)\[Rho]0r1r3  \
\[Rho]1r2r1   +\[IndentingNewLine]a15 (q2.q2) (q3.q3) \
(s0r3r2.s0r1r3)\[Rho]0r2r1+\[IndentingNewLine]a16 (q2.q2) (q3.s0r3r2) \
(q3.s0r1r3)\[Rho]0r2r1+\[IndentingNewLine]a17 (q2.q3) (q2.q3) (s0r3r2.s0r1r3)\
\[Rho]0r2r1+\[IndentingNewLine]a18 (q2.q3) (q2.s0r3r2) \
(q3.s0r1r3)\[Rho]0r2r1+\[IndentingNewLine]a19 (q2.q3) (q2.s0r1r3) (q3.s0r3r2)\
\[Rho]0r2r1+\[IndentingNewLine]a20 (q3.q3) (q2.s0r3r2) \
(q3.s0r1r3)\[Rho]0r2r1+\[IndentingNewLine]a21 \
(Cross[q2,q3].s0r3r2)(Cross[q2,q3].s0r1r3)\[Rho]0r2r1 +  \
\[IndentingNewLine]a22 (q2.q2) (q3.q3) (s1r3r2.s1r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]a23 (q2.q2) (q3.s1r3r2) (q3.s1r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]a24 (q2.q3) (q2.q3) (s1r3r2.s1r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]a25 (q2.q3) (q2.s1r3r2) (q3.s1r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]a26 (q2.q3) (q2.s1r1r3) (q3.s1r3r2)\[Rho]0r2r1+\
\[IndentingNewLine]a27 (q3.q3) (q2.s1r3r2) (q3.s1r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]a28 (Cross[q2,q3].s1r3r2)(Cross[q2,q3].s1r1r3)\[Rho]0r2r1 \
+ \[IndentingNewLine]a29 (q2.q2) (q3.q3) (s1r3r2.s0r1r3) \[Rho]1r2r1+a30 \
(q2.q2) (q3.s1r3r2) (q3.s0r1r3) \[Rho]1r2r1+a31 (q2.q3) (q2.q3) \
(s1r3r2.s0r1r3) \[Rho]1r2r1+a32 (q2.q3) (q2.s1r3r2) (q3.s0r1r3) \
\[Rho]1r2r1+a33 (q2.q3) (q2.s0r1r3) (q3.s1r3r2) \[Rho]1r2r1+a34 (q3.q3) \
(q2.s1r3r2) (q3.s0r1r3) \[Rho]1r2r1+a35 (Cross[q2,q3].s1r3r2) \
(Cross[q2,q3].s0r1r3) \[Rho]1r2r1+\[IndentingNewLine] a36   \
(q2.q3)(Cross[q2,q3].s0r2r1)\[Rho]0r3r2  \[Rho]0r1r3 +\[IndentingNewLine]a37  \
 (q2.q3)(Cross[q2,q3].s0r2r1)\[Rho]1r3r2  \[Rho]1r1r3 + \[IndentingNewLine] \
a38   (q2.q3)(Cross[q2,q3].s1r2r1)\[Rho]1r3r2  \[Rho]0r1r3 + \
\[IndentingNewLine]a39  (q2.q3) (Cross[q2,q3].s1r2r1)\[Rho]0r3r2  \[Rho]1r1r3 \
+\[IndentingNewLine]a40 (q2.q2) (q3.q3) (s0r2r1.s0r1r3) \[Rho]0r3r2+a41 \
(q2.q2) (q3.s0r2r1) (q3.s0r1r3) \[Rho]0r3r2+a42 (q2.q3) (q2.q3) \
(s0r2r1.s0r1r3) \[Rho]0r3r2+a43 (q2.q3) (q2.s0r2r1) (q3.s0r1r3) \
\[Rho]0r3r2+a44 (q2.q3) (q2.s0r1r3) (q3.s0r2r1) \[Rho]0r3r2+a45 (q3.q3) \
(q2.s0r2r1) (q3.s0r1r3) \[Rho]0r3r2+a46 (Cross[q2,q3].s0r2r1) \
(Cross[q2,q3].s0r1r3) \[Rho]0r3r2+\[IndentingNewLine] a47 (q2.q2) (q3.q3) \
(s0r2r1.s1r1r3)\[Rho]1r3r2+\[IndentingNewLine]a48 (q2.q2) (q3.s0r2r1) \
(q3.s1r1r3)\[Rho]1r3r2+\[IndentingNewLine]a49 (q2.q3) (q2.q3) (s0r2r1.s1r1r3)\
\[Rho]1r3r2+\[IndentingNewLine]a50 (q2.q3) (q2.s0r2r1) \
(q3.s1r1r3)\[Rho]1r3r2+\[IndentingNewLine]a51 (q2.q3) (q2.s1r1r3) (q3.s0r2r1)\
\[Rho]1r3r2+\[IndentingNewLine]a52 (q3.q3) (q2.s0r2r1) \
(q3.s1r1r3)\[Rho]1r3r2+\[IndentingNewLine]a53 \
(Cross[q2,q3].s0r2r1)(Cross[q2,q3].s1r1r3)\[Rho]1r3r2 +\[IndentingNewLine]a54 \
(q2.q2) (q3.q3) (s1r2r1.s0r1r3) \[Rho]1r3r2+\[IndentingNewLine]a55 (q2.q2) \
(q3.s1r2r1) (q3.s0r1r3) \[Rho]1r3r2+\[IndentingNewLine]a56 (q2.q3) (q2.q3) \
(s1r2r1.s0r1r3) \[Rho]1r3r2+\[IndentingNewLine]a57 (q2.q3) (q2.s1r2r1) \
(q3.s0r1r3) \[Rho]1r3r2+\[IndentingNewLine]a58 (q2.q3) (q2.s0r1r3) \
(q3.s1r2r1) \[Rho]1r3r2+\[IndentingNewLine]a59 (q3.q3) (q2.s1r2r1) \
(q3.s0r1r3) \[Rho]1r3r2+\[IndentingNewLine]a60 (Cross[q2,q3].s1r2r1) \
(Cross[q2,q3].s0r1r3) \[Rho]1r3r2+\[IndentingNewLine]  a61 (q2.q2) (q3.q3) \
(s0r2r1.s0r3r2)\[Rho]0r1r3+\[IndentingNewLine]a62 (q2.q2) (q3.s0r2r1) \
(q3.s0r3r2)\[Rho]0r1r3+\[IndentingNewLine]a63 (q2.q3) (q2.q3) (s0r2r1.s0r3r2)\
\[Rho]0r1r3+\[IndentingNewLine]a64 (q2.q3) (q2.s0r2r1) \
(q3.s0r3r2)\[Rho]0r1r3+\[IndentingNewLine]a65 (q2.q3) (q2.s0r3r2) (q3.s0r2r1)\
\[Rho]0r1r3+\[IndentingNewLine]a66 (q3.q3) (q2.s0r2r1) \
(q3.s0r3r2)\[Rho]0r1r3+\[IndentingNewLine]a67 \
(Cross[q2,q3].s0r2r1)(Cross[q2,q3].s0r3r2)\[Rho]0r1r3+\[IndentingNewLine]a68 \
(q2.q2) (q3.q3) (s1r2r1.s1r3r2) \[Rho]0r1r3+a69 (q2.q2) (q3.s1r2r1) \
(q3.s1r3r2) \[Rho]0r1r3+a70 (q2.q3) (q2.q3) (s1r2r1.s1r3r2) \[Rho]0r1r3+a71 \
(q2.q3) (q2.s1r2r1) (q3.s1r3r2) \[Rho]0r1r3+a72 (q2.q3) (q2.s1r3r2) \
(q3.s1r2r1) \[Rho]0r1r3+a73 (q3.q3) (q2.s1r2r1) (q3.s1r3r2) \[Rho]0r1r3+a74 \
(Cross[q2,q3].s1r2r1) (Cross[q2,q3].s1r3r2) \
\[Rho]0r1r3+\[IndentingNewLine]a75 (q2.q2) (q3.q3) (s0r2r1.s1r3r2) \
\[Rho]1r1r3+a76 (q2.q2) (q3.s0r2r1) (q3.s1r3r2) \[Rho]1r1r3+a77 (q2.q3) \
(q2.q3) (s0r2r1.s1r3r2) \[Rho]1r1r3+a78 (q2.q3) (q2.s0r2r1) (q3.s1r3r2) \
\[Rho]1r1r3+a79 (q2.q3) (q2.s1r3r2) (q3.s0r2r1) \[Rho]1r1r3+a80 (q3.q3) \
(q2.s0r2r1) (q3.s1r3r2) \[Rho]1r1r3+a81 (Cross[q2,q3].s0r2r1) \
(Cross[q2,q3].s1r3r2) \[Rho]1r1r3+\[IndentingNewLine]a82 \
(Cross[q2,q3].s0r2r1) (q2.q3) (s0r3r2.s0r1r3)+a83 (Cross[q2,q3].s0r2r1) \
(q2.s0r3r2) (q3.s0r1r3)+a84 (Cross[q2,q3].s0r2r1) (q2.s0r1r3) (q3.s0r3r2)+a85 \
(Cross[q2,q3].s0r3r2) (q2.q3) (s0r2r1.s0r1r3)+a86 (Cross[q2,q3].s0r3r2) \
(q2.s0r2r1) (q3.s0r1r3)+a87 (Cross[q2,q3].s0r3r2) (q2.s0r1r3) (q3.s0r2r1)+a88 \
(Cross[q2,q3].s0r1r3) (q2.q3) (s0r2r1.s0r3r2)+a89 (Cross[q2,q3].s0r1r3) \
(q2.s0r2r1) (q3.s0r3r2)+a90 (Cross[q2,q3].s0r1r3) (q2.s0r3r2) (q3.s0r2r1)+\
\[IndentingNewLine]a91 (Cross[q2,q3].s0r2r1) (q2.q3) (s1r3r2.s1r1r3)+a92 \
(Cross[q2,q3].s0r2r1) (q2.s1r3r2) (q3.s1r1r3)+a93 (Cross[q2,q3].s0r2r1) \
(q2.s1r1r3) (q3.s1r3r2)+a94 (Cross[q2,q3].s1r3r2) (q2.q3) (s0r2r1.s1r1r3)+a95 \
(Cross[q2,q3].s1r3r2) (q2.s0r2r1) (q3.s1r1r3)+a96 (Cross[q2,q3].s1r3r2) \
(q2.s1r1r3) (q3.s0r2r1)+a97 (Cross[q2,q3].s1r1r3) (q2.q3) (s0r2r1.s1r3r2)+a98 \
(Cross[q2,q3].s1r1r3) (q2.s0r2r1) (q3.s1r3r2)+a99 (Cross[q2,q3].s1r1r3) \
(q2.s1r3r2) (q3.s0r2r1)+\[IndentingNewLine]a100 (Cross[q2,q3].s1r2r1) (q2.q3) \
(s1r3r2.s0r1r3)+a101 (Cross[q2,q3].s1r2r1) (q2.s1r3r2) (q3.s0r1r3)+a102 \
(Cross[q2,q3].s1r2r1) (q2.s0r1r3) (q3.s1r3r2)+a103 (Cross[q2,q3].s1r3r2) \
(q2.q3) (s1r2r1.s0r1r3)+a104 (Cross[q2,q3].s1r3r2) (q2.s1r2r1) \
(q3.s0r1r3)+a105 (Cross[q2,q3].s1r3r2) (q2.s0r1r3) (q3.s1r2r1)+a106 \
(Cross[q2,q3].s0r1r3) (q2.q3) (s1r2r1.s1r3r2)+a107 (Cross[q2,q3].s0r1r3) \
(q2.s1r2r1) (q3.s1r3r2)+a108 (Cross[q2,q3].s0r1r3) (q2.s1r3r2) (q3.s1r2r1)  \
\"\>"], "Print",
 CellChangeTimes->{
  3.449601180571583*^9, {3.4496706414193277`*^9, 3.4496706550629344`*^9}, 
   3.44967136370601*^9}]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.4496016594101305`*^9, 3.4496016908232145`*^9}, {
   3.44960192734342*^9, 3.4496019462381554`*^9}, 3.449666579444931*^9}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"ls", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"a1", "=", 
      RowBox[{
       RowBox[{"-", "3"}], "/", "8"}]}], ",", 
     RowBox[{"a2", "=", 
      RowBox[{"3", "/", "8"}]}], ",", 
     RowBox[{"a3", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a4", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a5", "=", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"a6", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "4"}]}], ",", 
     RowBox[{"a10", "=", "0"}], ",", 
     RowBox[{"a7", "=", 
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
     RowBox[{"a8", "=", 
      RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
     RowBox[{"a9", "=", 
      RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
     RowBox[{"a11", "=", 
      RowBox[{"3", " ", 
       RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
     RowBox[{"a12", "=", "0"}], ",", 
     RowBox[{"a13", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "4"}]}], ",", 
     RowBox[{"a14", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
     RowBox[{"a15", "=", 
      RowBox[{"3", "/", "8"}]}], ",", 
     RowBox[{"a16", "=", 
      RowBox[{
       RowBox[{"-", "3"}], "/", "8"}]}], ",", 
     RowBox[{"a17", "=", 
      RowBox[{
       RowBox[{"-", "3"}], "/", "8"}]}], ",", 
     RowBox[{"a18", "=", "0"}], ",", 
     RowBox[{"a19", "=", 
      RowBox[{"3", "/", "8"}]}], ",", 
     RowBox[{"a20", "=", "0"}], ",", 
     RowBox[{"a21", "=", "0"}], ",", 
     RowBox[{"a22", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "4"}]}], ",", 
     RowBox[{"a23", "=", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"a24", "=", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"a25", "=", "0"}], ",", 
     RowBox[{"a26", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "4"}]}], ",", 
     RowBox[{"a27", "=", "0"}], ",", 
     RowBox[{"a28", "=", "0"}], ",", 
     RowBox[{"a29", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a30", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a31", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a32", "=", "0"}], ",", 
     RowBox[{"a33", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a34", "=", "0"}], ",", 
     RowBox[{"a35", "=", "0"}], ",", 
     RowBox[{"a36", "=", 
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
     RowBox[{"a37", "=", 
      RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
     RowBox[{"a38", "=", 
      RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
     RowBox[{"a39", "=", "0"}], ",", 
     RowBox[{"a40", "=", 
      RowBox[{"3", "/", "8"}]}], ",", 
     RowBox[{"a41", "=", 
      RowBox[{
       RowBox[{"-", "3"}], "/", "8"}]}], ",", 
     RowBox[{"a42", "=", 
      RowBox[{
       RowBox[{"-", "3"}], "/", "8"}]}], ",", 
     RowBox[{"a43", "=", "0"}], ",", 
     RowBox[{"a44", "=", 
      RowBox[{"3", "/", "8"}]}], ",", 
     RowBox[{"a45", "=", "0"}], ",", 
     RowBox[{"a46", "=", 
      RowBox[{
       RowBox[{"-", "3"}], "/", "4"}]}], ",", 
     RowBox[{"a47", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "4"}]}], ",", 
     RowBox[{"a48", "=", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"a49", "=", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"a50", "=", "0"}], ",", 
     RowBox[{"a51", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "4"}]}], ",", 
     RowBox[{"a52", "=", "0"}], ",", 
     RowBox[{"a53", "=", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"a54", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a55", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a56", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a57", "=", "0"}], ",", 
     RowBox[{"a58", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a59", "=", "0"}], ",", 
     RowBox[{"a60", "=", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"a61", "=", 
      RowBox[{
       RowBox[{"-", "3"}], "/", "8"}]}], ",", 
     RowBox[{"a62", "=", 
      RowBox[{"3", "/", "4"}]}], ",", 
     RowBox[{"a63", "=", 
      RowBox[{"3", "/", "8"}]}], ",", 
     RowBox[{"a64", "=", 
      RowBox[{
       RowBox[{"-", "3"}], "/", "8"}]}], ",", 
     RowBox[{"a65", "=", 
      RowBox[{
       RowBox[{"-", "3"}], "/", "8"}]}], ",", 
     RowBox[{"a66", "=", "0"}], ",", 
     RowBox[{"a67", "=", 
      RowBox[{"3", "/", "4"}]}], ",", 
     RowBox[{"a68", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a69", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "4"}]}], ",", 
     RowBox[{"a70", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "8"}]}], ",", 
     RowBox[{"a71", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a72", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"a73", "=", "0"}], ",", 
     RowBox[{"a74", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "4"}]}], ",", 
     RowBox[{"a75", "=", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"a76", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], ",", 
     RowBox[{"a77", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "4"}]}], ",", 
     RowBox[{"a78", "=", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"a79", "=", 
      RowBox[{"1", "/", "4"}]}], ",", 
     RowBox[{"a80", "=", "0"}], ",", 
     RowBox[{"a81", "=", 
      RowBox[{
       RowBox[{"-", "1"}], "/", "2"}]}], ",", 
     RowBox[{"a82", "=", 
      RowBox[{"3", " ", 
       RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
     RowBox[{"a83", "=", "0"}], ",", 
     RowBox[{"a84", "=", 
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
     RowBox[{"a85", "=", 
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
     RowBox[{"a86", "=", "0"}], ",", 
     RowBox[{"a87", "=", 
      RowBox[{"3", " ", 
       RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
     RowBox[{"a88", "=", 
      RowBox[{"3", " ", 
       RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
     RowBox[{"a89", "=", 
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
     RowBox[{"a90", "=", 
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], ",", 
     RowBox[{"a91", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "4"}]}], ",", 
     RowBox[{"a92", "=", "0"}], ",", 
     RowBox[{"a93", "=", 
      RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
     RowBox[{"a94", "=", 
      RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
     RowBox[{"a95", "=", "0"}], ",", 
     RowBox[{"a96", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "4"}]}], ",", 
     RowBox[{"a97", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "4"}]}], ",", 
     RowBox[{"a98", "=", 
      RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
     RowBox[{"a99", "=", 
      RowBox[{"\[ImaginaryI]", "/", "4"}]}], ",", 
     RowBox[{"a100", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
     RowBox[{"a101", "=", "0"}], ",", 
     RowBox[{"a102", "=", 
      RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
     RowBox[{"a103", "=", 
      RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
     RowBox[{"a104", "=", "0"}], ",", 
     RowBox[{"a105", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
     RowBox[{"a106", "=", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], "/", "8"}]}], ",", 
     RowBox[{"a107", "=", 
      RowBox[{"\[ImaginaryI]", "/", "8"}]}], ",", 
     RowBox[{"a108", "=", 
      RowBox[{"\[ImaginaryI]", "/", "8"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
   "V3NDoubleExchangeHFCRPart4totalstrModtemp", "=", 
    "V3NDoubleExchangeHFCRPart4totalstrMod"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"take", " ", "out", " ", "a", " ", "factor", " ", "of", " ", 
    RowBox[{"\[ImaginaryI]", "/", "8"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"For", "[", 
    RowBox[{
     RowBox[{"i", "=", 
      RowBox[{"Length", "[", "ls", "]"}]}], ",", 
     RowBox[{"i", "\[GreaterEqual]", "1"}], ",", 
     RowBox[{"i", "=", 
      RowBox[{"i", "-", "1"}]}], ",", "\[IndentingNewLine]", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"astr", "=", 
        RowBox[{"StringJoin", "[", 
         RowBox[{"\"\<a\>\"", ",", 
          RowBox[{"ToString", "[", "i", "]"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"val", "=", 
        RowBox[{"ToString", "[", 
         RowBox[{
          RowBox[{"ToExpression", "[", "astr", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"\[ImaginaryI]", "/", "8"}], ")"}]}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{"V3NDoubleExchangeHFCRPart4totalstrModtemp", "=", 
        RowBox[{"StringReplace", "[", 
         RowBox[{"V3NDoubleExchangeHFCRPart4totalstrModtemp", ",", 
          RowBox[{"astr", "\[Rule]", "val"}]}], "]"}]}], ";"}], 
      "\[IndentingNewLine]", "}"}]}], "]"}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"V3NDoubleExchangeHFCRPart4totalstrModtemp", "=", 
   RowBox[{"StringJoin", "[", 
    RowBox[{
    "\"\<\[ImaginaryI]/8\>\"", ",", "\"\< {\>\"", ",", " ", 
     "V3NDoubleExchangeHFCRPart4totalstrModtemp", ",", "\"\< }\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Print", "[", "V3NDoubleExchangeHFCRPart4totalstrModtemp", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.4495151326531973`*^9, 3.449515193119932*^9}, {
   3.4495154958928*^9, 3.4495155129748597`*^9}, {3.449515884951168*^9, 
   3.449515991131877*^9}, {3.4495921697388463`*^9, 3.4495921865093*^9}, {
   3.4495922173931093`*^9, 3.449592252823599*^9}, {3.4495922831747284`*^9, 
   3.4495922950995026`*^9}, {3.4496012061709023`*^9, 3.4496012238466225`*^9}, 
   3.4496012902516937`*^9, {3.4496016379523373`*^9, 3.4496016397183466`*^9}, {
   3.4496017168288717`*^9, 3.4496017458820677`*^9}, {3.449666587384209*^9, 
   3.449666613468176*^9}, {3.449670710778537*^9, 3.4496707598989124`*^9}}],

Cell[BoxData["\<\"\[ImaginaryI]/8 {3 I  (q2.q2)(q3.q3)  \[Rho]0r2r1 \
\[Rho]0r3r2 \[Rho]0r1r3   + \[IndentingNewLine]-3 I  (q2.q3)(q2.q3) \
\[Rho]0r2r1 \[Rho]0r3r2 \[Rho]0r1r3 + \[IndentingNewLine]-I  (q2.q2)(q3.q3)  \
\[Rho]1r2r1 \[Rho]1r3r2 \[Rho]0r1r3  + \[IndentingNewLine]I  (q2.q3)(q2.q3) \
\[Rho]1r2r1 \[Rho]1r3r2 \[Rho]0r1r3 + \[IndentingNewLine]-2 I  (q2.q2)(q3.q3) \
 \[Rho]0r2r1 \[Rho]1r3r2 \[Rho]1r1r3   + \[IndentingNewLine]2 I  \
(q2.q3)(q2.q3) \[Rho]0r2r1 \[Rho]1r3r2 \[Rho]1r1r3 +\[IndentingNewLine]-3  \
(q2.q3) (Cross[q2,q3].s0r1r3)\[Rho]0r2r1 \[Rho]0r3r2   + \[IndentingNewLine]1 \
 (q2.q3) (Cross[q2,q3].s0r1r3)\[Rho]1r2r1 \[Rho]1r3r2  +\[IndentingNewLine]2  \
(q2.q3) (Cross[q2,q3].s1r1r3)\[Rho]0r2r1 \[Rho]1r3r2   + \[IndentingNewLine]0 \
 (q2.q3) (Cross[q2,q3].s1r1r3)\[Rho]1r2r1 \[Rho]0r3r2  +\[IndentingNewLine]3  \
(q2.q3) (Cross[q2,q3].s0r3r2)\[Rho]0r1r3  \[Rho]0r2r1    \
+\[IndentingNewLine]0  (q2.q3) (Cross[q2,q3].s0r3r2)\[Rho]1r1r3  \[Rho]1r2r1  \
  +\[IndentingNewLine]-2  (q2.q3) (Cross[q2,q3].s1r3r2)\[Rho]1r1r3 \
\[Rho]0r2r1    +\[IndentingNewLine]-1  (q2.q3) \
(Cross[q2,q3].s1r3r2)\[Rho]0r1r3  \[Rho]1r2r1   +\[IndentingNewLine]-3 I \
(q2.q2) (q3.q3) (s0r3r2.s0r1r3)\[Rho]0r2r1+\[IndentingNewLine]3 I (q2.q2) \
(q3.s0r3r2) (q3.s0r1r3)\[Rho]0r2r1+\[IndentingNewLine]3 I (q2.q3) (q2.q3) \
(s0r3r2.s0r1r3)\[Rho]0r2r1+\[IndentingNewLine]0 (q2.q3) (q2.s0r3r2) \
(q3.s0r1r3)\[Rho]0r2r1+\[IndentingNewLine]-3 I (q2.q3) (q2.s0r1r3) \
(q3.s0r3r2)\[Rho]0r2r1+\[IndentingNewLine]0 (q3.q3) (q2.s0r3r2) (q3.s0r1r3)\
\[Rho]0r2r1+\[IndentingNewLine]0 (Cross[q2,q3].s0r3r2)(Cross[q2,q3].s0r1r3)\
\[Rho]0r2r1 +  \[IndentingNewLine]2 I (q2.q2) (q3.q3) \
(s1r3r2.s1r1r3)\[Rho]0r2r1+\[IndentingNewLine]-2 I (q2.q2) (q3.s1r3r2) \
(q3.s1r1r3)\[Rho]0r2r1+\[IndentingNewLine]-2 I (q2.q3) (q2.q3) \
(s1r3r2.s1r1r3)\[Rho]0r2r1+\[IndentingNewLine]0 (q2.q3) (q2.s1r3r2) \
(q3.s1r1r3)\[Rho]0r2r1+\[IndentingNewLine]2 I (q2.q3) (q2.s1r1r3) (q3.s1r3r2)\
\[Rho]0r2r1+\[IndentingNewLine]0 (q3.q3) (q2.s1r3r2) (q3.s1r1r3)\[Rho]0r2r1+\
\[IndentingNewLine]0 (Cross[q2,q3].s1r3r2)(Cross[q2,q3].s1r1r3)\[Rho]0r2r1 + \
\[IndentingNewLine]I (q2.q2) (q3.q3) (s1r3r2.s0r1r3) \[Rho]1r2r1+-I (q2.q2) \
(q3.s1r3r2) (q3.s0r1r3) \[Rho]1r2r1+-I (q2.q3) (q2.q3) (s1r3r2.s0r1r3) \
\[Rho]1r2r1+0 (q2.q3) (q2.s1r3r2) (q3.s0r1r3) \[Rho]1r2r1+I (q2.q3) \
(q2.s0r1r3) (q3.s1r3r2) \[Rho]1r2r1+0 (q3.q3) (q2.s1r3r2) (q3.s0r1r3) \
\[Rho]1r2r1+0 (Cross[q2,q3].s1r3r2) (Cross[q2,q3].s0r1r3) \[Rho]1r2r1+\
\[IndentingNewLine] -3   (q2.q3)(Cross[q2,q3].s0r2r1)\[Rho]0r3r2  \[Rho]0r1r3 \
+\[IndentingNewLine]2   (q2.q3)(Cross[q2,q3].s0r2r1)\[Rho]1r3r2  \[Rho]1r1r3 \
+ \[IndentingNewLine] 1   (q2.q3)(Cross[q2,q3].s1r2r1)\[Rho]1r3r2  \
\[Rho]0r1r3 + \[IndentingNewLine]0  (q2.q3) (Cross[q2,q3].s1r2r1)\[Rho]0r3r2  \
\[Rho]1r1r3 +\[IndentingNewLine]-3 I (q2.q2) (q3.q3) (s0r2r1.s0r1r3) \
\[Rho]0r3r2+3 I (q2.q2) (q3.s0r2r1) (q3.s0r1r3) \[Rho]0r3r2+3 I (q2.q3) \
(q2.q3) (s0r2r1.s0r1r3) \[Rho]0r3r2+0 (q2.q3) (q2.s0r2r1) (q3.s0r1r3) \
\[Rho]0r3r2+-3 I (q2.q3) (q2.s0r1r3) (q3.s0r2r1) \[Rho]0r3r2+0 (q3.q3) \
(q2.s0r2r1) (q3.s0r1r3) \[Rho]0r3r2+6 I (Cross[q2,q3].s0r2r1) \
(Cross[q2,q3].s0r1r3) \[Rho]0r3r2+\[IndentingNewLine] 2 I (q2.q2) (q3.q3) \
(s0r2r1.s1r1r3)\[Rho]1r3r2+\[IndentingNewLine]-2 I (q2.q2) (q3.s0r2r1) \
(q3.s1r1r3)\[Rho]1r3r2+\[IndentingNewLine]-2 I (q2.q3) (q2.q3) \
(s0r2r1.s1r1r3)\[Rho]1r3r2+\[IndentingNewLine]0 (q2.q3) (q2.s0r2r1) \
(q3.s1r1r3)\[Rho]1r3r2+\[IndentingNewLine]2 I (q2.q3) (q2.s1r1r3) (q3.s0r2r1)\
\[Rho]1r3r2+\[IndentingNewLine]0 (q3.q3) (q2.s0r2r1) (q3.s1r1r3)\[Rho]1r3r2+\
\[IndentingNewLine]-4 I (Cross[q2,q3].s0r2r1)(Cross[q2,q3].s1r1r3)\[Rho]1r3r2 \
+\[IndentingNewLine]I (q2.q2) (q3.q3) (s1r2r1.s0r1r3) \[Rho]1r3r2+\
\[IndentingNewLine]-I (q2.q2) (q3.s1r2r1) (q3.s0r1r3) \[Rho]1r3r2+\
\[IndentingNewLine]-I (q2.q3) (q2.q3) (s1r2r1.s0r1r3) \[Rho]1r3r2+\
\[IndentingNewLine]0 (q2.q3) (q2.s1r2r1) (q3.s0r1r3) \[Rho]1r3r2+\
\[IndentingNewLine]I (q2.q3) (q2.s0r1r3) (q3.s1r2r1) \[Rho]1r3r2+\
\[IndentingNewLine]0 (q3.q3) (q2.s1r2r1) (q3.s0r1r3) \[Rho]1r3r2+\
\[IndentingNewLine]-2 I (Cross[q2,q3].s1r2r1) (Cross[q2,q3].s0r1r3) \
\[Rho]1r3r2+\[IndentingNewLine]  3 I (q2.q2) (q3.q3) \
(s0r2r1.s0r3r2)\[Rho]0r1r3+\[IndentingNewLine]-6 I (q2.q2) (q3.s0r2r1) \
(q3.s0r3r2)\[Rho]0r1r3+\[IndentingNewLine]-3 I (q2.q3) (q2.q3) \
(s0r2r1.s0r3r2)\[Rho]0r1r3+\[IndentingNewLine]3 I (q2.q3) (q2.s0r2r1) \
(q3.s0r3r2)\[Rho]0r1r3+\[IndentingNewLine]3 I (q2.q3) (q2.s0r3r2) (q3.s0r2r1)\
\[Rho]0r1r3+\[IndentingNewLine]0 (q3.q3) (q2.s0r2r1) (q3.s0r3r2)\[Rho]0r1r3+\
\[IndentingNewLine]-6 I \
(Cross[q2,q3].s0r2r1)(Cross[q2,q3].s0r3r2)\[Rho]0r1r3+\[IndentingNewLine]-I \
(q2.q2) (q3.q3) (s1r2r1.s1r3r2) \[Rho]0r1r3+2 I (q2.q2) (q3.s1r2r1) \
(q3.s1r3r2) \[Rho]0r1r3+I (q2.q3) (q2.q3) (s1r2r1.s1r3r2) \[Rho]0r1r3+-I \
(q2.q3) (q2.s1r2r1) (q3.s1r3r2) \[Rho]0r1r3+-I (q2.q3) (q2.s1r3r2) \
(q3.s1r2r1) \[Rho]0r1r3+0 (q3.q3) (q2.s1r2r1) (q3.s1r3r2) \[Rho]0r1r3+2 I \
(Cross[q2,q3].s1r2r1) (Cross[q2,q3].s1r3r2) \[Rho]0r1r3+\[IndentingNewLine]-2 \
I (q2.q2) (q3.q3) (s0r2r1.s1r3r2) \[Rho]1r1r3+4 I (q2.q2) (q3.s0r2r1) \
(q3.s1r3r2) \[Rho]1r1r3+2 I (q2.q3) (q2.q3) (s0r2r1.s1r3r2) \[Rho]1r1r3+-2 I \
(q2.q3) (q2.s0r2r1) (q3.s1r3r2) \[Rho]1r1r3+-2 I (q2.q3) (q2.s1r3r2) \
(q3.s0r2r1) \[Rho]1r1r3+0 (q3.q3) (q2.s0r2r1) (q3.s1r3r2) \[Rho]1r1r3+4 I \
(Cross[q2,q3].s0r2r1) (Cross[q2,q3].s1r3r2) \[Rho]1r1r3+\[IndentingNewLine]3 \
(Cross[q2,q3].s0r2r1) (q2.q3) (s0r3r2.s0r1r3)+0 (Cross[q2,q3].s0r2r1) \
(q2.s0r3r2) (q3.s0r1r3)+-3 (Cross[q2,q3].s0r2r1) (q2.s0r1r3) (q3.s0r3r2)+-3 \
(Cross[q2,q3].s0r3r2) (q2.q3) (s0r2r1.s0r1r3)+0 (Cross[q2,q3].s0r3r2) \
(q2.s0r2r1) (q3.s0r1r3)+3 (Cross[q2,q3].s0r3r2) (q2.s0r1r3) (q3.s0r2r1)+3 \
(Cross[q2,q3].s0r1r3) (q2.q3) (s0r2r1.s0r3r2)+-3 (Cross[q2,q3].s0r1r3) \
(q2.s0r2r1) (q3.s0r3r2)+-3 (Cross[q2,q3].s0r1r3) (q2.s0r3r2) (q3.s0r2r1)+\
\[IndentingNewLine]-2 (Cross[q2,q3].s0r2r1) (q2.q3) (s1r3r2.s1r1r3)+0 \
(Cross[q2,q3].s0r2r1) (q2.s1r3r2) (q3.s1r1r3)+2 (Cross[q2,q3].s0r2r1) \
(q2.s1r1r3) (q3.s1r3r2)+2 (Cross[q2,q3].s1r3r2) (q2.q3) (s0r2r1.s1r1r3)+0 \
(Cross[q2,q3].s1r3r2) (q2.s0r2r1) (q3.s1r1r3)+-2 (Cross[q2,q3].s1r3r2) \
(q2.s1r1r3) (q3.s0r2r1)+-2 (Cross[q2,q3].s1r1r3) (q2.q3) (s0r2r1.s1r3r2)+2 \
(Cross[q2,q3].s1r1r3) (q2.s0r2r1) (q3.s1r3r2)+2 (Cross[q2,q3].s1r1r3) \
(q2.s1r3r2) (q3.s0r2r1)+\[IndentingNewLine]-1 (Cross[q2,q3].s1r2r1) (q2.q3) \
(s1r3r2.s0r1r3)+0 (Cross[q2,q3].s1r2r1) (q2.s1r3r2) (q3.s0r1r3)+1 \
(Cross[q2,q3].s1r2r1) (q2.s0r1r3) (q3.s1r3r2)+1 (Cross[q2,q3].s1r3r2) (q2.q3) \
(s1r2r1.s0r1r3)+0 (Cross[q2,q3].s1r3r2) (q2.s1r2r1) (q3.s0r1r3)+-1 \
(Cross[q2,q3].s1r3r2) (q2.s0r1r3) (q3.s1r2r1)+-1 (Cross[q2,q3].s0r1r3) \
(q2.q3) (s1r2r1.s1r3r2)+1 (Cross[q2,q3].s0r1r3) (q2.s1r2r1) (q3.s1r3r2)+1 \
(Cross[q2,q3].s0r1r3) (q2.s1r3r2) (q3.s1r2r1)   }\"\>"], "Print",
 CellChangeTimes->{3.4496017729504566`*^9, 3.449670761039793*^9, 
  3.449671364971918*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData["ls"], "Input",
 CellChangeTimes->{{3.4496017855000615`*^9, 3.4496017855782037`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["3", "8"]}], ",", 
   FractionBox["3", "8"], ",", 
   FractionBox["1", "8"], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   FractionBox["1", "4"], ",", 
   RowBox[{"-", 
    FractionBox["1", "4"]}], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}], ",", 
   FractionBox["\[ImaginaryI]", "8"], ",", 
   FractionBox["\[ImaginaryI]", "4"], ",", 
   FractionBox[
    RowBox[{"3", " ", "\[ImaginaryI]"}], "8"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "4"]}], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", 
   FractionBox["3", "8"], ",", 
   RowBox[{"-", 
    FractionBox["3", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["3", "8"]}], ",", "0", ",", 
   FractionBox["3", "8"], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "4"]}], ",", 
   FractionBox["1", "4"], ",", 
   FractionBox["1", "4"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "4"]}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   FractionBox["1", "8"], ",", 
   FractionBox["1", "8"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", "0", ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}], ",", 
   FractionBox["\[ImaginaryI]", "4"], ",", 
   FractionBox["\[ImaginaryI]", "8"], ",", "0", ",", 
   FractionBox["3", "8"], ",", 
   RowBox[{"-", 
    FractionBox["3", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["3", "8"]}], ",", "0", ",", 
   FractionBox["3", "8"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["3", "4"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "4"]}], ",", 
   FractionBox["1", "4"], ",", 
   FractionBox["1", "4"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "4"]}], ",", "0", ",", 
   FractionBox["1", "2"], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   FractionBox["1", "8"], ",", 
   FractionBox["1", "8"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", "0", ",", 
   FractionBox["1", "4"], ",", 
   RowBox[{"-", 
    FractionBox["3", "8"]}], ",", 
   FractionBox["3", "4"], ",", 
   FractionBox["3", "8"], ",", 
   RowBox[{"-", 
    FractionBox["3", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["3", "8"]}], ",", "0", ",", 
   FractionBox["3", "4"], ",", 
   FractionBox["1", "8"], ",", 
   RowBox[{"-", 
    FractionBox["1", "4"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "8"]}], ",", 
   FractionBox["1", "8"], ",", 
   FractionBox["1", "8"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "4"]}], ",", 
   FractionBox["1", "4"], ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   RowBox[{"-", 
    FractionBox["1", "4"]}], ",", 
   FractionBox["1", "4"], ",", 
   FractionBox["1", "4"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["1", "2"]}], ",", 
   FractionBox[
    RowBox[{"3", " ", "\[ImaginaryI]"}], "8"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}], ",", "0", ",", 
   FractionBox[
    RowBox[{"3", " ", "\[ImaginaryI]"}], "8"], ",", 
   FractionBox[
    RowBox[{"3", " ", "\[ImaginaryI]"}], "8"], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}], ",", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"3", " ", "\[ImaginaryI]"}], "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "4"]}], ",", "0", ",", 
   FractionBox["\[ImaginaryI]", "4"], ",", 
   FractionBox["\[ImaginaryI]", "4"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "4"]}], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "4"]}], ",", 
   FractionBox["\[ImaginaryI]", "4"], ",", 
   FractionBox["\[ImaginaryI]", "4"], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", "0", ",", 
   FractionBox["\[ImaginaryI]", "8"], ",", 
   FractionBox["\[ImaginaryI]", "8"], ",", "0", ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", 
   RowBox[{"-", 
    FractionBox["\[ImaginaryI]", "8"]}], ",", 
   FractionBox["\[ImaginaryI]", "8"], ",", 
   FractionBox["\[ImaginaryI]", "8"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.449601785828258*^9, {3.449670766322226*^9, 3.449670791109027*^9}}]
}, Open  ]],

Cell[BoxData[
 StyleBox[
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Excellent", "!!"}], "!!"}], " ", "*)"}],
  FontFamily->"Kaufmann",
  FontSize->36,
  FontSlant->"Italic"]], "Input",
 CellChangeTimes->{{3.449592386856188*^9, 3.449592390919676*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.449600557545417*^9, 3.449600558655033*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.449600552981924*^9, 3.4496005537946005`*^9}}]
},
WindowSize->{1016, 668},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{Automatic, Automatic},
FrontEndVersion->"7.0 for Microsoft Windows (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 481, 13, 58, "Input"],
Cell[1029, 35, 129621, 2724, 4967, "Input"],
Cell[130653, 2761, 302, 9, 107, "Input"],
Cell[130958, 2772, 3207, 69, 590, "Input"],
Cell[CellGroupData[{
Cell[134190, 2845, 2084, 51, 225, "Input"],
Cell[136277, 2898, 1264, 37, 83, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[137578, 2940, 2666, 59, 240, "Input"],
Cell[140247, 3001, 655, 20, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[140939, 3026, 1894, 47, 200, "Input"],
Cell[142836, 3075, 2460, 64, 131, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[145333, 3144, 2286, 53, 240, "Input"],
Cell[147622, 3199, 495, 14, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[148154, 3218, 2062, 50, 200, "Input"],
Cell[150219, 3270, 2411, 61, 131, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[152667, 3336, 2304, 52, 240, "Input"],
Cell[154974, 3390, 547, 16, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[155558, 3411, 1850, 45, 175, "Input"],
Cell[157411, 3458, 16110, 360, 640, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[173558, 3823, 597, 13, 90, "Input"],
Cell[174158, 3838, 9989, 250, 785, "Output"]
}, Open  ]],
Cell[184162, 4091, 94, 1, 38, "Input"],
Cell[CellGroupData[{
Cell[184281, 4096, 5481, 139, 540, "Input"],
Cell[189765, 4237, 1078, 32, 103, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[190880, 4274, 345, 7, 90, "Input"],
Cell[191228, 4283, 4975, 134, 420, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[196240, 4422, 4155, 94, 490, "Input"],
Cell[200398, 4518, 611, 18, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[201046, 4541, 1876, 47, 200, "Input"],
Cell[202925, 4590, 2505, 63, 131, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[205467, 4658, 2151, 49, 240, "Input"],
Cell[207621, 4709, 505, 14, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208163, 4728, 1801, 45, 175, "Input"],
Cell[209967, 4775, 19133, 416, 802, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229137, 5196, 597, 13, 90, "Input"],
Cell[229737, 5211, 6302, 169, 501, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[236076, 5385, 3596, 84, 390, "Input"],
Cell[239675, 5471, 659, 20, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[240371, 5496, 341, 7, 90, "Input"],
Cell[240715, 5505, 11571, 298, 877, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[252323, 5808, 5843, 142, 565, "Input"],
Cell[258169, 5952, 1100, 33, 103, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259306, 5990, 1796, 45, 175, "Input"],
Cell[261105, 6037, 19475, 400, 925, "Output"]
}, Open  ]],
Cell[280595, 6440, 307, 7, 38, "Input"],
Cell[CellGroupData[{
Cell[280927, 6451, 764, 15, 90, "Input"],
Cell[281694, 6468, 6802, 187, 333, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[288533, 6660, 3671, 85, 340, "Input"],
Cell[292207, 6747, 679, 21, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[292923, 6773, 611, 13, 90, "Input"],
Cell[293537, 6788, 6931, 188, 640, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[300505, 6981, 3549, 80, 390, "Input"],
Cell[304057, 7063, 686, 21, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[304780, 7089, 511, 11, 90, "Input"],
Cell[305294, 7102, 6817, 187, 545, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[312148, 7294, 3651, 81, 390, "Input"],
Cell[315802, 7377, 630, 20, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316469, 7402, 390, 8, 140, "Input"],
Cell[316862, 7412, 93, 1, 37, "Output"]
}, Open  ]],
Cell[316970, 7416, 201, 5, 38, "Input"],
Cell[CellGroupData[{
Cell[317196, 7425, 1577, 41, 175, "Input"],
Cell[318776, 7468, 40500, 812, 1972, "Output"]
}, Open  ]],
Cell[359291, 8283, 599, 16, 93, "Input"],
Cell[359893, 8301, 1679, 51, 38, "Input"],
Cell[CellGroupData[{
Cell[361597, 8356, 859, 18, 90, "Input"],
Cell[362459, 8376, 14789, 340, 785, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[377285, 8721, 4513, 110, 415, "Input"],
Cell[381801, 8833, 1042, 32, 103, "Output"]
}, Open  ]],
Cell[382858, 8868, 1679, 51, 65, "Input"],
Cell[CellGroupData[{
Cell[384562, 8923, 958, 19, 90, "Input"],
Cell[385523, 8944, 15079, 339, 778, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[400639, 9288, 4553, 110, 290, "Input"],
Cell[405195, 9400, 916, 24, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[406148, 9429, 2584, 71, 115, "Input"],
Cell[408735, 9502, 146, 3, 37, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[408918, 9510, 2833, 74, 115, "Input"],
Cell[411754, 9586, 15061, 340, 778, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[426852, 9931, 4630, 111, 265, "Input"],
Cell[431485, 10044, 833, 23, 58, "Output"]
}, Open  ]],
Cell[432333, 10070, 295, 9, 41, "Input"],
Cell[CellGroupData[{
Cell[432653, 10083, 47277, 1218, 3332, "Input"],
Cell[479933, 11303, 119, 2, 30, "Output"]
}, Open  ]],
Cell[480067, 11308, 348, 10, 41, "Input"],
Cell[480418, 11320, 290, 8, 41, "Input"],
Cell[480711, 11330, 295, 9, 113, "Input"],
Cell[CellGroupData[{
Cell[481031, 11343, 2165, 43, 192, "Input"],
Cell[CellGroupData[{
Cell[483221, 11390, 224, 4, 23, "Print"],
Cell[483448, 11396, 7022, 100, 1468, "Print"]
}, Open  ]]
}, Open  ]],
Cell[490497, 11500, 169, 2, 38, "Input"],
Cell[CellGroupData[{
Cell[490691, 11506, 10386, 297, 565, "Input"],
Cell[501080, 11805, 6902, 95, 1835, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[508019, 11905, 98, 1, 38, "Input"],
Cell[508120, 11908, 4402, 134, 147, "Output"]
}, Open  ]],
Cell[512537, 12045, 249, 8, 42, "Input"],
Cell[512789, 12055, 460, 7, 198, "Input"],
Cell[513252, 12064, 318, 5, 126, "Input"]
}
]
*)

(* End of internal cache information *)


==> sample-generalization-nonlocal.nb <==
(* Content-type: application/mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 7.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       145,          7]
NotebookDataLength[     67771,       1740]
NotebookOptionsPosition[     66536,       1698]
NotebookOutlinePosition[     66880,       1713]
CellTagsIndexPosition[     66837,       1710]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\

Dated : October 06, 2009\
\>", "Text",
 CellChangeTimes->{{3.4638403840076556`*^9, 3.4638403955728197`*^9}}],

Cell["Skyrme - type interaction:", "Text",
 CellChangeTimes->{{3.463840430518369*^9, 3.46384046154114*^9}},
 FontSize->72],

Cell[TextData[{
 "This ",
 StyleBox["Mathematica",
  FontSlant->"Italic"],
 " notebook demonstrates that the technique described in the Manuscript/paper \
 can indeed be used to calculate the energy density of a quasi-local \
Skyrme-like three-body interaction at the Hartree-Fock level. In general, \
Skyrme-like interactions are zero-range  nonlocal interactions which implies \
the nonlocal form of the starting expression given in the manuscript be used.\
\nThe demo is here carried out for a schematic Skyrme interaction of the \
form:\n      < ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "1"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "2"], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "3"], TraditionalForm]]],
 " | V | ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["r", "1", ","], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["r", "2", ","], TraditionalForm]]],
 " ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["r", "3", ","], TraditionalForm]]],
 "> = ( ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox[
     OverscriptBox["k", "\[RightArrow]"], "23", "2"], "   ", "+", "  ", 
    SubsuperscriptBox[
     OverscriptBox["k", "\[RightArrow]"], "23", 
     RowBox[{",", " ", "2"}]]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ") \[Delta](",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["r", "\[RightArrow]"], "1"], TraditionalForm]]],
 "- ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["r", "\[RightArrow]"], "2"], TraditionalForm]]],
 ")\[Delta](",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["r", "\[RightArrow]"], "1"], TraditionalForm]]],
 "- ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["r", "\[RightArrow]"], "3"], TraditionalForm]]],
 ")\[Delta](",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["r", "\[RightArrow]"], "1"], TraditionalForm]]],
 "- ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["r", 
     RowBox[{"\[RightArrow]", " ", ","}]], "1"], TraditionalForm]]],
 ")\[Delta](",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["r", "\[RightArrow]"], "2"], TraditionalForm]]],
 "- ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["r", 
     RowBox[{"\[RightArrow]", ","}]], "2"], TraditionalForm]]],
 ")\[Delta](",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["r", "\[RightArrow]"], "3"], TraditionalForm]]],
 "- ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["r", 
     RowBox[{"\[RightArrow]", " ", ","}]], "3"], TraditionalForm]]],
 ")\n      for which only the direct contribution is calculated. Refer to the \
manuscript for details."
}], "Text",
 CellChangeTimes->{
  3.4638404638698015`*^9, {3.4638405081768827`*^9, 3.4638406302362485`*^9}, {
   3.463840667572974*^9, 3.4638407492480373`*^9}, {3.4663452878692164`*^9, 
   3.4663453445043635`*^9}, {3.466345394654908*^9, 3.4663456933775578`*^9}, {
   3.4663457250869727`*^9, 3.466345780910546*^9}},
 FontSize->24],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.463840428267851*^9}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"ClearAll", "[", "\"\<`*\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"iM", "=", 
     RowBox[{"IdentityMatrix", "[", "2", "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]x", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]y", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]z", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]x", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]y", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "\[ImaginaryI]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[ImaginaryI]", ",", "0"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]z", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]", "=", 
     RowBox[{"{", 
      RowBox[{"\[Sigma]x", ",", "\[Sigma]y", ",", "\[Sigma]z"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]", "=", 
     RowBox[{"{", 
      RowBox[{"\[Tau]x", ",", "\[Tau]y", ",", "\[Tau]z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"For", " ", "the", " ", "actual", " ", "calculation"}], ",", " ", 
     RowBox[{
     "one", " ", "should", " ", "use", " ", "the", " ", "generalized", " ", 
      RowBox[{"DM", "/", "not"}], " ", "in", " ", "the", " ", "HFB", " ", 
      "sense"}], ",", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
       "rather", " ", "in", " ", "the", " ", "sense", " ", "that", " ", "not",
         " ", "diagonal", " ", "in", " ", "iso"}], "-", 
       RowBox[{"spin", " ", "space"}]}], "/."}]}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]11", "=", 
     RowBox[{"{", 
      RowBox[{"\[Rho]11x", ",", "\[Rho]11y", ",", "\[Rho]11z"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s10", "=", 
     RowBox[{"{", 
      RowBox[{"s10x", ",", "s10y", ",", "s10z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
     "the", " ", "cols", " ", "isospin", " ", "coordinates"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s11", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s11xx", ",", "s11xy", ",", "s11xz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s11yx", ",", "s11yy", ",", "s11yz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s11zx", ",", "s11zy", ",", "s11zz"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]21", "=", 
     RowBox[{"{", 
      RowBox[{"\[Rho]21x", ",", "\[Rho]21y", ",", "\[Rho]21z"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s20", "=", 
     RowBox[{"{", 
      RowBox[{"s20x", ",", "s20y", ",", "s20z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
     "the", " ", "cols", " ", "isospin", " ", "coordinates"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s21", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s21xx", ",", "s21xy", ",", "s21xz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s21yx", ",", "s21yy", ",", "s21yz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s21zx", ",", "s21zy", ",", "s21zz"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]31", "=", 
     RowBox[{"{", 
      RowBox[{"\[Rho]31x", ",", "\[Rho]31y", ",", "\[Rho]31z"}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s30", "=", 
     RowBox[{"{", 
      RowBox[{"s30x", ",", "s30y", ",", "s30z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "The", " ", "rows", " ", "are", " ", "the", " ", "spin", " ", "and", " ", 
     "the", " ", "cols", " ", "isospin", " ", "coordinates"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s31", "=", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"s31xx", ",", "s31xy", ",", "s31xz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s31yx", ",", "s31yy", ",", "s31yz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"s31zx", ",", "s31zy", ",", "s31zz"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Define", " ", "the", " ", "momentum", " ", "operators", " ", "in", " ", 
      "Skyrme"}], "-", 
     RowBox[{"type", " ", "interactions"}], "  ", "-", " ", 
     RowBox[{"remember", " ", "we", " ", "take", " ", "V_", "23", " ", 
      RowBox[{"(", 
       RowBox[{"refer", " ", "to", " ", "the", " ", "paper"}], ")"}]}]}], 
    "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k2", " ", "=", 
     RowBox[{"{", 
      RowBox[{"k2x", ",", " ", "k2y", ",", " ", "k2z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k2p", " ", "=", 
     RowBox[{"{", 
      RowBox[{"k2px", ",", " ", "k2py", ",", " ", "k2pz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k3", " ", "=", 
     RowBox[{"{", 
      RowBox[{"k3x", ",", " ", "k3y", ",", " ", "k3z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k3p", " ", "=", 
     RowBox[{"{", 
      RowBox[{"k3px", ",", " ", "k3py", ",", " ", "k3pz"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   StyleBox["\[IndentingNewLine]",
    FontFamily->"Courier New",
    FontSize->28], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
     "Define", " ", "all", " ", "the", " ", "local", " ", "densities"}], 
     "*)"}],
    FontFamily->"Courier New",
    FontSize->28], 
   StyleBox["\[IndentingNewLine]",
    FontFamily->"Courier New",
    FontSize->28], 
   StyleBox[
    RowBox[{"(*", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"laplacian", " ", ".."}], "not", " ", "a", " ", "vector"}], 
        " ", ".."}], "simply", " ", "L\[Rho]0"}], ",", " ", "L\[Rho]1"}], " ",
      "*)"}],
    FontFamily->"Courier New",
    FontSize->28], "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{"(*", "gradient", " ", "*)"}],
    FontFamily->"Courier New",
    FontSize->28], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G\[Rho]0", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"G\[Rho]0x", ",", " ", "G\[Rho]0y", ",", " ", "G\[Rho]0z"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"G\[Rho]1", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"G\[Rho]1x", ",", " ", "G\[Rho]1y", ",", " ", "G\[Rho]1z"}], 
      "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", "current", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"j0", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"j0x", ",", "j0y", ",", " ", "j0z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"j1", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"j1x", ",", "j1y", ",", " ", "j1z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"kinetic", " ", "density", " ", "tk0"}], ",", " ", "tk1"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"spin", " ", "density"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s0", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"s0x", ",", "s0y", ",", " ", "s0z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"s1", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"s1x", ",", "s1y", ",", " ", "s1z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"laplacian", " ", "of", " ", "the", " ", "spin", " ", "density"}],
     "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ls0", " ", "=", 
     RowBox[{"{", 
      RowBox[{"Ls0x", ",", "Ls0y", ",", " ", "Ls0z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Ls1", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"Ls1x", ",", "Ls1y", ",", " ", "Ls1z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"spin", " ", "kinetic", " ", "density"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tk0", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"Tk0x", ",", "Tk0y", ",", " ", "Tk0z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Tk1", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{"Tk1x", ",", "Tk1y", ",", " ", "Tk1z"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"gradient", " ", "of", " ", "spin"}], " ", "\[Rule]", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"gonna", " ", "be", " ", "a", " ", "tensor"}], " ", "..."}], 
      "the", " ", "first", " ", "index", " ", "is", " ", "the", " ", 
      "component", " ", "of", " ", "the", " ", "gradient", " ", "operator", "  ",
       "and", " ", "the", " ", "second", " ", "index", " ", "is", " ", "the", 
      " ", "component", " ", "of", " ", "the", " ", "spin", " ", "density", 
      " ", "s"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gs0", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Gs0xx", ",", "Gs0xy", ",", "Gs0xz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Gs0yx", ",", "Gs0yy", ",", "Gs0yz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Gs0zx", ",", "Gs0zy", ",", "Gs0zz"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Gs1", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"Gs1xx", ",", "Gs1xy", ",", "Gs1xz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Gs1yx", ",", "Gs1yy", ",", "Gs1yz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"Gs1zx", ",", "Gs1zy", ",", "Gs1zz"}], "}"}]}], "}"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"define", " ", "the", " ", "spin"}], "-", 
       RowBox[{"orbit", " ", "tensor"}]}], "..."}], "coordinate", " ", "as", 
     " ", "the", " ", "gradient", " ", "of", " ", "the", " ", "spin"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"J0", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"J0xx", ",", "J0xy", ",", "J0xz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"J0yx", ",", "J0yy", ",", "J0yz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"J0zx", ",", "J0zy", ",", "J0zz"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"J1", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"J1xx", ",", "J1xy", ",", "J1xz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"J1yx", ",", "J1yy", ",", "J0yz"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"J1zx", ",", "J1zy", ",", "J1zz"}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.4492402329336233`*^9, 3.449240401940483*^9}, {
   3.449664293970663*^9, 3.449664298268693*^9}, {3.4638389006226244`*^9, 
   3.46383891629801*^9}, {3.4638402809057813`*^9, 3.463840359502011*^9}, 
   3.4638404219538965`*^9, {3.4638529025878887`*^9, 3.463852969103636*^9}, {
   3.4638543274682565`*^9, 3.463854347066646*^9}}],

Cell["\<\

Now the main problem is implmenting  Tr1 Tr2 Tr3 effectively. The technique \
followed is to parse the overall expression and write it in terms of the \
quantities defined above. We have written a python script to do that \
automatically once the spin - isospin structure of the three-body interaction \
is specified. Refer to the script for details. Also note that after the \
generic    spin - isospin simplification, I perform rotation in isospin \
space, to find the final simplified form. \
\>", "Text",
 CellChangeTimes->{{3.4494044781735086`*^9, 3.449404561537528*^9}, {
  3.463840268762359*^9, 3.463840271950594*^9}, {3.4638403622370157`*^9, 
  3.463840374442952*^9}, {3.4638407624854617`*^9, 3.4638408348146224`*^9}}],

Cell["Direct part ", "Text",
 CellChangeTimes->{{3.463920429042123*^9, 3.463920430323668*^9}},
 FontSize->72],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"V3NDirectHFE", " ", "=", " ", "\n", " ", 
    RowBox[{"Simplify", "[", "  ", 
     RowBox[{
      RowBox[{
       RowBox[{"1", "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"1", "/", " ", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Rho]10", "*", 
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", "iM", "]"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{"(", 
              RowBox[{"\[Rho]11", ".", "\[Tau]"}], ")"}], "]"}]}], " ", "+", 
           "  ", 
           RowBox[{
            RowBox[{"Tr", "[", 
             RowBox[{"(", 
              RowBox[{"s10", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
            RowBox[{"Tr", "[", "iM", "]"}]}], " ", "+", " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Beta]1", "=", "1"}], "3"], 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]2", "=", "1"}], "3"], 
              RowBox[{
               RowBox[{
                RowBox[{"s11", "[", 
                 RowBox[{"[", "\[Beta]1", "]"}], "]"}], "[", 
                RowBox[{"[", "\[Beta]2", "]"}], "]"}], 
               RowBox[{"Tr", "[", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Beta]1", "]"}], "]"}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Beta]2", "]"}], "]"}], "]"}]}]}]}], ")"}]}], 
          ")"}], "*", 
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Rho]20", "*", 
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", "iM", "]"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{"(", 
              RowBox[{"\[Rho]21", ".", "\[Tau]"}], ")"}], "]"}]}], " ", "+", 
           " ", 
           RowBox[{
            RowBox[{"Tr", "[", 
             RowBox[{"(", 
              RowBox[{"s20", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
            RowBox[{"Tr", "[", "iM", "]"}]}], " ", "+", " ", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Beta]3", "=", "1"}], "3"], 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]4", "=", "1"}], "3"], 
              RowBox[{
               RowBox[{
                RowBox[{"s21", "[", 
                 RowBox[{"[", "\[Beta]3", "]"}], "]"}], "[", 
                RowBox[{"[", "\[Beta]4", "]"}], "]"}], 
               RowBox[{"Tr", "[", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Beta]3", "]"}], "]"}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Beta]4", "]"}], "]"}], "]"}]}]}]}], ")"}]}], 
          ")"}], "*", 
         RowBox[{"1", "/", "4"}], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"\[Rho]30", "*", 
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", "iM", "]"}]}], " ", "+", "  ", 
           RowBox[{
            RowBox[{"Tr", "[", "iM", "]"}], "*", 
            RowBox[{"Tr", "[", 
             RowBox[{"(", 
              RowBox[{"\[Rho]31", ".", "\[Tau]"}], ")"}], "]"}]}], " ", "+", 
           "  ", 
           RowBox[{
            RowBox[{"Tr", "[", 
             RowBox[{"(", 
              RowBox[{"s30", ".", "\[Sigma]"}], ")"}], "]"}], "*", 
            RowBox[{"Tr", "[", "iM", "]"}]}], "+", 
           RowBox[{"(", 
            RowBox[{
             SubsuperscriptBox["\[Sum]", 
              RowBox[{"\[Beta]5", "=", "1"}], "3"], 
             RowBox[{
              SubsuperscriptBox["\[Sum]", 
               RowBox[{"\[Beta]6", "=", "1"}], "3"], 
              RowBox[{
               RowBox[{
                RowBox[{"s31", "[", 
                 RowBox[{"[", "\[Beta]5", "]"}], "]"}], "[", 
                RowBox[{"[", "\[Beta]6", "]"}], "]"}], 
               RowBox[{"Tr", "[", 
                RowBox[{"\[Sigma]", "[", 
                 RowBox[{"[", "\[Beta]5", "]"}], "]"}], "]"}], "*", 
               RowBox[{"Tr", "[", 
                RowBox[{"\[Tau]", "[", 
                 RowBox[{"[", "\[Beta]6", "]"}], "]"}], "]"}]}]}]}], ")"}]}], 
          ")"}]}], ")"}]}], ",", " ", 
      RowBox[{"Assumptions", " ", "->", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
         "\[Rho]11x", " ", "==", " ", "\[Rho]21x", " ", "==", " ", 
          "\[Rho]31x", " ", "==", " ", "0"}], ",", 
         "                                                                    \
                                                                   ", 
         RowBox[{
         "\[Rho]11y", " ", "==", " ", "\[Rho]21y", " ", "==", " ", 
          "\[Rho]31y", " ", "==", " ", "0"}], ",", " ", "\n", "    ", 
         RowBox[{
         "s11xx", " ", "==", " ", "s21xx", " ", "==", " ", "s31xx", " ", "==",
           " ", "0"}], ",", "\n", "    ", 
         RowBox[{
         "s11xy", " ", "==", " ", "s21xy", " ", "==", " ", "s31xy", " ", "==",
           " ", "0"}], ",", "\n", "    ", 
         RowBox[{
         "s11yx", " ", "==", " ", "s21yx", " ", "==", " ", "s31yx", " ", "==",
           " ", "0"}], ",", "\n", "    ", 
         RowBox[{
         "s11yy", " ", "==", " ", "s21yy", " ", "==", " ", "s31yy", " ", "==",
           " ", "0"}], ",", "\n", "    ", 
         RowBox[{
         "s11zx", " ", "==", " ", "s21zx", " ", "==", " ", "s31zx", " ", "==",
           " ", "0"}], ",", "\n", "    ", 
         RowBox[{
         "s11zy", " ", "==", " ", "s21zy", " ", "==", " ", "s31zy", " ", "==",
           " ", "0"}]}], "}"}]}]}], "]"}]}], "\n", 
   RowBox[{"(*", 
    RowBox[{"--", 
     RowBox[{"--", 
      RowBox[{"--", 
       RowBox[{"--", 
        RowBox[{"--", 
         RowBox[{"--", 
          RowBox[{"--", 
           RowBox[{"--", 
            RowBox[{"--", 
             RowBox[{"--", 
              RowBox[{"--", 
               RowBox[{"--", 
                RowBox[{"--", 
                 RowBox[{"--", 
                  RowBox[{"--", 
                   RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{"--", 
                    RowBox[{
                    "--", "--"}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}]}], 
    "*)"}], "\n", "\[IndentingNewLine]", "\n"}]}]], "Input",
 CellChangeTimes->{{3.4165745817144146`*^9, 3.416574647477522*^9}, {
   3.416574712707163*^9, 3.4165747595285807`*^9}, {3.4165749087106605`*^9, 
   3.4165750633516884`*^9}, {3.4165750967114105`*^9, 
   3.4165752330159335`*^9}, {3.416575340584284*^9, 3.4165753597089195`*^9}, {
   3.416575403132908*^9, 3.4165755872874055`*^9}, {3.4165756203512254`*^9, 
   3.416575685427642*^9}, {3.416575771645319*^9, 3.416575819026064*^9}, {
   3.4165759416213255`*^9, 3.41657599186036*^9}, {3.4165760289705105`*^9, 
   3.4165761669173574`*^9}, {3.4165762858445864`*^9, 3.41657629607366*^9}, {
   3.4165763290686593`*^9, 3.416576389351584*^9}, {3.416576657959609*^9, 
   3.416576691048379*^9}, {3.416576731481547*^9, 3.416576786478935*^9}, {
   3.4165768277858515`*^9, 3.4165769154519463`*^9}, {3.416576946467219*^9, 
   3.4165769488062286`*^9}, {3.41657697944726*^9, 3.4165771269452305`*^9}, {
   3.4165771753315506`*^9, 3.4165771770000443`*^9}, {3.416577308140538*^9, 
   3.416577308390033*^9}, {3.4165773572129683`*^9, 3.4165774099810343`*^9}, {
   3.416577441292581*^9, 3.416577654797414*^9}, {3.416577691208003*^9, 
   3.416577744225563*^9}, {3.4165778119165125`*^9, 3.416577861191656*^9}, {
   3.4165781833357067`*^9, 3.416578194360241*^9}, {3.416578245023197*^9, 
   3.4165783948445845`*^9}, {3.4165850392040033`*^9, 
   3.4165850654166875`*^9}, {3.416585282652156*^9, 3.416585416325903*^9}, {
   3.416585482271826*^9, 3.416585625402146*^9}, {3.4165856623843822`*^9, 
   3.416585668011434*^9}, {3.4165857224219007`*^9, 3.4165857517607245`*^9}, {
   3.4165857854292526`*^9, 3.4165859365468597`*^9}, {3.416586009135831*^9, 
   3.416586011371021*^9}, {3.4165860933384113`*^9, 3.4165861054990964`*^9}, {
   3.4165861629888105`*^9, 3.416586291942086*^9}, {3.4165863391780615`*^9, 
   3.4165865105686865`*^9}, {3.416586544268476*^9, 3.4165865566792517`*^9}, {
   3.416586644773877*^9, 3.416586704592566*^9}, {3.4165867391520433`*^9, 
   3.4165867514065123`*^9}, {3.4165868325142145`*^9, 
   3.4165868520525894`*^9}, {3.416587035056825*^9, 3.416587058299676*^9}, {
   3.4165874113815584`*^9, 3.416587417321224*^9}, {3.4165874512398434`*^9, 
   3.4165875023366017`*^9}, {3.416587538318473*^9, 3.416587741376897*^9}, {
   3.4165878576380434`*^9, 3.416587902873289*^9}, {3.416587954595276*^9, 
   3.4165879914212046`*^9}, {3.416588042017781*^9, 3.4165880630254416`*^9}, {
   3.416591005914432*^9, 3.416591174428895*^9}, {3.4166639733095512`*^9, 
   3.416663988184456*^9}, {3.4362895319233313`*^9, 3.4362895413473773`*^9}, {
   3.4362897848253365`*^9, 3.4362897904360037`*^9}, {3.442842577356142*^9, 
   3.442842606946977*^9}, {3.442842646122463*^9, 3.442842698198543*^9}, {
   3.4492275899262543`*^9, 3.4492275963829317`*^9}, {3.449227629276026*^9, 
   3.4492277748873763`*^9}, {3.4492278072332945`*^9, 3.449227860935959*^9}, {
   3.449240094603114*^9, 3.449240175654071*^9}, {3.449240214929246*^9, 
   3.449240230198583*^9}, {3.449240438792486*^9, 3.449240457452915*^9}, {
   3.44924275251112*^9, 3.449242798399626*^9}, {3.44924282870542*^9, 
   3.449242888973158*^9}, {3.449242959337617*^9, 3.449243123286023*^9}, {
   3.449243176970951*^9, 3.449243222935252*^9}, {3.449243582470455*^9, 
   3.449243639217539*^9}, {3.449244717140204*^9, 3.4492447178122253`*^9}, 
   3.4492450168143835`*^9, 3.4492450855195103`*^9, {3.449245268812904*^9, 
   3.4492452775962334`*^9}, {3.4492481156948347`*^9, 3.449248129291542*^9}, {
   3.4492483681091228`*^9, 3.4492484602697973`*^9}, {3.4492590986966295`*^9, 
   3.4492590994312677`*^9}, 3.449320807226918*^9, {3.449321146711367*^9, 
   3.4493211696072664`*^9}, {3.449329439678368*^9, 3.4493294584639454`*^9}, {
   3.449330142838419*^9, 3.4493301499494324`*^9}, {3.4494044465720553`*^9, 
   3.449404457402834*^9}, {3.44966430730237*^9, 3.449664311428479*^9}, 
   3.4638381387257595`*^9, {3.4638382133365335`*^9, 3.4638383565147724`*^9}, {
   3.4638388453446198`*^9, 3.4638388768047905`*^9}, 3.463920409990843*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"\[Rho]10", " ", "\[Rho]20", " ", "\[Rho]30"}], "2"]], "Output",
 CellChangeTimes->{3.463919424477968*^9, 3.463940360202955*^9, 
  3.463940783006176*^9}]
}, Open  ]],

Cell["\<\
Of course, this expression has to be expressed in terms of the standard local \
densities, which are the matter, spin, matter current, spin current, \
spin-orbit tensor etc. The subtletey in here is the fact that the coordinate \
dependence of the nonlocal densities is different depending on which of the \
three, viz, direct, single-exchange or double-exchange parts of the HF \
energy. In addition, for the single-exchange, we have two differnt coordinate \
dependencies. That is what we mean by single-exchange part-I and \
single-exchange-part II. \
\>", "Text",
 CellChangeTimes->{{3.463840848817848*^9, 3.4638411259459553`*^9}}],

Cell["Simplification of the Quadratic gradient operators", "Text",
 CellChangeTimes->{{3.463920442420204*^9, 3.4639204691763678`*^9}},
 FontSize->36],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
   "Simplification", " ", "of", " ", "the", " ", "quadratic", " ", "gradient",
     " ", "operators", " ", "that", " ", "act", " ", "on", " ", "the", " ", 
    "same", " ", "nonlocal", " ", "matter", " ", 
    RowBox[{"density", "."}]}], "*)"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DirAssumptionsList", " ", "=", " ", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
    "Create", " ", "the", " ", "assumptions", " ", "list", " ", "for", " ", 
     "Eq", 
     RowBox[{"(", "A1", ")"}], " ", "and", " ", "Eq", 
     RowBox[{"(", "A3", ")"}], " ", "of", " ", "part", " ", "2"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"First", " ", "the", " ", "scalars"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"DirAssumptionsList", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k2", ".", "k2"}], " ", "+", " ", 
          RowBox[{"k2p", ".", "k2p"}]}], ")"}], " ", "\[Rho]20"}], " ", 
       "\[Equal]", " ", 
       RowBox[{
        RowBox[{"-", "L\[Rho]0"}], " ", "+", 
        RowBox[{"2", " ", "tk0"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"DirAssumptionsList", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k3", ".", "k3"}], " ", "+", " ", 
          RowBox[{"k3p", ".", "k3p"}]}], ")"}], " ", "\[Rho]30"}], " ", 
       "\[Equal]", " ", 
       RowBox[{
        RowBox[{"-", "L\[Rho]0"}], " ", "+", 
        RowBox[{"2", " ", "tk0"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"DirAssumptionsList", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k2", ".", "k2"}], " ", "+", " ", 
          RowBox[{"k2p", ".", "k2p"}]}], ")"}], " ", "\[Rho]21z"}], " ", 
       "\[Equal]", " ", 
       RowBox[{
        RowBox[{"-", "L\[Rho]1"}], " ", "+", 
        RowBox[{"2", " ", "tk1"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"AppendTo", "[", 
     RowBox[{"DirAssumptionsList", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k3", ".", "k3"}], " ", "+", " ", 
          RowBox[{"k3p", ".", "k3p"}]}], ")"}], " ", "\[Rho]31z"}], " ", 
       "\[Equal]", " ", 
       RowBox[{
        RowBox[{"-", "L\[Rho]1"}], " ", "+", 
        RowBox[{"2", " ", "tk1"}]}]}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i", "=", 
       RowBox[{"i", "+", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"DirAssumptionsList", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k2", ".", "k2"}], " ", "+", " ", 
              RowBox[{"k2p", ".", "k2p"}]}], ")"}], " ", 
            RowBox[{"s20", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], " ", "\[Equal]", " ", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Ls0", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], " ", "+", 
            RowBox[{"2", " ", 
             RowBox[{"Tk0", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"DirAssumptionsList", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k3", ".", "k3"}], " ", "+", " ", 
              RowBox[{"k3p", ".", "k3p"}]}], ")"}], " ", 
            RowBox[{"s30", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}], " ", "\[Equal]", " ", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Ls0", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], " ", "+", 
            RowBox[{"2", " ", 
             RowBox[{"Tk0", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"DirAssumptionsList", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k2", ".", "k2"}], " ", "+", " ", 
              RowBox[{"k2p", ".", "k2p"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"s21", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], " ", "\[Equal]", " ", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Ls1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], " ", "+", 
            RowBox[{"2", " ", 
             RowBox[{"Tk1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"DirAssumptionsList", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"k3", ".", "k3"}], " ", "+", " ", 
              RowBox[{"k3p", ".", "k3p"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"s31", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "[", 
             RowBox[{"[", "3", "]"}], "]"}]}], " ", "\[Equal]", " ", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Ls1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], " ", "+", 
            RowBox[{"2", " ", 
             RowBox[{"Tk1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}]}]}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"V3NDirectHFESimplified1", "=", " ", 
     RowBox[{"Simplify", "[", " ", 
      RowBox[{
       RowBox[{"Expand", "[", 
        RowBox[{
         RowBox[{"1", "/", "6"}], " ", "t4", "  ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k2", " ", "-", "k3"}], ")"}], ".", 
            RowBox[{"(", 
             RowBox[{"k2", "-", "k3"}], ")"}]}], " ", "+", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"k2p", " ", "-", "k3p"}], ")"}], ".", 
            RowBox[{"(", 
             RowBox[{"k2p", "-", "k3p"}], ")"}]}]}], " ", ")"}], " ", 
         "V3NDirectHFE"}], "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Assumptions", "\[Rule]", "DirAssumptionsList"}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Print", "[", "V3NDirectHFESimplified1", "]"}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.4638411532336655`*^9, 3.4638411892265615`*^9}, {
   3.4638412363470917`*^9, 3.463841400259986*^9}, {3.4638415299929943`*^9, 
   3.4638417106449594`*^9}, {3.463841755983818*^9, 3.4638417634855943`*^9}, {
   3.4638418407851443`*^9, 3.463841860336648*^9}, {3.4638468915628495`*^9, 
   3.4638468919691954`*^9}, {3.4638469644082203`*^9, 3.463846964501992*^9}, {
   3.463846996103224*^9, 3.463847138105592*^9}, {3.4638471767553673`*^9, 
   3.4638472400359735`*^9}, {3.4638472888912897`*^9, 3.463847306270404*^9}, {
   3.463847350030764*^9, 3.4638473523594403`*^9}, {3.463847959488569*^9, 
   3.4638481062563763`*^9}, {3.463848142202156*^9, 3.4638482681530433`*^9}, {
   3.4638488830482955`*^9, 3.4638488875337324`*^9}, 3.463851416470434*^9, {
   3.4638514466807117`*^9, 3.463851844665557*^9}, {3.463851939625538*^9, 
   3.4638525036653214`*^9}, {3.4638525407678547`*^9, 3.46385267836293*^9}, {
   3.4638527358296595`*^9, 3.4638527974067373`*^9}, {3.4638528776913695`*^9, 
   3.4638528913977394`*^9}, {3.4638530012675004`*^9, 
   3.4638530080972424`*^9}, {3.463854170009104*^9, 3.4638541736818485`*^9}, {
   3.463854649278818*^9, 3.4638546526546173`*^9}, {3.463919434449015*^9, 
   3.4639194351835594`*^9}, {3.4639198602513204`*^9, 
   3.4639198633145456`*^9}, {3.4639201211568384`*^9, 
   3.4639201238449745`*^9}, {3.463920294072775*^9, 3.463920314218169*^9}, {
   3.4639204403103437`*^9, 3.463920440810459*^9}, {3.4639205014181695`*^9, 
   3.4639205251423845`*^9}, {3.4639404454418845`*^9, 3.4639404710260663`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "12"]}], " ", "t4", " ", "\[Rho]10", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"L\[Rho]0", " ", 
     RowBox[{"(", 
      RowBox[{"\[Rho]20", "+", "\[Rho]30"}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"k2px", " ", "k3px"}], "+", 
          RowBox[{"k2py", " ", "k3py"}], "+", 
          RowBox[{"k2pz", " ", "k3pz"}], "+", 
          RowBox[{"k2x", " ", "k3x"}], "+", 
          RowBox[{"k2y", " ", "k3y"}], "+", 
          RowBox[{"k2z", " ", "k3z"}]}], ")"}], " ", "\[Rho]20", " ", 
        "\[Rho]30"}], "-", 
       RowBox[{"tk0", " ", 
        RowBox[{"(", 
         RowBox[{"\[Rho]20", "+", "\[Rho]30"}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Print",
 CellChangeTimes->{3.463920126079879*^9, 3.463920319250611*^9, 
  3.463940369361373*^9, 3.46394048132538*^9, 3.463940792273995*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"still", " ", "some", " ", "way", " ", "to", " ", "go"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"simplify", " ", "the", " ", "linear", " ", "terms"}], " ", 
       "-", " ", 
       RowBox[{
       "the", " ", "key", " ", "here", " ", "is", " ", "to", " ", "note", " ",
         "that", " ", "the", " ", "gradient", " ", "operators", " ", 
        "necessarily", " ", "act", " ", "on", " ", "two", " ", "different", 
        " ", "nonlocal", " ", "densitities"}]}], " ", "..."}], "be", " ", 
     "they", " ", 
     RowBox[{"scalar", "/", 
      RowBox[{"vector", ".", " ", "For"}]}], " ", "example"}], ",", " ", 
    RowBox[{"in", " ", "k2px", " ", "k3px"}], ",", " ", 
    RowBox[{
    "k2px", " ", "will", " ", "act", " ", "on", " ", "rho20", " ", "and", " ",
      "k3px", " ", "will", " ", "act", " ", "on", " ", 
     RowBox[{"rho30", ".", " ", "This"}], " ", "is", " ", "because", " ", 
     "in", " ", "the", " ", "starting", " ", "HF", " ", "expression", " ", 
     "for", " ", "nonlocal", " ", "interactions"}], ",", " ", 
    RowBox[{
     RowBox[{
     "we", " ", "note", " ", "that", " ", "all", " ", "the", " ", "six", " ", 
      "coordinates", " ", 
      RowBox[{"(", 
       RowBox[{
       "r1", ",", "r2", ",", "r3", ",", "r1p", ",", "r2p", ",", "r3p"}], 
       ")"}], " ", "in", " ", "such", " ", "a", " ", "way", " ", "that", " ", 
      "each", " ", "non"}], "-", 
     RowBox[{
     "primed", " ", "is", " ", "paired", " ", "only", " ", "with", " ", "a", 
      " ", "primed", " ", "one", " ", "and", " ", "the", " ", "above", " ", 
      "operator", " ", "products", " ", "do", " ", "not", " ", "contain", " ",
       "products", " ", "of", " ", "primed", " ", "and", " ", "nonprimed", 
      " ", 
      RowBox[{"operators", "."}]}]}]}], "*)"}]}]], "Input",
 CellChangeTimes->{{3.463847313381462*^9, 3.463847329557167*^9}, {
  3.4638486363805237`*^9, 3.4638488343805237`*^9}}],

Cell["Simplification of the linear gradient operators", "Text",
 CellChangeTimes->{{3.463920442420204*^9, 3.463920495260501*^9}},
 FontSize->36],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Simplification", " ", "of", " ", "each", " ", "linear", " ", "gradient", 
   " ", "operator", " ", "that", " ", "acts", " ", "on", " ", "a", " ", 
   "nonlocal", " ", "density", " ", 
   RowBox[{"matrix", "."}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.463920544850049*^9, 3.4639205583062735`*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
       "Update", " ", "the", " ", "assumptions", " ", "list", " ", "with", 
        " ", "them"}], "..."}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
      "First", " ", "form", " ", "a", " ", "list", " ", "containing", " ", 
      "which", " ", "gradient", " ", "operator", " ", "acts", " ", "on", " ", 
      "which", " ", "\[IndentingNewLine]", "\[IndentingNewLine]", "k2"}], 
     "\[Rule]", "rho20"}], ",", " ", "rho21z", ",", " ", "s20", ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"s21", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], "\[IndentingNewLine]", "k2p"}], 
     "\[Rule]", "rho20"}], ",", " ", "rho21z", ",", " ", "s20", ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"s21", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], "\[IndentingNewLine]", "k3"}], 
     "\[Rule]", "rho30"}], ",", " ", "rho31z", ",", " ", "s30", ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"s31", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], "\[IndentingNewLine]", "k3p"}], 
     "\[Rule]", "rho30"}], ",", " ", "rho31z", ",", " ", "s30", ",", " ", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"s31", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "[", 
       RowBox[{"[", "3", "]"}], "]"}], "  ", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "BASIC", " ", "ASSUMPTION", " ", "THAT", " ", 
      "CAN", " ", "BE", " ", "RELAXED", " ", "IN", " ", "THE", " ", 
      "FUTURE"}], "\[Rule]", " ", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
        "ONLY", " ", "A", " ", "SINGLE", " ", "GRADIENT", " ", "OPERATOR", 
         " ", "ACTS", " ", "ON", " ", "ANY", " ", "NONLOCAL", " ", 
         "DENSITY"}], " ", "..."}], ".", "\[IndentingNewLine]", "IT"}], " ", 
      "IS", " ", "JUST", " ", "THAT", " ", "AT", " ", "THIS", " ", 
      "POINT"}]}], ",", " ", 
    RowBox[{
    "I", " ", "AM", " ", "NOT", " ", "SURE", " ", "THAT", " ", "IT", " ", 
     "CAN", " ", "HANDLE", " ", "THAT", " ", "MIXED", " ", "UP", " ", 
     RowBox[{"CASE", "."}]}]}], "\[IndentingNewLine]", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "Reinitialize", " ", "AssumptionsList", " ", "as", " ", "the", " ", 
    "former", " ", "list", " ", "is", " ", "not", " ", "required"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"DirRulesList", "=", 
     RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"for", " ", "k2"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i", "=", " ", 
       RowBox[{"i", " ", "+", " ", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"DirRulesList", ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"k2", "[", 
             RowBox[{"[", "i", "]"}], "]"}], " ", "\[Rho]20"}], " ", 
           "\[Rule]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "i"}], "/", "2"}], " ", 
             RowBox[{"G\[Rho]0", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], " ", "+", "  ", 
            RowBox[{"j0", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"DirRulesList", ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"k2", "[", 
             RowBox[{"[", "i", "]"}], "]"}], " ", "\[Rho]21z"}], " ", 
           "\[Rule]", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "i"}], "/", "2"}], " ", 
             RowBox[{"G\[Rho]1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], " ", "+", "  ", 
            RowBox[{"j1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "\[LessEqual]", "3"}], ",", 
          RowBox[{"j", "=", " ", 
           RowBox[{"j", " ", "+", "1"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"DirRulesList", ",", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"k2", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], " ", 
                RowBox[{"s20", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], " ", "->", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "i"}], "/", "2"}], " ", 
                 RowBox[{
                  RowBox[{"Gs0", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], " ", "+", "  ", 
                RowBox[{
                 RowBox[{"J0", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"DirRulesList", ",", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"k2", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], " ", 
                RowBox[{
                 RowBox[{"s21", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], " ", "\[Rule]", "  ", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "i"}], "/", "2"}], " ", 
                 RowBox[{
                  RowBox[{"Gs1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], " ", "+", "  ", 
                RowBox[{
                 RowBox[{"J1", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}]}]}], "]"}], ";"}], 
           "\[IndentingNewLine]", "}"}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"for", " ", "k2p"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i", "=", " ", 
       RowBox[{"i", " ", "+", " ", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"DirRulesList", ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"k2p", "[", 
             RowBox[{"[", "i", "]"}], "]"}], " ", "\[Rho]20"}], " ", 
           "\[Rule]", "  ", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "/", "2"}], " ", 
             RowBox[{"G\[Rho]0", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "  ", "-", " ", 
            RowBox[{"j0", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"DirRulesList", ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"k2p", "[", 
             RowBox[{"[", "i", "]"}], "]"}], " ", "\[Rho]21z"}], " ", 
           "\[Rule]", "  ", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "/", "2"}], " ", 
             RowBox[{"G\[Rho]1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], " ", "-", "  ", 
            RowBox[{"j1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "\[LessEqual]", "3"}], ",", 
          RowBox[{"j", "=", " ", 
           RowBox[{"j", " ", "+", "1"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"DirRulesList", ",", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"k2p", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], " ", 
                RowBox[{"s20", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], " ", "\[Rule]", "  ", 
               RowBox[{
                RowBox[{
                 RowBox[{"i", "/", "2"}], " ", 
                 RowBox[{
                  RowBox[{"Gs0", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], " ", "-", "  ", 
                RowBox[{
                 RowBox[{"J0", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"DirRulesList", ",", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"k2p", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], " ", 
                RowBox[{
                 RowBox[{"s21", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], " ", "\[Rule]", "  ", 
               RowBox[{
                RowBox[{
                 RowBox[{"i", "/", "2"}], " ", 
                 RowBox[{
                  RowBox[{"Gs1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], " ", "-", "  ", 
                RowBox[{
                 RowBox[{"J1", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}]}]}], "]"}], ";"}], 
           "\[IndentingNewLine]", "}"}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"for", " ", "k3"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i", "=", " ", 
       RowBox[{"i", " ", "+", " ", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"DirRulesList", ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"k3", "[", 
             RowBox[{"[", "i", "]"}], "]"}], " ", "\[Rho]30"}], " ", 
           "\[Rule]", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "i"}], "/", "2"}], " ", 
             RowBox[{"G\[Rho]0", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], " ", "+", "  ", 
            RowBox[{"j0", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"DirRulesList", ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"k3", "[", 
             RowBox[{"[", "i", "]"}], "]"}], " ", "\[Rho]31z"}], " ", 
           "\[Rule]", " ", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "i"}], "/", "2"}], " ", 
             RowBox[{"G\[Rho]1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], " ", "+", " ", 
            RowBox[{"j1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "\[LessEqual]", "3"}], ",", 
          RowBox[{"j", "=", " ", 
           RowBox[{"j", " ", "+", "1"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"DirRulesList", ",", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"k3", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], " ", 
                RowBox[{"s30", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], " ", "\[Rule]", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "i"}], "/", "2"}], " ", 
                 RowBox[{
                  RowBox[{"Gs0", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], " ", "+", " ", 
                RowBox[{
                 RowBox[{"J0", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"DirRulesList", ",", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"k3", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], " ", 
                RowBox[{
                 RowBox[{"s31", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], " ", "\[Rule]", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "i"}], "/", "2"}], " ", 
                 RowBox[{
                  RowBox[{"Gs1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], " ", "+", "  ", 
                RowBox[{
                 RowBox[{"J1", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}]}]}], "]"}], ";"}], 
           "\[IndentingNewLine]", "}"}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"for", " ", "k3p"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"For", "[", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", 
      RowBox[{"i", "\[LessEqual]", "3"}], ",", 
      RowBox[{"i", "=", " ", 
       RowBox[{"i", " ", "+", " ", "1"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"AppendTo", "[", 
         RowBox[{"DirRulesList", ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"k3p", "[", 
             RowBox[{"[", "i", "]"}], "]"}], " ", "\[Rho]30"}], " ", 
           "\[Rule]", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "/", "2"}], " ", 
             RowBox[{"G\[Rho]0", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], " ", "-", "  ", 
            RowBox[{"j0", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"AppendTo", "[", 
         RowBox[{"DirRulesList", ",", " ", 
          RowBox[{
           RowBox[{
            RowBox[{"k3p", "[", 
             RowBox[{"[", "i", "]"}], "]"}], " ", "\[Rho]31z"}], " ", 
           "\[Rule]", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"i", "/", "2"}], " ", 
             RowBox[{"G\[Rho]1", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], " ", "-", "  ", 
            RowBox[{"j1", "[", 
             RowBox[{"[", "i", "]"}], "]"}]}]}]}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "\[LessEqual]", "3"}], ",", 
          RowBox[{"j", "=", " ", 
           RowBox[{"j", " ", "+", "1"}]}], ",", "\[IndentingNewLine]", 
          RowBox[{"{", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"AppendTo", "[", 
             RowBox[{"DirRulesList", ",", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"k3p", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], " ", 
                RowBox[{"s30", "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}], " ", "\[Rule]", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"i", "/", "2"}], " ", 
                 RowBox[{
                  RowBox[{"Gs0", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], " ", "-", "  ", 
                RowBox[{
                 RowBox[{"J0", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}]}]}], "]"}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"AppendTo", "[", 
             RowBox[{"DirRulesList", ",", " ", 
              RowBox[{
               RowBox[{
                RowBox[{"k3p", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], " ", 
                RowBox[{
                 RowBox[{"s31", "[", 
                  RowBox[{"[", "j", "]"}], "]"}], "[", 
                 RowBox[{"[", "3", "]"}], "]"}]}], " ", "\[Rule]", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"i", "/", "2"}], " ", 
                 RowBox[{
                  RowBox[{"Gs1", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "[", 
                  RowBox[{"[", "j", "]"}], "]"}]}], " ", "-", "  ", 
                RowBox[{
                 RowBox[{"J1", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "[", 
                 RowBox[{"[", "j", "]"}], "]"}]}]}]}], "]"}], ";"}], 
           "\[IndentingNewLine]", "}"}]}], "]"}], ";"}], 
       "\[IndentingNewLine]", "}"}]}], "]"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.463853094023835*^9, 3.463853108808585*^9}, {
  3.4638535766220756`*^9, 3.463853649263344*^9}, {3.463853685787148*^9, 
  3.463853906024732*^9}, {3.4638539488161125`*^9, 3.4638540908966246`*^9}, {
  3.463854222584051*^9, 3.4638543015246143`*^9}, {3.4638543671807833`*^9, 
  3.463854588123715*^9}, {3.4638548016586432`*^9, 3.463854824070199*^9}, {
  3.463919891836923*^9, 3.46392000031573*^9}, {3.4639203278463955`*^9, 
  3.4639203738572884`*^9}, {3.4639404346893387`*^9, 3.4639404372680745`*^9}, {
  3.4639405704558563`*^9, 3.463940571174776*^9}, {3.46394061524771*^9, 
  3.4639407738477573`*^9}, {3.463941613931113*^9, 3.463941616275403*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V3NDirectHFESimplified2", "  ", "=", " ", 
   RowBox[{"Expand", "[", "V3NDirectHFESimplified1", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"For", "[", 
   RowBox[{
    RowBox[{"i", "=", "1"}], ",", 
    RowBox[{"i", "<=", 
     RowBox[{"Length", "[", "DirRulesList", "]"}]}], ",", " ", 
    RowBox[{"i", " ", "=", " ", 
     RowBox[{"i", " ", "+", "1"}]}], ",", "\[IndentingNewLine]", 
    RowBox[{"{", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"V3NDirectHFESimplified2", " ", "=", " ", 
       RowBox[{"V3NDirectHFESimplified2", "/.", 
        RowBox[{"DirRulesList", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
     "\[IndentingNewLine]", "}"}]}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "V3NDirectHFESimplified2", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.4638473364025373`*^9, 3.4638473814757085`*^9}, {
   3.4638474293616104`*^9, 3.463847474370538*^9}, {3.463847595472685*^9, 
   3.463847664986474*^9}, 3.463854609535034*^9, {3.4638546868189554`*^9, 
   3.463854695758572*^9}, {3.463920027353381*^9, 3.4639201146084127`*^9}, {
   3.4639201585563173`*^9, 3.463920158900149*^9}, {3.463920381452837*^9, 
   3.463920382265529*^9}, {3.4639405111449394`*^9, 3.463940511582543*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", "6"]}], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox["G\[Rho]0x", "2"], "-", "j0x"}], ")"}], "2"], " ", "t4", 
   " ", "\[Rho]10"}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["G\[Rho]0x", "2"]}], "+", "j0x"}], ")"}], "2"], " ", "t4", 
   " ", "\[Rho]10"}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"G\[Rho]0y", "-", "j0y"}], ")"}], "2"], " ", "t4", " ", 
   "\[Rho]10"}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "G\[Rho]0y"}], "+", "j0y"}], ")"}], "2"], " ", "t4", " ", 
   "\[Rho]10"}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", "G\[Rho]0z"}], "2"], "-", "j0z"}], ")"}], "2"], " ", 
   "t4", " ", "\[Rho]10"}], "-", 
  RowBox[{
   FractionBox["1", "6"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3", " ", "G\[Rho]0z"}], "2"]}], "+", "j0z"}], ")"}], "2"], 
   " ", "t4", " ", "\[Rho]10"}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", "L\[Rho]0", " ", "t4", " ", "\[Rho]10", " ", 
   "\[Rho]20"}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", "t4", " ", "tk0", " ", "\[Rho]10", " ", 
   "\[Rho]20"}], "-", 
  RowBox[{
   FractionBox["1", "12"], " ", "L\[Rho]0", " ", "t4", " ", "\[Rho]10", " ", 
   "\[Rho]30"}], "+", 
  RowBox[{
   FractionBox["1", "6"], " ", "t4", " ", "tk0", " ", "\[Rho]10", " ", 
   "\[Rho]30"}]}]], "Print",
 CellChangeTimes->{{3.4639408120911865`*^9, 3.463940813997888*^9}}]
}, Open  ]],

Cell["Simplify for time reversal invariant systems", "Text",
 CellChangeTimes->{{3.4639408365344734`*^9, 3.463940846583728*^9}, {
  3.4663457947726707`*^9, 3.4663457972731667`*^9}},
 FontSize->36],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"V3NDirectHFESimplified2TRI", " ", "=", 
   RowBox[{"Simplify", "[", 
    RowBox[{"V3NDirectHFESimplified2", ",", "\[IndentingNewLine]", 
     RowBox[{"Assumptions", "\[Rule]", 
      RowBox[{"{", "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{"j0x", "\[Equal]", "0"}], ",", 
        RowBox[{"j0y", "\[Equal]", "0"}], ",", " ", 
        RowBox[{"j0z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{"j1x", "\[Equal]", "0"}], ",", 
        RowBox[{"j1y", "\[Equal]", "0"}], ",", " ", 
        RowBox[{"j1z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{"s0x", "\[Equal]", "0"}], ",", 
        RowBox[{"s0y", "\[Equal]", "0"}], ",", " ", 
        RowBox[{"s0z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{"s1x", "\[Equal]", "0"}], ",", 
        RowBox[{"s1y", "\[Equal]", "0"}], ",", " ", 
        RowBox[{"s1z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Ls0x", "\[Equal]", "0"}], ",", 
        RowBox[{"Ls0y", "\[Equal]", "0"}], ",", " ", 
        RowBox[{"Ls0z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Ls1x", "\[Equal]", "0"}], ",", 
        RowBox[{"Ls1y", "\[Equal]", "0"}], ",", " ", 
        RowBox[{"Ls1z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Tk0x", "\[Equal]", "0"}], ",", 
        RowBox[{"Tk0y", "\[Equal]", "0"}], ",", " ", 
        RowBox[{"Tk0z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Tk1x", " ", "\[Equal]", "0"}], ",", 
        RowBox[{"Tk1y", "\[Equal]", "0"}], ",", " ", 
        RowBox[{"Tk1z", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Gs0xx", "\[Equal]", "0"}], ",", 
        RowBox[{"Gs0xy", "\[Equal]", "0"}], ",", 
        RowBox[{"Gs0xz", "\[Equal]", "0"}], ",", 
        RowBox[{"Gs0yx", "\[Equal]", "0"}], ",", 
        RowBox[{"Gs0yy", "\[Equal]", "0"}], ",", 
        RowBox[{"Gs0yz", "\[Equal]", "0"}], ",", 
        RowBox[{"Gs0zx", "\[Equal]", "0"}], ",", 
        RowBox[{"Gs0zy", "\[Equal]", "0"}], ",", 
        RowBox[{"Gs0zz", "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
        RowBox[{"Gs1xx", "\[Equal]", "0"}], ",", 
        RowBox[{"Gs1xy", "\[Equal]", "0"}], ",", 
        RowBox[{"Gs1xz", "\[Equal]", "0"}], ",", 
        RowBox[{"Gs1yx", "\[Equal]", "0"}], ",", 
        RowBox[{"Gs1yy", "\[Equal]", "0"}], ",", 
        RowBox[{"Gs1yz", "\[Equal]", "0"}], ",", 
        RowBox[{"Gs1zx", "\[Equal]", "0"}], ",", 
        RowBox[{"Gs1zy", "\[Equal]", "0"}], ",", 
        RowBox[{"Gs1zz", "\[Equal]", "0"}], ","}], "\[IndentingNewLine]", 
       "}"}]}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Print", "[", "V3NDirectHFESimplified2TRI", "]"}], ";"}]}], "Input",
 CellChangeTimes->{{3.4639408512098227`*^9, 3.463941092226303*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "12"]}], " ", "t4", " ", "\[Rho]10", " ", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["G\[Rho]0x", "2"], "+", 
    RowBox[{"4", " ", 
     SuperscriptBox["G\[Rho]0y", "2"]}], "+", 
    RowBox[{"9", " ", 
     SuperscriptBox["G\[Rho]0z", "2"]}], "+", 
    RowBox[{"L\[Rho]0", " ", "\[Rho]20"}], "-", 
    RowBox[{"2", " ", "tk0", " ", "\[Rho]20"}], "+", 
    RowBox[{"L\[Rho]0", " ", "\[Rho]30"}], "-", 
    RowBox[{"2", " ", "tk0", " ", "\[Rho]30"}]}], ")"}]}]], "Print",
 CellChangeTimes->{3.463941093914116*^9}]
}, Open  ]]
},
WindowSize->{1016, 668},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"7.0 for Microsoft Windows (32-bit) (November 10, 2008)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[545, 20, 119, 4, 47, "Text"],
Cell[667, 26, 122, 2, 95, "Text"],
Cell[792, 30, 3078, 105, 261, "Text"],
Cell[3873, 137, 87, 1, 52, "Input"],
Cell[3963, 140, 12786, 360, 1479, "Input"],
Cell[16752, 502, 737, 12, 83, "Text"],
Cell[17492, 516, 109, 2, 95, "Text"],
Cell[CellGroupData[{
Cell[17626, 522, 10749, 224, 514, "Input"],
Cell[28378, 748, 191, 4, 47, "Output"]
}, Open  ]],
Cell[28584, 755, 645, 10, 65, "Text"],
Cell[29232, 767, 149, 2, 55, "Text"],
Cell[CellGroupData[{
Cell[29406, 773, 8383, 206, 432, "Input"],
Cell[37792, 981, 957, 27, 40, "Print"]
}, Open  ]],
Cell[38764, 1011, 2038, 44, 152, "Input"],
Cell[40805, 1057, 144, 2, 55, "Text"],
Cell[40952, 1061, 343, 7, 31, "Input"],
Cell[41298, 1070, 18414, 452, 1212, "Input"],
Cell[CellGroupData[{
Cell[59737, 1526, 1321, 27, 152, "Input"],
Cell[61061, 1555, 1816, 60, 78, "Print"]
}, Open  ]],
Cell[62892, 1618, 196, 3, 55, "Text"],
Cell[CellGroupData[{
Cell[63113, 1625, 2827, 53, 292, "Input"],
Cell[65943, 1680, 577, 15, 40, "Print"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> symbHFNNN_script.py <==
"""
A script for the automatic generation of the Mathematica codes that
perform the automatic tracing of the three-nucleon HF energy.
To understand the implementation, it is important to read the
accompanying manuscript/paper submitted to CPiP.
The central concept that one has to keep in mind (in addition to
the actual parsing and code generation) is the importance of proper
operator ordering as we are dealing with a quantum mechanical problem!
"""

import os
import sys
from copy import deepcopy
#decalare globals here
no_exps_dict = {"direct":1,"single-1":4,"single-2":4,"double":16}
leading_coef_dict = {"direct":"1/2","single-1":"-1/4","single-2":"-1/8",\
                     "double":"1/16"}
expre_name_dict = {"direct":["V3NDirectHF",""],\
                    "single-1":["V3NSingleExchange1HF",""],\
                    "single-2":["V3NSingleExchange2HF",""],\
                     "double":["V3NDoubleExchangeHF",""]}

#right now only LeviCivitaEpsilon
general_tensor_list =["LeviCivitaEpsilon"]


def parse_lines(lines, switch):
        """
        lines - txt to be parsed
        switch - 0 -> whether the line corresponds to a particle or
               -1 -> a general tensor
        returns [["s",..],["t",.. ],["q",..]] for switch ==0 
        or 
                [[],[],...] for switch ==1
        """
        
        ls = []
        temp_dict = {}
        temp_list = []
        
        s_found = False
        t_found = False
        q_found = False
        g_found = False
        
        
        
        for li in lines:
            lis = li.split("=")
            if lis:
                type = lis[0].strip()
                if type == "s":
                    s_found = True
                elif type =="t":
                    t_found = True
                elif type == "q":
                    q_found = True
                elif type in general_tensor_list: 
                    g_found = True
                else:
                    print("unknown type: only spin, isospin and momentum \
                        quantum coordinates are are allowed")
                    print("In addition for the general tensors use one of :")
                    print(general_tensor_list)
                    print("""
                            or else modify the list. Remember to use the 
                            correct Mathematica symbol with the proper case as
                            Mathematica is case sensitive.
                          """)
                    
                    print("program exiting")
                    sys.exit(1)
            temp_lis1 = lis[1].split(",")
            #preprocess ... remove gaps
            lis1 = []
            if temp_lis1:
                for ele in temp_lis1:
                    lis1.append(ele.strip())
            
            
            if switch == 0:
                temp_dict[type] = lis1
            else:
                temp_list = [type]
                for ele in lis1:
                    temp_list.append(ele)
                ls.append(temp_list)
                
        if switch == 0:
            if "s" not in temp_dict.keys():
                temp_dict["s"] = []
            if "t" not in temp_dict.keys():
                temp_dict["t"] = []
            if "q" not in temp_dict.keys():
                temp_dict["q"] = []
            s = ["s"]
            s.extend(temp_dict["s"])
            t = ["t"]
            t.extend(temp_dict["t"])
            q = ["q"]
            q.extend(temp_dict["q"])

            ls = [s, t, q]
        
        return ls
    
def parse_interaction(file_buf):
    """
    file_buf - an opened file buffer containing the interaction description
    -Parses the spin, isospin and momentum vectors of each particle
     from the given input file
    -Additionally, it also identifies any remaining general tensor
    e.g. LeviCivitaTensor -> which is represented in Mathematica as
    LeviCivitaEpsilon
    
    returns a list of lists [[[],[],[]],[[],[],[]],[[],[],[]], [[],[],..]] with 
    the first list-> for the first particle, the second list->for the second etc 
    and the last one containing the other remaining tensors
    """
    
    parsed_inter = []
    lines = file_buf.readlines()
    
    switch = 0 #none selected
    
    temp_dict = {}
    temp_ls =[]
    
    for i in range(0,len(lines)):
        li = lines[i].strip()
        if "particle-1" in li:
            switch = 1
            temp_ls = []            
        elif "particle-2" in li:
            switch = 2
            temp_ls = []
        elif "particle-3" in li:
            switch = 3
            temp_ls = []
        elif "general" in li:
            switch = 4
            temp_ls = []
        else:
            temp_ls.append(li)
            
            #ready for processing ?
        if i != len(lines)-1:
            next_line = lines[i+1].strip()
            if "particle" in next_line or "general" in next_line:
                if switch  in [1,2,3]:
                    parsed_ls = parse_lines(temp_ls, 0 )    
                else:
                    parsed_ls = parse_lines(temp_ls, 1)  
                temp_dict[str(switch)] = parsed_ls
        else:#process the last remaining
            if switch in [1,2,3]:
                parsed_ls = parse_lines(temp_ls, 0 )
            else:
                parsed_ls = parse_lines(temp_ls, 1)  
            temp_dict[str(switch)] = parsed_ls
    
    if "1" not in temp_dict.keys():# particle 1 coords not specified in the inter
        temp_dict["1"] = [['s'],['t'],['q']]
    if "2" not in temp_dict.keys():# particle 2 coords not specified in the inter
        temp_dict["2"] = [['s'],['t'],['q']]
    if "3" not in temp_dict.keys():# particle 3 coords not specified in the inter
        temp_dict["3"] = [['s'],['t'],['q']]
    if "4" not in temp_dict.keys():# general coords not specified in the inter
        temp_dict["4"] = []
    parsed_inter = [ temp_dict[str(i)] for i in range(1,5)]
    
    return parsed_inter

def exchange_ops(contr_type, expr_index):
    """
    returns the string corresponding to the spin-isospin exchange operator
    of a particular contr_type and expre_index
    """
    dict_direct = {1:""}
    
    dict_single_1 = { 1:"",\
                      2:"s1.s3",\
                      3:"t1.t3",\
                      4:"s1.s3 t1.t3"}
                      
    dict_single_2 = { 1:"",\
                      2:"s2.s3",\
                      3:"t2.t3",\
                      4:"s2.s3 t2.t3"}
                      
    dict_double = { 1:"",\
                    2:"s1.s2",\
                    3:"t1.t2",\
                    4:"s1.s2 t1.t2",\
                    5:"s2.s3",\
                    6:"s2.s3 s1.s2",\
                    7:"s2.s3 t1.t2",\
                    8:"s2.s3 s1.s2 t1.t2",\
                    9:"t2.t3",\
                    10:"t2.t3 s1.s2",\
                    11:"t2.t3 t1.t2",\
                    12:"t2.t3 s1.s2 t1.t2",\
                    13:"s2.s3 t2.t3",\
                    14:"s2.s3 t2.t3 s1.s2",\
                    15:"s2.s3 t2.t3 t1.t2",\
                    16:"s2.s3 t2.t3 s1.s2 t1.t2"}
    
    dict_exc_ops = {"direct":dict_direct, "single-1":dict_single_1,\
                    "single-2":dict_single_2, "double": dict_double}
    return dict_exc_ops[contr_type][expr_index]

def get_max(ls):
    """
    returns the maximum value of a list
    """
    m = -1
    for ele in ls:
        if int(ele) > m:
            m = int(ele)
    return m

def modify_inter_exc_list(temp_inter_exc_list, st, m):
    """
    temp_inter_exc_list - the list containing the operators and to be modified
    st is of the form s1.s2 etc ...modify the operator list accordingly
    m - the currently assigned maximum value of the summation index
    """
    spin_op = False
    isospin_op = False
    
    if "s" in st:
        spin_op = True
    elif "t" in st:
        isospin_op = True
        
    lis = st.split(".")
    particle_1 = int(lis[0][-1])
    particle_2 = int(lis[1][-1])
    
    temp_ls = []
    summation_index = m + 1
    for i in range(0,3):#general cannot be affected here..only particles
        temp = []
        if (i+1) in [particle_1, particle_2]:
            temp_s = temp_inter_exc_list[i][0]
            temp_t = temp_inter_exc_list[i][1]
            temp_q = temp_inter_exc_list[i][2]
            if spin_op:
                temp_s.extend([str(summation_index)])
            elif isospin_op:
                temp_t.extend([str(summation_index)])
            temp = [temp_s, temp_t, temp_q]
                
        else:
            temp = temp_inter_exc_list[i]
            
        temp_ls.append(temp)
            
    temp_ls.append(temp_inter_exc_list[-1])
    return temp_ls

def incoporate_exchangeops(inter_list, contr_type, expr_index):
    """
    appends/incorporates the particle exchange operators (spin-isospin)
    according to the chosen contribution type: 
            direct, single-1, single-2, double and the expr_index
    expr_index from e.g. (1 + s2.s3)(1+t2.t3), (1,s2.s3,t2.t3,s2.s3t2.t3) with
    indices {0,1,2,3}...of course the leading coefficient of 1/4 from the 
    actual exchange is take care of by the function determine_leading_coef(..)
    returns the modified inter_list.
    In addition, it returns the leading overall coefficient as a string
    """
    #determine the maximum assigned index => no of currently assigned summations
    max = -1
    for ls in inter_list:
        if ls:
            for ele in ls:
                if ele:
                    temp = ele[1:]
                    temp_max = get_max(temp)
                    if  temp_max > max:
                        max = temp_max
    #at this point we have the max
    #now we append to the inter_list
    exc_ops_str = exchange_ops(contr_type, expr_index)
    exc_ops_str = exc_ops_str.strip()
    #determine how many dot products there are => no of terms
    no_terms = len(exc_ops_str)/5
    
    inter_exc_list = list(inter_list)
    if no_terms > 0:
        exc_ops_str_list = exc_ops_str.split()
        for ele in exc_ops_str_list:
            inter_exc_list = modify_inter_exc_list(inter_exc_list, ele, max)
            max += 1 #every time increment the max by 1 as each dot is 1 summation
    no_summations = max #max contains the number of summations required
    return inter_exc_list, no_summations

def  generate_leading_closing_expre(inter_exc_list, contr_type, interaction_name,
                                        expr_index, no_summations):
    """
    generate the leading expression i.e. the expression's name, the summations
    e.t.c and return the corresponding string
    """
    basic_str = "\\*SubsuperscriptBox[\\(\\[Sum]\\), \\(\\[Alpha]??? = 1\\), \\(3\\)] \\("
    expre_name = expre_name_dict[contr_type][0]
    leading_expre = expre_name + interaction_name 
    leading_expre += str(expr_index)
    leading_expre += " = Simplify[  \\!\\("
    closing_expre = "\\)"
    for i in range(1,no_summations +1):
        st = basic_str.replace("???",str(i))
        leading_expre += st
        closing_expre += "\\)"
    return leading_expre, closing_expre


def DM_mathe_code(inter_exc_list, DM_index ):
    """
    uses the place holder Mathematica code to obtain the Mathematica code
    related to a particular density matrix - pointed by DM_index
    """
    place_holder = """
                   1/4
                    (
                    \\[Rho]??0*Tr[iM.s***]*
                    Tr[iM.t***] + 
                    Tr[iM.s***]*
                    Tr[(\\[Rho]??1.\\[Tau]).t***] + 
                    Tr[(s??0.\\[Sigma]).s***]*
                    Tr[iM.t***] + (\\!\\(
                    \\*SubsuperscriptBox[\\(\\[Sum]\\), \\(\\[Beta]1 = 1\\), \\(3\\)]\\(
                    \\*SubsuperscriptBox[\\(\\[Sum]\\), \\(\\[Beta]2 = 
                        1\\), \\(3\\)]\\(s??1[\\([\\[Beta]1]\\)]\\)[\\([\\[Beta]2]\\)] Tr[\\[Sigma][\\
                    ([\\[Beta]1]\\)].s***]*
                    Tr[\\[Tau][\\([\\[Beta]2]\\)].t***]\\)\\))
                    )
                   """
    mathe_code = place_holder
    
    op_list = inter_exc_list[DM_index-1]#DM_index is 1 based
    spin_op_list =  op_list[0]
    if spin_op_list:
        spin_op_list = spin_op_list[1:]
    isospin_op_list =  op_list[1]
    if isospin_op_list:
        isospin_op_list = isospin_op_list[1:]
    other_op_list =  op_list[2]
    if other_op_list:
        other_op_list = other_op_list[1:]
    
    spin_code = ""
    for s_index in spin_op_list:
        temp = ".\\[Sigma][[\\[Alpha]*]]"
        temp = temp.replace("*",str(s_index))
        spin_code += temp
    
    isospin_code = ""
    for t_index in isospin_op_list:
        temp = ".\\[Tau][[\\[Alpha]*]]"
        temp = temp.replace("*",str(t_index))
        isospin_code += temp
        
    
    mathe_code = mathe_code.replace(".s***", spin_code)
    mathe_code = mathe_code.replace(".t***", isospin_code)
    mathe_code = mathe_code.replace("??",str(DM_index))
    mathe_code = mathe_code.replace("\n","")
    
    return mathe_code

def generate_tensor_code(inter_exc_list):
    """
    based on the parsed input, generate the Mathematica code for the tensors
    """
    
    tensors = inter_exc_list[-1]
    tensors_mathe_code = ""
    if tensors:
        for t in tensors:
            name = t[0].strip()
            indices = t[1:]
            if name not in general_tensor_list:
                print(" unknown tensor ... Currently only one of: ")
                print(general_tensor_list)
                print(" can be used ")
                print("do you still want to continue with the code generation?")
                print("y/n?")
                input = sys.stdin.readline()
                input = input.strip()
                if not('y' == input or 'Y' == input):
                    print("exiting the program ....")
                    sys.exit(1)
                else:
                    print("proceeding with the code generation")
            
                
            mathe_code = name
            for i in indices:
                temp = "[[\\[Alpha]*]]"
                temp = temp.replace("*",str(i))
                mathe_code += temp
            tensors_mathe_code += mathe_code
    return tensors_mathe_code
    
    

def determine_no_exps(contr_type):
    global no_exps_dict
    return no_exps_dict[contr_type.lower()]

def determine_leading_coef(contr_type):
    global leading_coef_dict
    return leading_coef_dict[contr_type.lower()]

def generate_act_expr(expre):
    """
    expre is of the form [leading_expr, leading_coef, DM_code_list, \
                            general_tensor, closing_expre, "];"]
    """
    expression = expre[0]
    expression += expre[1]+"*("
    for DM in expre[2]:
        expression += DM
    st = expre[3].strip()
    if st:
        expression +="*"+ st
    
    expression += ")" + expre[4]
    expression += expre[5]
    return expression
    
def debug_printer(name, value):
    print(" For " + name) 
    print(value)
    print("########################################")
    print("########################################")
    
print(""" Running the script properly requires the following parameters 
          1) interaction file
          2) the name of the PART of interaction = {E, D, CD, CR} where "CD" is
             for the D-like part of the C-term and "CR" is for remaining part of
             the C term
          3) the contribution-type = {direct, single-1, single-2, double}
          4) output file ....e.g.
          
            python symbHFNNN_script.py  interaction.txt CR double MatheCode.txt
            
      """)
if len(sys.argv) != 5:
    print("Please give the required number of arguments!")
    print("exiting program !")
    sys.exit(0)
    
input_file = sys.argv[1].strip()
interaction_name = sys.argv[2].strip()
contr_type = sys.argv[3].strip()
contr_type = contr_type.lower()
output_file = sys.argv[4].strip()

try:
    input_f = open(input_file, "r")
except IOError:
    sys.exit("The interaction file could not be opened!")

# read and parse the interaction file
inter_list = parse_interaction(input_f)

#determine the number of expressions to be generated 
no_expressions = determine_no_exps(contr_type)

#determine the leading coefficient
leading_coef = determine_leading_coef(contr_type)

#since the tensor part does not depend on the spin-isospin exchange ops,
#generate the code right away...the index values also independent. ...
#as the interaction appears in front of the spin-isospin exchange ops
general_tensor = generate_tensor_code(inter_list) 


#collect the required expr components in a list of lists
expre_list = []

for i in range(1,no_expressions+1):
    print("Generating Expression number : " + str(i))
    # properly append the spin-isospin exchange operators
    # pass inter_list by value here => pass a copy 
    #...the problem is if inter_list is
    # passed as is and a function modifies an object derived from it, 
    # inter_list will also be modified ....  as python "passes" objects such as 
    # List, Dictionary etc by "reference"....
    
    temp_inter_list = deepcopy(inter_list)
    inter_exc_list, no_summations = incoporate_exchangeops(temp_inter_list, contr_type, i)
    
    debug_printer("For interaction exchange list", inter_exc_list)
    
    leading_expre, closing_expre = generate_leading_closing_expre(inter_exc_list, contr_type,\
                                                interaction_name, i, no_summations)

    DM_code_list = []
    for j in range(1,4):
        DM_code_list.append(DM_mathe_code(inter_exc_list, j ))
    
    expre_list.append([leading_expre, leading_coef, DM_code_list,\
            general_tensor, closing_expre, "];"])

    
#perform the actual construction of the expressions
actual_expre_list = []
for expre in expre_list:
    temp_act_expre = generate_act_expr(expre)
    temp_act_expre = temp_act_expre.replace(" ","")
    actual_expre_list.append(temp_act_expre)
    

try:
    output_f = open(output_file,"w")
except IOError:
    sys.exit("The output file could not be opened!")

for expre in actual_expre_list:
    output_f.write(expre)
    output_f.write("\n\n")
    output_f.write("(*------------------------------------------------------*)")
    output_f.write("(*------------------------------------------------------*)")
    output_f.write("\n\n")
    
input_f.close()
output_f.close()

